Optimizing over iid distributions and the Beat the Average game

A casino offers the following game. There are three cups each containing a die. You are being told that the dice in the cups are all the same, but possibly nonstandard. For a bet of \$1, the game master shakes all three cups and lets you choose one of them. You win \$2 if the die in your cup displays at least the average of the other two, and you lose otherwise. Is this game in your favor? If not, how should the casino design the dice to maximize their profit? This problem is a special case of the following more general question: given a measurable space $X$ and a bounded measurable function $f : X^n \to \R$, how large can the expectation of $f$ under probability measures of the form $\mu^{\otimes n}$ be? We develop a general method to answer this kind of question. As an example application that is harder than the casino problem, we show that the maximal probability of the event $X_1 + X_2 + X_3 < 2 X_4$ for nonnegative iid random variables lies between $0.400695$ and $0.417$, where the upper bound is obtained by mixed integer linear programming. We conjecture the lower bound to be the exact value.

==> anc/ineqs_m_is_15.log <==
List of inequalities at m = 15 as generated by milp1.py, with satisfaction or violation up to threshold = 2e-05

X1 + X2 + X3 < 2*X4 (satisfied)
X1 + X2 + X3 < 2*X5 (satisfied)
X1 + X2 + X3 < 2*X6 (satisfied)
X1 + X2 + X3 < 2*X7 (satisfied)
X1 + X2 + X3 < 2*X8 (satisfied)
X1 + X2 + X3 < 2*X9 (satisfied)
X1 + X2 + X3 < 2*X10 (satisfied)
X1 + X2 + X3 < 2*X11 (satisfied)
X1 + X2 + X3 < 2*X12 (satisfied)
X1 + X2 + X3 < 2*X13 (satisfied)
X1 + X2 + X3 < 2*X14 (satisfied)
X1 + X2 + X3 < 2*X15 (satisfied)
X1 + X2 + X4 < 2*X5 (satisfied)
X1 + X2 + X4 < 2*X6 (satisfied)
X1 + X2 + X4 < 2*X7 (satisfied)
X1 + X2 + X4 < 2*X8 (satisfied)
X1 + X2 + X4 < 2*X9 (satisfied)
X1 + X2 + X4 < 2*X10 (satisfied)
X1 + X2 + X4 < 2*X11 (satisfied)
X1 + X2 + X4 < 2*X12 (satisfied)
X1 + X2 + X4 < 2*X13 (satisfied)
X1 + X2 + X4 < 2*X14 (satisfied)
X1 + X2 + X4 < 2*X15 (satisfied)
X1 + X2 + X5 < 2*X4 (satisfied)
X1 + X2 + X5 < 2*X6 (satisfied)
X1 + X2 + X5 < 2*X7 (satisfied)
X1 + X2 + X5 < 2*X8 (satisfied)
X1 + X2 + X5 < 2*X9 (satisfied)
X1 + X2 + X5 < 2*X10 (satisfied)
X1 + X2 + X5 < 2*X11 (satisfied)
X1 + X2 + X5 < 2*X12 (satisfied)
X1 + X2 + X5 < 2*X13 (satisfied)
X1 + X2 + X5 < 2*X14 (satisfied)
X1 + X2 + X5 < 2*X15 (satisfied)
X1 + X2 + X6 < 2*X4 (satisfied)
X1 + X2 + X6 < 2*X5 (satisfied)
X1 + X2 + X6 < 2*X7 (satisfied)
X1 + X2 + X6 < 2*X8 (satisfied)
X1 + X2 + X6 < 2*X9 (satisfied)
X1 + X2 + X6 < 2*X10 (satisfied)
X1 + X2 + X6 < 2*X11 (satisfied)
X1 + X2 + X6 < 2*X12 (satisfied)
X1 + X2 + X6 < 2*X13 (satisfied)
X1 + X2 + X6 < 2*X14 (satisfied)
X1 + X2 + X6 < 2*X15 (satisfied)
X1 + X2 + X7 < 2*X4 (satisfied)
X1 + X2 + X7 < 2*X5 (satisfied)
X1 + X2 + X7 < 2*X6 (satisfied)
X1 + X2 + X7 < 2*X8 (satisfied)
X1 + X2 + X7 < 2*X9 (satisfied)
X1 + X2 + X7 < 2*X10 (satisfied)
X1 + X2 + X7 < 2*X11 (satisfied)
X1 + X2 + X7 < 2*X12 (satisfied)
X1 + X2 + X7 < 2*X13 (satisfied)
X1 + X2 + X7 < 2*X14 (satisfied)
X1 + X2 + X7 < 2*X15 (satisfied)
X1 + X2 + X8 < 2*X9 (satisfied)
X1 + X2 + X8 < 2*X10 (satisfied)
X1 + X2 + X8 < 2*X11 (satisfied)
X1 + X2 + X8 < 2*X12 (satisfied)
X1 + X2 + X8 < 2*X13 (satisfied)
X1 + X2 + X8 < 2*X14 (satisfied)
X1 + X2 + X8 < 2*X15 (satisfied)
X1 + X2 + X9 < 2*X8 (satisfied)
X1 + X2 + X9 < 2*X10 (satisfied)
X1 + X2 + X9 < 2*X11 (satisfied)
X1 + X2 + X9 < 2*X12 (satisfied)
X1 + X2 + X9 < 2*X13 (satisfied)
X1 + X2 + X9 < 2*X14 (satisfied)
X1 + X2 + X9 < 2*X15 (satisfied)
X1 + X2 + X10 < 2*X8 (satisfied)
X1 + X2 + X10 < 2*X9 (satisfied)
X1 + X2 + X10 < 2*X11 (satisfied)
X1 + X2 + X10 < 2*X12 (satisfied)
X1 + X2 + X10 < 2*X13 (satisfied)
X1 + X2 + X10 < 2*X14 (satisfied)
X1 + X2 + X10 < 2*X15 (satisfied)
X1 + X2 + X11 < 2*X8 (satisfied)
X1 + X2 + X11 < 2*X9 (satisfied)
X1 + X2 + X11 < 2*X10 (satisfied)
X1 + X2 + X11 < 2*X12 (satisfied)
X1 + X2 + X11 < 2*X13 (satisfied)
X1 + X2 + X11 < 2*X14 (satisfied)
X1 + X2 + X11 < 2*X15 (satisfied)
X1 + X2 + X12 < 2*X8 (satisfied)
X1 + X2 + X12 < 2*X9 (satisfied)
X1 + X2 + X12 < 2*X10 (satisfied)
X1 + X2 + X12 < 2*X11 (satisfied)
X1 + X2 + X12 < 2*X13 (satisfied)
X1 + X2 + X12 < 2*X14 (satisfied)
X1 + X2 + X12 < 2*X15 (satisfied)
X1 + X2 + X13 < 2*X8 (satisfied)
X1 + X2 + X13 < 2*X9 (satisfied)
X1 + X2 + X13 < 2*X10 (satisfied)
X1 + X2 + X13 < 2*X11 (satisfied)
X1 + X2 + X13 < 2*X12 (satisfied)
X1 + X2 + X13 < 2*X14 (satisfied)
X1 + X2 + X13 < 2*X15 (satisfied)
X1 + X2 + X14 < 2*X8 (satisfied)
X1 + X2 + X14 < 2*X9 (satisfied)
X1 + X2 + X14 < 2*X10 (satisfied)
X1 + X2 + X14 < 2*X11 (satisfied)
X1 + X2 + X14 < 2*X12 (satisfied)
X1 + X2 + X14 < 2*X13 (satisfied)
X1 + X2 + X14 < 2*X15 (satisfied)
X1 + X2 + X15 < 2*X8 (satisfied)
X1 + X2 + X15 < 2*X9 (satisfied)
X1 + X2 + X15 < 2*X10 (satisfied)
X1 + X2 + X15 < 2*X11 (satisfied)
X1 + X2 + X15 < 2*X12 (satisfied)
X1 + X2 + X15 < 2*X13 (satisfied)
X1 + X2 + X15 < 2*X14 (satisfied)
X1 + X3 + X4 < 2*X5 (satisfied)
X1 + X3 + X4 < 2*X6 (satisfied)
X1 + X3 + X4 < 2*X7 (satisfied)
X1 + X3 + X4 < 2*X8 (satisfied)
X1 + X3 + X4 < 2*X9 (satisfied)
X1 + X3 + X4 < 2*X10 (satisfied)
X1 + X3 + X4 < 2*X11 (satisfied)
X1 + X3 + X4 < 2*X12 (satisfied)
X1 + X3 + X4 < 2*X13 (satisfied)
X1 + X3 + X4 < 2*X14 (satisfied)
X1 + X3 + X4 < 2*X15 (satisfied)
X1 + X3 + X5 < 2*X4 (satisfied)
X1 + X3 + X5 < 2*X6 (satisfied)
X1 + X3 + X5 < 2*X7 (satisfied)
X1 + X3 + X5 < 2*X8 (satisfied)
X1 + X3 + X5 < 2*X9 (satisfied)
X1 + X3 + X5 < 2*X10 (satisfied)
X1 + X3 + X5 < 2*X11 (satisfied)
X1 + X3 + X5 < 2*X12 (satisfied)
X1 + X3 + X5 < 2*X13 (satisfied)
X1 + X3 + X5 < 2*X14 (satisfied)
X1 + X3 + X5 < 2*X15 (satisfied)
X1 + X3 + X6 < 2*X4 (satisfied)
X1 + X3 + X6 < 2*X5 (satisfied)
X1 + X3 + X6 < 2*X7 (satisfied)
X1 + X3 + X6 < 2*X8 (satisfied)
X1 + X3 + X6 < 2*X9 (satisfied)
X1 + X3 + X6 < 2*X10 (satisfied)
X1 + X3 + X6 < 2*X11 (satisfied)
X1 + X3 + X6 < 2*X12 (satisfied)
X1 + X3 + X6 < 2*X13 (satisfied)
X1 + X3 + X6 < 2*X14 (satisfied)
X1 + X3 + X6 < 2*X15 (satisfied)
X1 + X3 + X7 < 2*X4 (satisfied)
X1 + X3 + X7 < 2*X5 (satisfied)
X1 + X3 + X7 < 2*X6 (satisfied)
X1 + X3 + X7 < 2*X8 (satisfied)
X1 + X3 + X7 < 2*X9 (satisfied)
X1 + X3 + X7 < 2*X10 (satisfied)
X1 + X3 + X7 < 2*X11 (satisfied)
X1 + X3 + X7 < 2*X12 (satisfied)
X1 + X3 + X7 < 2*X13 (satisfied)
X1 + X3 + X7 < 2*X14 (satisfied)
X1 + X3 + X7 < 2*X15 (satisfied)
X1 + X3 + X8 < 2*X9 (satisfied)
X1 + X3 + X8 < 2*X10 (satisfied)
X1 + X3 + X8 < 2*X11 (satisfied)
X1 + X3 + X8 < 2*X12 (satisfied)
X1 + X3 + X8 < 2*X13 (satisfied)
X1 + X3 + X8 < 2*X14 (satisfied)
X1 + X3 + X8 < 2*X15 (satisfied)
X1 + X3 + X9 < 2*X8 (satisfied)
X1 + X3 + X9 < 2*X10 (satisfied)
X1 + X3 + X9 < 2*X11 (satisfied)
X1 + X3 + X9 < 2*X12 (satisfied)
X1 + X3 + X9 < 2*X13 (satisfied)
X1 + X3 + X9 < 2*X14 (satisfied)
X1 + X3 + X9 < 2*X15 (satisfied)
X1 + X3 + X10 < 2*X8 (satisfied)
X1 + X3 + X10 < 2*X9 (satisfied)
X1 + X3 + X10 < 2*X11 (satisfied)
X1 + X3 + X10 < 2*X12 (satisfied)
X1 + X3 + X10 < 2*X13 (satisfied)
X1 + X3 + X10 < 2*X14 (satisfied)
X1 + X3 + X10 < 2*X15 (satisfied)
X1 + X3 + X11 < 2*X8 (satisfied)
X1 + X3 + X11 < 2*X9 (satisfied)
X1 + X3 + X11 < 2*X10 (satisfied)
X1 + X3 + X11 < 2*X12 (satisfied)
X1 + X3 + X11 < 2*X13 (satisfied)
X1 + X3 + X11 < 2*X14 (satisfied)
X1 + X3 + X11 < 2*X15 (satisfied)
X1 + X3 + X12 < 2*X8 (satisfied)
X1 + X3 + X12 < 2*X9 (satisfied)
X1 + X3 + X12 < 2*X10 (satisfied)
X1 + X3 + X12 < 2*X11 (satisfied)
X1 + X3 + X12 < 2*X13 (satisfied)
X1 + X3 + X12 < 2*X14 (satisfied)
X1 + X3 + X12 < 2*X15 (satisfied)
X1 + X3 + X13 < 2*X8 (satisfied)
X1 + X3 + X13 < 2*X9 (satisfied)
X1 + X3 + X13 < 2*X10 (satisfied)
X1 + X3 + X13 < 2*X11 (satisfied)
X1 + X3 + X13 < 2*X12 (satisfied)
X1 + X3 + X13 < 2*X14 (satisfied)
X1 + X3 + X13 < 2*X15 (satisfied)
X1 + X3 + X14 < 2*X8 (satisfied)
X1 + X3 + X14 < 2*X9 (satisfied)
X1 + X3 + X14 < 2*X10 (satisfied)
X1 + X3 + X14 < 2*X11 (satisfied)
X1 + X3 + X14 < 2*X12 (satisfied)
X1 + X3 + X14 < 2*X13 (satisfied)
X1 + X3 + X14 < 2*X15 (satisfied)
X1 + X3 + X15 < 2*X8 (satisfied)
X1 + X3 + X15 < 2*X9 (satisfied)
X1 + X3 + X15 < 2*X10 (satisfied)
X1 + X3 + X15 < 2*X11 (satisfied)
X1 + X3 + X15 < 2*X12 (satisfied)
X1 + X3 + X15 < 2*X13 (satisfied)
X1 + X3 + X15 < 2*X14 (satisfied)
X1 + X4 + X5 < 2*X6 (satisfied)
X1 + X4 + X5 < 2*X7 (satisfied)
X1 + X4 + X5 < 2*X8 (satisfied)
X1 + X4 + X5 < 2*X9 (satisfied)
X1 + X4 + X5 < 2*X10 (satisfied)
X1 + X4 + X5 < 2*X11 (satisfied)
X1 + X4 + X5 < 2*X12 (satisfied)
X1 + X4 + X5 < 2*X13 (satisfied)
X1 + X4 + X5 < 2*X14 (satisfied)
X1 + X4 + X5 < 2*X15 (satisfied)
X1 + X4 + X6 < 2*X5 (satisfied)
X1 + X4 + X6 < 2*X7 (satisfied)
X1 + X4 + X6 < 2*X8 (satisfied)
X1 + X4 + X6 < 2*X9 (satisfied)
X1 + X4 + X6 < 2*X10 (satisfied)
X1 + X4 + X6 < 2*X11 (satisfied)
X1 + X4 + X6 < 2*X12 (satisfied)
X1 + X4 + X6 < 2*X13 (satisfied)
X1 + X4 + X6 < 2*X14 (satisfied)
X1 + X4 + X6 < 2*X15 (satisfied)
X1 + X4 + X7 < 2*X5 (satisfied)
X1 + X4 + X7 < 2*X6 (satisfied)
X1 + X4 + X7 < 2*X8 (satisfied)
X1 + X4 + X7 < 2*X9 (satisfied)
X1 + X4 + X7 < 2*X10 (satisfied)
X1 + X4 + X7 < 2*X11 (satisfied)
X1 + X4 + X7 < 2*X12 (satisfied)
X1 + X4 + X7 < 2*X13 (satisfied)
X1 + X4 + X7 < 2*X14 (satisfied)
X1 + X4 + X7 < 2*X15 (satisfied)
X1 + X4 + X8 < 2*X9 (satisfied)
X1 + X4 + X8 < 2*X10 (satisfied)
X1 + X4 + X8 < 2*X11 (satisfied)
X1 + X4 + X8 < 2*X12 (satisfied)
X1 + X4 + X8 < 2*X13 (satisfied)
X1 + X4 + X8 < 2*X14 (satisfied)
X1 + X4 + X8 < 2*X15 (satisfied)
X1 + X4 + X9 < 2*X8 (satisfied)
X1 + X4 + X9 < 2*X10 (satisfied)
X1 + X4 + X9 < 2*X11 (satisfied)
X1 + X4 + X9 < 2*X12 (satisfied)
X1 + X4 + X9 < 2*X13 (satisfied)
X1 + X4 + X9 < 2*X14 (satisfied)
X1 + X4 + X9 < 2*X15 (satisfied)
X1 + X4 + X10 < 2*X8 (satisfied)
X1 + X4 + X10 < 2*X9 (satisfied)
X1 + X4 + X10 < 2*X11 (satisfied)
X1 + X4 + X10 < 2*X12 (satisfied)
X1 + X4 + X10 < 2*X13 (satisfied)
X1 + X4 + X10 < 2*X14 (satisfied)
X1 + X4 + X10 < 2*X15 (satisfied)
X1 + X4 + X11 < 2*X8 (satisfied)
X1 + X4 + X11 < 2*X9 (satisfied)
X1 + X4 + X11 < 2*X10 (satisfied)
X1 + X4 + X11 < 2*X12 (satisfied)
X1 + X4 + X11 < 2*X13 (satisfied)
X1 + X4 + X11 < 2*X14 (satisfied)
X1 + X4 + X11 < 2*X15 (satisfied)
X1 + X4 + X12 < 2*X8 (satisfied)
X1 + X4 + X12 < 2*X9 (satisfied)
X1 + X4 + X12 < 2*X10 (satisfied)
X1 + X4 + X12 < 2*X11 (satisfied)
X1 + X4 + X12 < 2*X13 (satisfied)
X1 + X4 + X12 < 2*X14 (satisfied)
X1 + X4 + X12 < 2*X15 (satisfied)
X1 + X4 + X13 < 2*X8 (satisfied)
X1 + X4 + X13 < 2*X9 (satisfied)
X1 + X4 + X13 < 2*X10 (satisfied)
X1 + X4 + X13 < 2*X11 (satisfied)
X1 + X4 + X13 < 2*X12 (satisfied)
X1 + X4 + X13 < 2*X14 (satisfied)
X1 + X4 + X13 < 2*X15 (satisfied)
X1 + X4 + X14 < 2*X8 (satisfied)
X1 + X4 + X14 < 2*X9 (satisfied)
X1 + X4 + X14 < 2*X10 (satisfied)
X1 + X4 + X14 < 2*X11 (satisfied)
X1 + X4 + X14 < 2*X12 (satisfied)
X1 + X4 + X14 < 2*X13 (satisfied)
X1 + X4 + X14 < 2*X15 (satisfied)
X1 + X4 + X15 < 2*X8 (satisfied)
X1 + X4 + X15 < 2*X9 (satisfied)
X1 + X4 + X15 < 2*X10 (satisfied)
X1 + X4 + X15 < 2*X11 (satisfied)
X1 + X4 + X15 < 2*X12 (satisfied)
X1 + X4 + X15 < 2*X13 (satisfied)
X1 + X4 + X15 < 2*X14 (satisfied)
X1 + X5 + X6 < 2*X7 (satisfied)
X1 + X5 + X6 < 2*X8 (satisfied)
X1 + X5 + X6 < 2*X9 (satisfied)
X1 + X5 + X6 < 2*X10 (satisfied)
X1 + X5 + X6 < 2*X11 (satisfied)
X1 + X5 + X6 < 2*X12 (satisfied)
X1 + X5 + X6 < 2*X13 (satisfied)
X1 + X5 + X6 < 2*X14 (satisfied)
X1 + X5 + X6 < 2*X15 (satisfied)
X1 + X5 + X7 < 2*X6 (satisfied)
X1 + X5 + X7 < 2*X8 (satisfied)
X1 + X5 + X7 < 2*X9 (satisfied)
X1 + X5 + X7 < 2*X10 (satisfied)
X1 + X5 + X7 < 2*X11 (satisfied)
X1 + X5 + X7 < 2*X12 (satisfied)
X1 + X5 + X7 < 2*X13 (satisfied)
X1 + X5 + X7 < 2*X14 (satisfied)
X1 + X5 + X7 < 2*X15 (satisfied)
X1 + X5 + X8 < 2*X9 (satisfied)
X1 + X5 + X8 < 2*X10 (satisfied)
X1 + X5 + X8 < 2*X11 (satisfied)
X1 + X5 + X8 < 2*X12 (satisfied)
X1 + X5 + X8 < 2*X13 (satisfied)
X1 + X5 + X8 < 2*X14 (satisfied)
X1 + X5 + X8 < 2*X15 (satisfied)
X1 + X5 + X9 < 2*X8 (satisfied)
X1 + X5 + X9 < 2*X10 (satisfied)
X1 + X5 + X9 < 2*X11 (satisfied)
X1 + X5 + X9 < 2*X12 (satisfied)
X1 + X5 + X9 < 2*X13 (satisfied)
X1 + X5 + X9 < 2*X14 (satisfied)
X1 + X5 + X9 < 2*X15 (satisfied)
X1 + X5 + X10 < 2*X8 (satisfied)
X1 + X5 + X10 < 2*X9 (satisfied)
X1 + X5 + X10 < 2*X11 (satisfied)
X1 + X5 + X10 < 2*X12 (satisfied)
X1 + X5 + X10 < 2*X13 (satisfied)
X1 + X5 + X10 < 2*X14 (satisfied)
X1 + X5 + X10 < 2*X15 (satisfied)
X1 + X5 + X11 < 2*X8 (satisfied)
X1 + X5 + X11 < 2*X9 (satisfied)
X1 + X5 + X11 < 2*X10 (satisfied)
X1 + X5 + X11 < 2*X12 (satisfied)
X1 + X5 + X11 < 2*X13 (satisfied)
X1 + X5 + X11 < 2*X14 (satisfied)
X1 + X5 + X11 < 2*X15 (satisfied)
X1 + X5 + X12 < 2*X8 (satisfied)
X1 + X5 + X12 < 2*X9 (satisfied)
X1 + X5 + X12 < 2*X10 (satisfied)
X1 + X5 + X12 < 2*X11 (satisfied)
X1 + X5 + X12 < 2*X13 (satisfied)
X1 + X5 + X12 < 2*X14 (satisfied)
X1 + X5 + X12 < 2*X15 (satisfied)
X1 + X5 + X13 < 2*X8 (satisfied)
X1 + X5 + X13 < 2*X9 (satisfied)
X1 + X5 + X13 < 2*X10 (satisfied)
X1 + X5 + X13 < 2*X11 (satisfied)
X1 + X5 + X13 < 2*X12 (satisfied)
X1 + X5 + X13 < 2*X14 (satisfied)
X1 + X5 + X13 < 2*X15 (satisfied)
X1 + X5 + X14 < 2*X8 (satisfied)
X1 + X5 + X14 < 2*X9 (satisfied)
X1 + X5 + X14 < 2*X10 (satisfied)
X1 + X5 + X14 < 2*X11 (satisfied)
X1 + X5 + X14 < 2*X12 (satisfied)
X1 + X5 + X14 < 2*X13 (satisfied)
X1 + X5 + X14 < 2*X15 (satisfied)
X1 + X5 + X15 < 2*X8 (satisfied)
X1 + X5 + X15 < 2*X9 (satisfied)
X1 + X5 + X15 < 2*X10 (satisfied)
X1 + X5 + X15 < 2*X11 (satisfied)
X1 + X5 + X15 < 2*X12 (satisfied)
X1 + X5 + X15 < 2*X13 (satisfied)
X1 + X5 + X15 < 2*X14 (satisfied)
X1 + X6 + X7 < 2*X8 (satisfied)
X1 + X6 + X7 < 2*X9 (satisfied)
X1 + X6 + X7 < 2*X10 (satisfied)
X1 + X6 + X7 < 2*X11 (satisfied)
X1 + X6 + X7 < 2*X12 (satisfied)
X1 + X6 + X7 < 2*X13 (satisfied)
X1 + X6 + X7 < 2*X14 (satisfied)
X1 + X6 + X7 < 2*X15 (satisfied)
X1 + X6 + X8 < 2*X9 (satisfied)
X1 + X6 + X8 < 2*X10 (satisfied)
X1 + X6 + X8 < 2*X11 (satisfied)
X1 + X6 + X8 < 2*X12 (satisfied)
X1 + X6 + X8 < 2*X13 (satisfied)
X1 + X6 + X8 < 2*X14 (satisfied)
X1 + X6 + X8 < 2*X15 (satisfied)
X1 + X6 + X9 < 2*X8 (satisfied)
X1 + X6 + X9 < 2*X10 (satisfied)
X1 + X6 + X9 < 2*X11 (satisfied)
X1 + X6 + X9 < 2*X12 (satisfied)
X1 + X6 + X9 < 2*X13 (satisfied)
X1 + X6 + X9 < 2*X14 (satisfied)
X1 + X6 + X9 < 2*X15 (satisfied)
X1 + X6 + X10 < 2*X8 (satisfied)
X1 + X6 + X10 < 2*X9 (satisfied)
X1 + X6 + X10 < 2*X11 (satisfied)
X1 + X6 + X10 < 2*X12 (satisfied)
X1 + X6 + X10 < 2*X13 (satisfied)
X1 + X6 + X10 < 2*X14 (satisfied)
X1 + X6 + X10 < 2*X15 (satisfied)
X1 + X6 + X11 < 2*X8 (satisfied)
X1 + X6 + X11 < 2*X9 (satisfied)
X1 + X6 + X11 < 2*X10 (satisfied)
X1 + X6 + X11 < 2*X12 (satisfied)
X1 + X6 + X11 < 2*X13 (satisfied)
X1 + X6 + X11 < 2*X14 (satisfied)
X1 + X6 + X11 < 2*X15 (satisfied)
X1 + X6 + X12 < 2*X8 (satisfied)
X1 + X6 + X12 < 2*X9 (satisfied)
X1 + X6 + X12 < 2*X10 (satisfied)
X1 + X6 + X12 < 2*X11 (satisfied)
X1 + X6 + X12 < 2*X13 (satisfied)
X1 + X6 + X12 < 2*X14 (satisfied)
X1 + X6 + X12 < 2*X15 (satisfied)
X1 + X6 + X13 < 2*X8 (satisfied)
X1 + X6 + X13 < 2*X9 (satisfied)
X1 + X6 + X13 < 2*X10 (satisfied)
X1 + X6 + X13 < 2*X11 (satisfied)
X1 + X6 + X13 < 2*X12 (satisfied)
X1 + X6 + X13 < 2*X14 (satisfied)
X1 + X6 + X13 < 2*X15 (satisfied)
X1 + X6 + X14 < 2*X8 (satisfied)
X1 + X6 + X14 < 2*X9 (satisfied)
X1 + X6 + X14 < 2*X10 (satisfied)
X1 + X6 + X14 < 2*X11 (satisfied)
X1 + X6 + X14 < 2*X12 (satisfied)
X1 + X6 + X14 < 2*X13 (satisfied)
X1 + X6 + X14 < 2*X15 (satisfied)
X1 + X6 + X15 < 2*X8 (satisfied)
X1 + X6 + X15 < 2*X9 (satisfied)
X1 + X6 + X15 < 2*X10 (satisfied)
X1 + X6 + X15 < 2*X11 (satisfied)
X1 + X6 + X15 < 2*X12 (satisfied)
X1 + X6 + X15 < 2*X13 (satisfied)
X1 + X6 + X15 < 2*X14 (satisfied)
X1 + X7 + X8 < 2*X9 (satisfied)
X1 + X7 + X8 < 2*X10 (satisfied)
X1 + X7 + X8 < 2*X11 (satisfied)
X1 + X7 + X8 < 2*X12 (satisfied)
X1 + X7 + X8 < 2*X13 (satisfied)
X1 + X7 + X8 < 2*X14 (satisfied)
X1 + X7 + X8 < 2*X15 (satisfied)
X1 + X7 + X9 < 2*X8 (satisfied)
X1 + X7 + X9 < 2*X10 (satisfied)
X1 + X7 + X9 < 2*X11 (satisfied)
X1 + X7 + X9 < 2*X12 (satisfied)
X1 + X7 + X9 < 2*X13 (satisfied)
X1 + X7 + X9 < 2*X14 (satisfied)
X1 + X7 + X9 < 2*X15 (satisfied)
X1 + X7 + X10 < 2*X8 (satisfied)
X1 + X7 + X10 < 2*X9 (satisfied)
X1 + X7 + X10 < 2*X11 (satisfied)
X1 + X7 + X10 < 2*X12 (satisfied)
X1 + X7 + X10 < 2*X13 (satisfied)
X1 + X7 + X10 < 2*X14 (satisfied)
X1 + X7 + X10 < 2*X15 (satisfied)
X1 + X7 + X11 < 2*X8 (satisfied)
X1 + X7 + X11 < 2*X9 (satisfied)
X1 + X7 + X11 < 2*X10 (satisfied)
X1 + X7 + X11 < 2*X12 (satisfied)
X1 + X7 + X11 < 2*X13 (satisfied)
X1 + X7 + X11 < 2*X14 (satisfied)
X1 + X7 + X11 < 2*X15 (satisfied)
X1 + X7 + X12 < 2*X8 (satisfied)
X1 + X7 + X12 < 2*X9 (satisfied)
X1 + X7 + X12 < 2*X10 (satisfied)
X1 + X7 + X12 < 2*X11 (satisfied)
X1 + X7 + X12 < 2*X13 (satisfied)
X1 + X7 + X12 < 2*X14 (satisfied)
X1 + X7 + X12 < 2*X15 (satisfied)
X1 + X7 + X13 < 2*X8 (satisfied)
X1 + X7 + X13 < 2*X9 (satisfied)
X1 + X7 + X13 < 2*X10 (satisfied)
X1 + X7 + X13 < 2*X11 (satisfied)
X1 + X7 + X13 < 2*X12 (satisfied)
X1 + X7 + X13 < 2*X14 (satisfied)
X1 + X7 + X13 < 2*X15 (satisfied)
X1 + X7 + X14 < 2*X8 (satisfied)
X1 + X7 + X14 < 2*X9 (satisfied)
X1 + X7 + X14 < 2*X10 (satisfied)
X1 + X7 + X14 < 2*X11 (satisfied)
X1 + X7 + X14 < 2*X12 (satisfied)
X1 + X7 + X14 < 2*X13 (satisfied)
X1 + X7 + X14 < 2*X15 (satisfied)
X1 + X7 + X15 < 2*X8 (satisfied)
X1 + X7 + X15 < 2*X9 (satisfied)
X1 + X7 + X15 < 2*X10 (satisfied)
X1 + X7 + X15 < 2*X11 (satisfied)
X1 + X7 + X15 < 2*X12 (satisfied)
X1 + X7 + X15 < 2*X13 (satisfied)
X1 + X7 + X15 < 2*X14 (satisfied)
X1 + X8 + X9 < 2*X10 (satisfied)
X1 + X8 + X9 < 2*X11 (satisfied)
X1 + X8 + X9 < 2*X12 (satisfied)
X1 + X8 + X9 < 2*X13 (satisfied)
X1 + X8 + X9 < 2*X14 (satisfied)
X1 + X8 + X9 < 2*X15 (satisfied)
X1 + X8 + X10 < 2*X9 (satisfied)
X1 + X8 + X10 < 2*X11 (satisfied)
X1 + X8 + X10 < 2*X12 (satisfied)
X1 + X8 + X10 < 2*X13 (satisfied)
X1 + X8 + X10 < 2*X14 (satisfied)
X1 + X8 + X10 < 2*X15 (satisfied)
X1 + X8 + X11 < 2*X9 (satisfied)
X1 + X8 + X11 < 2*X10 (satisfied)
X1 + X8 + X11 < 2*X12 (satisfied)
X1 + X8 + X11 < 2*X13 (satisfied)
X1 + X8 + X11 < 2*X14 (satisfied)
X1 + X8 + X11 < 2*X15 (satisfied)
X1 + X8 + X12 < 2*X9 (satisfied)
X1 + X8 + X12 < 2*X10 (satisfied)
X1 + X8 + X12 < 2*X11 (satisfied)
X1 + X8 + X12 < 2*X13 (satisfied)
X1 + X8 + X12 < 2*X14 (satisfied)
X1 + X8 + X12 < 2*X15 (satisfied)
X1 + X8 + X13 < 2*X9 (satisfied)
X1 + X8 + X13 < 2*X10 (satisfied)
X1 + X8 + X13 < 2*X11 (satisfied)
X1 + X8 + X13 < 2*X12 (satisfied)
X1 + X8 + X13 < 2*X14 (satisfied)
X1 + X8 + X13 < 2*X15 (satisfied)
X1 + X8 + X14 < 2*X9 (satisfied)
X1 + X8 + X14 < 2*X10 (satisfied)
X1 + X8 + X14 < 2*X11 (satisfied)
X1 + X8 + X14 < 2*X12 (satisfied)
X1 + X8 + X14 < 2*X13 (satisfied)
X1 + X8 + X14 < 2*X15 (satisfied)
X1 + X8 + X15 < 2*X9 (satisfied)
X1 + X8 + X15 < 2*X10 (satisfied)
X1 + X8 + X15 < 2*X11 (satisfied)
X1 + X8 + X15 < 2*X12 (satisfied)
X1 + X8 + X15 < 2*X13 (satisfied)
X1 + X8 + X15 < 2*X14 (satisfied)
X1 + X9 + X10 < 2*X11 (satisfied)
X1 + X9 + X10 < 2*X12 (satisfied)
X1 + X9 + X10 < 2*X13 (satisfied)
X1 + X9 + X10 < 2*X14 (satisfied)
X1 + X9 + X10 < 2*X15 (satisfied)
X1 + X9 + X11 < 2*X10 (satisfied)
X1 + X9 + X11 < 2*X12 (satisfied)
X1 + X9 + X11 < 2*X13 (satisfied)
X1 + X9 + X11 < 2*X14 (satisfied)
X1 + X9 + X11 < 2*X15 (satisfied)
X1 + X9 + X12 < 2*X10 (satisfied)
X1 + X9 + X12 < 2*X11 (satisfied)
X1 + X9 + X12 < 2*X13 (satisfied)
X1 + X9 + X12 < 2*X14 (satisfied)
X1 + X9 + X12 < 2*X15 (satisfied)
X1 + X9 + X13 < 2*X10 (satisfied)
X1 + X9 + X13 < 2*X11 (satisfied)
X1 + X9 + X13 < 2*X12 (satisfied)
X1 + X9 + X13 < 2*X14 (satisfied)
X1 + X9 + X13 < 2*X15 (satisfied)
X1 + X9 + X14 < 2*X10 (satisfied)
X1 + X9 + X14 < 2*X11 (satisfied)
X1 + X9 + X14 < 2*X12 (satisfied)
X1 + X9 + X14 < 2*X13 (satisfied)
X1 + X9 + X14 < 2*X15 (satisfied)
X1 + X9 + X15 < 2*X10 (satisfied)
X1 + X9 + X15 < 2*X11 (satisfied)
X1 + X9 + X15 < 2*X12 (satisfied)
X1 + X9 + X15 < 2*X13 (satisfied)
X1 + X9 + X15 < 2*X14 (satisfied)
X1 + X10 + X11 < 2*X12 (satisfied)
X1 + X10 + X11 < 2*X13 (satisfied)
X1 + X10 + X11 < 2*X14 (satisfied)
X1 + X10 + X11 < 2*X15 (satisfied)
X1 + X10 + X12 < 2*X11 (satisfied)
X1 + X10 + X12 < 2*X13 (satisfied)
X1 + X10 + X12 < 2*X14 (satisfied)
X1 + X10 + X12 < 2*X15 (satisfied)
X1 + X10 + X13 < 2*X11 (satisfied)
X1 + X10 + X13 < 2*X12 (satisfied)
X1 + X10 + X13 < 2*X14 (satisfied)
X1 + X10 + X13 < 2*X15 (satisfied)
X1 + X10 + X14 < 2*X11 (satisfied)
X1 + X10 + X14 < 2*X12 (satisfied)
X1 + X10 + X14 < 2*X13 (satisfied)
X1 + X10 + X14 < 2*X15 (satisfied)
X1 + X10 + X15 < 2*X11 (satisfied)
X1 + X10 + X15 < 2*X12 (satisfied)
X1 + X10 + X15 < 2*X13 (satisfied)
X1 + X10 + X15 < 2*X14 (satisfied)
X1 + X11 + X12 < 2*X13 (satisfied)
X1 + X11 + X12 < 2*X14 (satisfied)
X1 + X11 + X12 < 2*X15 (satisfied)
X1 + X11 + X13 < 2*X12 (satisfied)
X1 + X11 + X13 < 2*X14 (satisfied)
X1 + X11 + X13 < 2*X15 (satisfied)
X1 + X11 + X14 < 2*X12 (satisfied)
X1 + X11 + X14 < 2*X13 (satisfied)
X1 + X11 + X14 < 2*X15 (satisfied)
X1 + X11 + X15 < 2*X12 (satisfied)
X1 + X11 + X15 < 2*X13 (satisfied)
X1 + X11 + X15 < 2*X14 (satisfied)
X1 + X12 + X13 < 2*X14 (satisfied)
X1 + X12 + X13 < 2*X15 (satisfied)
X1 + X12 + X14 < 2*X13 (satisfied)
X1 + X12 + X14 < 2*X15 (satisfied)
X1 + X12 + X15 < 2*X13 (satisfied)
X1 + X12 + X15 < 2*X14 (satisfied)
X1 + X13 + X14 < 2*X15 (satisfied)
X1 + X13 + X15 < 2*X14 (satisfied)
X2 + X3 + X4 < 2*X5 (satisfied)
X2 + X3 + X4 < 2*X6 (satisfied)
X2 + X3 + X4 < 2*X7 (satisfied)
X2 + X3 + X4 < 2*X8 (satisfied)
X2 + X3 + X4 < 2*X9 (satisfied)
X2 + X3 + X4 < 2*X10 (satisfied)
X2 + X3 + X4 < 2*X11 (satisfied)
X2 + X3 + X4 < 2*X12 (satisfied)
X2 + X3 + X4 < 2*X13 (satisfied)
X2 + X3 + X4 < 2*X14 (satisfied)
X2 + X3 + X4 < 2*X15 (satisfied)
X2 + X3 + X5 < 2*X4 (satisfied)
X2 + X3 + X5 < 2*X6 (satisfied)
X2 + X3 + X5 < 2*X7 (satisfied)
X2 + X3 + X5 < 2*X8 (satisfied)
X2 + X3 + X5 < 2*X9 (satisfied)
X2 + X3 + X5 < 2*X10 (satisfied)
X2 + X3 + X5 < 2*X11 (satisfied)
X2 + X3 + X5 < 2*X12 (satisfied)
X2 + X3 + X5 < 2*X13 (satisfied)
X2 + X3 + X5 < 2*X14 (satisfied)
X2 + X3 + X5 < 2*X15 (satisfied)
X2 + X3 + X6 < 2*X4 (satisfied)
X2 + X3 + X6 < 2*X5 (satisfied)
X2 + X3 + X6 < 2*X7 (satisfied)
X2 + X3 + X6 < 2*X8 (satisfied)
X2 + X3 + X6 < 2*X9 (satisfied)
X2 + X3 + X6 < 2*X10 (satisfied)
X2 + X3 + X6 < 2*X11 (satisfied)
X2 + X3 + X6 < 2*X12 (satisfied)
X2 + X3 + X6 < 2*X13 (satisfied)
X2 + X3 + X6 < 2*X14 (satisfied)
X2 + X3 + X6 < 2*X15 (satisfied)
X2 + X3 + X7 < 2*X4 (satisfied)
X2 + X3 + X7 < 2*X5 (satisfied)
X2 + X3 + X7 < 2*X6 (satisfied)
X2 + X3 + X7 < 2*X8 (satisfied)
X2 + X3 + X7 < 2*X9 (satisfied)
X2 + X3 + X7 < 2*X10 (satisfied)
X2 + X3 + X7 < 2*X11 (satisfied)
X2 + X3 + X7 < 2*X12 (satisfied)
X2 + X3 + X7 < 2*X13 (satisfied)
X2 + X3 + X7 < 2*X14 (satisfied)
X2 + X3 + X7 < 2*X15 (satisfied)
X2 + X3 + X8 < 2*X9 (satisfied)
X2 + X3 + X8 < 2*X10 (satisfied)
X2 + X3 + X8 < 2*X11 (satisfied)
X2 + X3 + X8 < 2*X12 (satisfied)
X2 + X3 + X8 < 2*X13 (satisfied)
X2 + X3 + X8 < 2*X14 (satisfied)
X2 + X3 + X8 < 2*X15 (satisfied)
X2 + X3 + X9 < 2*X8 (satisfied)
X2 + X3 + X9 < 2*X10 (satisfied)
X2 + X3 + X9 < 2*X11 (satisfied)
X2 + X3 + X9 < 2*X12 (satisfied)
X2 + X3 + X9 < 2*X13 (satisfied)
X2 + X3 + X9 < 2*X14 (satisfied)
X2 + X3 + X9 < 2*X15 (satisfied)
X2 + X3 + X10 < 2*X8 (satisfied)
X2 + X3 + X10 < 2*X9 (satisfied)
X2 + X3 + X10 < 2*X11 (satisfied)
X2 + X3 + X10 < 2*X12 (satisfied)
X2 + X3 + X10 < 2*X13 (satisfied)
X2 + X3 + X10 < 2*X14 (satisfied)
X2 + X3 + X10 < 2*X15 (satisfied)
X2 + X3 + X11 < 2*X8 (satisfied)
X2 + X3 + X11 < 2*X9 (satisfied)
X2 + X3 + X11 < 2*X10 (satisfied)
X2 + X3 + X11 < 2*X12 (satisfied)
X2 + X3 + X11 < 2*X13 (satisfied)
X2 + X3 + X11 < 2*X14 (satisfied)
X2 + X3 + X11 < 2*X15 (satisfied)
X2 + X3 + X12 < 2*X8 (satisfied)
X2 + X3 + X12 < 2*X9 (satisfied)
X2 + X3 + X12 < 2*X10 (satisfied)
X2 + X3 + X12 < 2*X11 (satisfied)
X2 + X3 + X12 < 2*X13 (satisfied)
X2 + X3 + X12 < 2*X14 (satisfied)
X2 + X3 + X12 < 2*X15 (satisfied)
X2 + X3 + X13 < 2*X8 (satisfied)
X2 + X3 + X13 < 2*X9 (satisfied)
X2 + X3 + X13 < 2*X10 (satisfied)
X2 + X3 + X13 < 2*X11 (satisfied)
X2 + X3 + X13 < 2*X12 (satisfied)
X2 + X3 + X13 < 2*X14 (satisfied)
X2 + X3 + X13 < 2*X15 (satisfied)
X2 + X3 + X14 < 2*X8 (satisfied)
X2 + X3 + X14 < 2*X9 (satisfied)
X2 + X3 + X14 < 2*X10 (satisfied)
X2 + X3 + X14 < 2*X11 (satisfied)
X2 + X3 + X14 < 2*X12 (satisfied)
X2 + X3 + X14 < 2*X13 (satisfied)
X2 + X3 + X14 < 2*X15 (satisfied)
X2 + X3 + X15 < 2*X8 (satisfied)
X2 + X3 + X15 < 2*X9 (satisfied)
X2 + X3 + X15 < 2*X10 (satisfied)
X2 + X3 + X15 < 2*X11 (satisfied)
X2 + X3 + X15 < 2*X12 (satisfied)
X2 + X3 + X15 < 2*X13 (satisfied)
X2 + X3 + X15 < 2*X14 (satisfied)
X2 + X4 + X5 < 2*X6 (satisfied)
X2 + X4 + X5 < 2*X7 (satisfied)
X2 + X4 + X5 < 2*X8 (satisfied)
X2 + X4 + X5 < 2*X9 (satisfied)
X2 + X4 + X5 < 2*X10 (satisfied)
X2 + X4 + X5 < 2*X11 (satisfied)
X2 + X4 + X5 < 2*X12 (satisfied)
X2 + X4 + X5 < 2*X13 (satisfied)
X2 + X4 + X5 < 2*X14 (satisfied)
X2 + X4 + X5 < 2*X15 (satisfied)
X2 + X4 + X6 < 2*X5 (satisfied)
X2 + X4 + X6 < 2*X7 (satisfied)
X2 + X4 + X6 < 2*X8 (satisfied)
X2 + X4 + X6 < 2*X9 (satisfied)
X2 + X4 + X6 < 2*X10 (satisfied)
X2 + X4 + X6 < 2*X11 (satisfied)
X2 + X4 + X6 < 2*X12 (satisfied)
X2 + X4 + X6 < 2*X13 (satisfied)
X2 + X4 + X6 < 2*X14 (satisfied)
X2 + X4 + X6 < 2*X15 (satisfied)
X2 + X4 + X7 < 2*X5 (satisfied)
X2 + X4 + X7 < 2*X6 (satisfied)
X2 + X4 + X7 < 2*X8 (satisfied)
X2 + X4 + X7 < 2*X9 (satisfied)
X2 + X4 + X7 < 2*X10 (satisfied)
X2 + X4 + X7 < 2*X11 (satisfied)
X2 + X4 + X7 < 2*X12 (satisfied)
X2 + X4 + X7 < 2*X13 (satisfied)
X2 + X4 + X7 < 2*X14 (satisfied)
X2 + X4 + X7 < 2*X15 (satisfied)
X2 + X4 + X8 < 2*X9 (satisfied)
X2 + X4 + X8 < 2*X10 (satisfied)
X2 + X4 + X8 < 2*X11 (satisfied)
X2 + X4 + X8 < 2*X12 (satisfied)
X2 + X4 + X8 < 2*X13 (satisfied)
X2 + X4 + X8 < 2*X14 (satisfied)
X2 + X4 + X8 < 2*X15 (satisfied)
X2 + X4 + X9 < 2*X8 (satisfied)
X2 + X4 + X9 < 2*X10 (satisfied)
X2 + X4 + X9 < 2*X11 (satisfied)
X2 + X4 + X9 < 2*X12 (satisfied)
X2 + X4 + X9 < 2*X13 (satisfied)
X2 + X4 + X9 < 2*X14 (satisfied)
X2 + X4 + X9 < 2*X15 (satisfied)
X2 + X4 + X10 < 2*X8 (satisfied)
X2 + X4 + X10 < 2*X9 (satisfied)
X2 + X4 + X10 < 2*X11 (satisfied)
X2 + X4 + X10 < 2*X12 (satisfied)
X2 + X4 + X10 < 2*X13 (satisfied)
X2 + X4 + X10 < 2*X14 (satisfied)
X2 + X4 + X10 < 2*X15 (satisfied)
X2 + X4 + X11 < 2*X8 (satisfied)
X2 + X4 + X11 < 2*X9 (satisfied)
X2 + X4 + X11 < 2*X10 (satisfied)
X2 + X4 + X11 < 2*X12 (satisfied)
X2 + X4 + X11 < 2*X13 (satisfied)
X2 + X4 + X11 < 2*X14 (satisfied)
X2 + X4 + X11 < 2*X15 (satisfied)
X2 + X4 + X12 < 2*X8 (satisfied)
X2 + X4 + X12 < 2*X9 (satisfied)
X2 + X4 + X12 < 2*X10 (satisfied)
X2 + X4 + X12 < 2*X11 (satisfied)
X2 + X4 + X12 < 2*X13 (satisfied)
X2 + X4 + X12 < 2*X14 (satisfied)
X2 + X4 + X12 < 2*X15 (satisfied)
X2 + X4 + X13 < 2*X8 (satisfied)
X2 + X4 + X13 < 2*X9 (satisfied)
X2 + X4 + X13 < 2*X10 (satisfied)
X2 + X4 + X13 < 2*X11 (satisfied)
X2 + X4 + X13 < 2*X12 (satisfied)
X2 + X4 + X13 < 2*X14 (satisfied)
X2 + X4 + X13 < 2*X15 (satisfied)
X2 + X4 + X14 < 2*X8 (satisfied)
X2 + X4 + X14 < 2*X9 (satisfied)
X2 + X4 + X14 < 2*X10 (satisfied)
X2 + X4 + X14 < 2*X11 (satisfied)
X2 + X4 + X14 < 2*X12 (satisfied)
X2 + X4 + X14 < 2*X13 (satisfied)
X2 + X4 + X14 < 2*X15 (satisfied)
X2 + X4 + X15 < 2*X8 (satisfied)
X2 + X4 + X15 < 2*X9 (satisfied)
X2 + X4 + X15 < 2*X10 (satisfied)
X2 + X4 + X15 < 2*X11 (satisfied)
X2 + X4 + X15 < 2*X12 (satisfied)
X2 + X4 + X15 < 2*X13 (satisfied)
X2 + X4 + X15 < 2*X14 (satisfied)
X2 + X5 + X6 < 2*X7 (satisfied)
X2 + X5 + X6 < 2*X8 (satisfied)
X2 + X5 + X6 < 2*X9 (satisfied)
X2 + X5 + X6 < 2*X10 (satisfied)
X2 + X5 + X6 < 2*X11 (satisfied)
X2 + X5 + X6 < 2*X12 (satisfied)
X2 + X5 + X6 < 2*X13 (satisfied)
X2 + X5 + X6 < 2*X14 (satisfied)
X2 + X5 + X6 < 2*X15 (satisfied)
X2 + X5 + X7 < 2*X6 (satisfied)
X2 + X5 + X7 < 2*X8 (satisfied)
X2 + X5 + X7 < 2*X9 (satisfied)
X2 + X5 + X7 < 2*X10 (satisfied)
X2 + X5 + X7 < 2*X11 (satisfied)
X2 + X5 + X7 < 2*X12 (satisfied)
X2 + X5 + X7 < 2*X13 (satisfied)
X2 + X5 + X7 < 2*X14 (satisfied)
X2 + X5 + X7 < 2*X15 (satisfied)
X2 + X5 + X8 < 2*X9 (satisfied)
X2 + X5 + X8 < 2*X10 (satisfied)
X2 + X5 + X8 < 2*X11 (satisfied)
X2 + X5 + X8 < 2*X12 (satisfied)
X2 + X5 + X8 < 2*X13 (satisfied)
X2 + X5 + X8 < 2*X14 (satisfied)
X2 + X5 + X8 < 2*X15 (satisfied)
X2 + X5 + X9 < 2*X8 (satisfied)
X2 + X5 + X9 < 2*X10 (satisfied)
X2 + X5 + X9 < 2*X11 (satisfied)
X2 + X5 + X9 < 2*X12 (satisfied)
X2 + X5 + X9 < 2*X13 (satisfied)
X2 + X5 + X9 < 2*X14 (satisfied)
X2 + X5 + X9 < 2*X15 (satisfied)
X2 + X5 + X10 < 2*X8 (satisfied)
X2 + X5 + X10 < 2*X9 (satisfied)
X2 + X5 + X10 < 2*X11 (satisfied)
X2 + X5 + X10 < 2*X12 (satisfied)
X2 + X5 + X10 < 2*X13 (satisfied)
X2 + X5 + X10 < 2*X14 (satisfied)
X2 + X5 + X10 < 2*X15 (satisfied)
X2 + X5 + X11 < 2*X8 (satisfied)
X2 + X5 + X11 < 2*X9 (satisfied)
X2 + X5 + X11 < 2*X10 (satisfied)
X2 + X5 + X11 < 2*X12 (satisfied)
X2 + X5 + X11 < 2*X13 (satisfied)
X2 + X5 + X11 < 2*X14 (satisfied)
X2 + X5 + X11 < 2*X15 (satisfied)
X2 + X5 + X12 < 2*X8 (satisfied)
X2 + X5 + X12 < 2*X9 (satisfied)
X2 + X5 + X12 < 2*X10 (satisfied)
X2 + X5 + X12 < 2*X11 (satisfied)
X2 + X5 + X12 < 2*X13 (satisfied)
X2 + X5 + X12 < 2*X14 (satisfied)
X2 + X5 + X12 < 2*X15 (satisfied)
X2 + X5 + X13 < 2*X8 (satisfied)
X2 + X5 + X13 < 2*X9 (satisfied)
X2 + X5 + X13 < 2*X10 (satisfied)
X2 + X5 + X13 < 2*X11 (satisfied)
X2 + X5 + X13 < 2*X12 (satisfied)
X2 + X5 + X13 < 2*X14 (satisfied)
X2 + X5 + X13 < 2*X15 (satisfied)
X2 + X5 + X14 < 2*X8 (satisfied)
X2 + X5 + X14 < 2*X9 (satisfied)
X2 + X5 + X14 < 2*X10 (satisfied)
X2 + X5 + X14 < 2*X11 (satisfied)
X2 + X5 + X14 < 2*X12 (satisfied)
X2 + X5 + X14 < 2*X13 (satisfied)
X2 + X5 + X14 < 2*X15 (satisfied)
X2 + X5 + X15 < 2*X8 (satisfied)
X2 + X5 + X15 < 2*X9 (satisfied)
X2 + X5 + X15 < 2*X10 (satisfied)
X2 + X5 + X15 < 2*X11 (satisfied)
X2 + X5 + X15 < 2*X12 (satisfied)
X2 + X5 + X15 < 2*X13 (satisfied)
X2 + X5 + X15 < 2*X14 (satisfied)
X2 + X6 + X7 < 2*X8 (satisfied)
X2 + X6 + X7 < 2*X9 (satisfied)
X2 + X6 + X7 < 2*X10 (satisfied)
X2 + X6 + X7 < 2*X11 (satisfied)
X2 + X6 + X7 < 2*X12 (satisfied)
X2 + X6 + X7 < 2*X13 (satisfied)
X2 + X6 + X7 < 2*X14 (satisfied)
X2 + X6 + X7 < 2*X15 (satisfied)
X2 + X6 + X8 < 2*X9 (satisfied)
X2 + X6 + X8 < 2*X10 (satisfied)
X2 + X6 + X8 < 2*X11 (satisfied)
X2 + X6 + X8 < 2*X12 (satisfied)
X2 + X6 + X8 < 2*X13 (satisfied)
X2 + X6 + X8 < 2*X14 (satisfied)
X2 + X6 + X8 < 2*X15 (satisfied)
X2 + X6 + X9 < 2*X8 (satisfied)
X2 + X6 + X9 < 2*X10 (satisfied)
X2 + X6 + X9 < 2*X11 (satisfied)
X2 + X6 + X9 < 2*X12 (satisfied)
X2 + X6 + X9 < 2*X13 (satisfied)
X2 + X6 + X9 < 2*X14 (satisfied)
X2 + X6 + X9 < 2*X15 (satisfied)
X2 + X6 + X10 < 2*X8 (satisfied)
X2 + X6 + X10 < 2*X9 (satisfied)
X2 + X6 + X10 < 2*X11 (satisfied)
X2 + X6 + X10 < 2*X12 (satisfied)
X2 + X6 + X10 < 2*X13 (satisfied)
X2 + X6 + X10 < 2*X14 (satisfied)
X2 + X6 + X10 < 2*X15 (satisfied)
X2 + X6 + X11 < 2*X8 (satisfied)
X2 + X6 + X11 < 2*X9 (satisfied)
X2 + X6 + X11 < 2*X10 (satisfied)
X2 + X6 + X11 < 2*X12 (satisfied)
X2 + X6 + X11 < 2*X13 (satisfied)
X2 + X6 + X11 < 2*X14 (satisfied)
X2 + X6 + X11 < 2*X15 (satisfied)
X2 + X6 + X12 < 2*X8 (satisfied)
X2 + X6 + X12 < 2*X9 (satisfied)
X2 + X6 + X12 < 2*X10 (satisfied)
X2 + X6 + X12 < 2*X11 (satisfied)
X2 + X6 + X12 < 2*X13 (satisfied)
X2 + X6 + X12 < 2*X14 (satisfied)
X2 + X6 + X12 < 2*X15 (satisfied)
X2 + X6 + X13 < 2*X8 (satisfied)
X2 + X6 + X13 < 2*X9 (satisfied)
X2 + X6 + X13 < 2*X10 (satisfied)
X2 + X6 + X13 < 2*X11 (satisfied)
X2 + X6 + X13 < 2*X12 (satisfied)
X2 + X6 + X13 < 2*X14 (satisfied)
X2 + X6 + X13 < 2*X15 (satisfied)
X2 + X6 + X14 < 2*X8 (satisfied)
X2 + X6 + X14 < 2*X9 (satisfied)
X2 + X6 + X14 < 2*X10 (satisfied)
X2 + X6 + X14 < 2*X11 (satisfied)
X2 + X6 + X14 < 2*X12 (satisfied)
X2 + X6 + X14 < 2*X13 (satisfied)
X2 + X6 + X14 < 2*X15 (satisfied)
X2 + X6 + X15 < 2*X8 (satisfied)
X2 + X6 + X15 < 2*X9 (satisfied)
X2 + X6 + X15 < 2*X10 (satisfied)
X2 + X6 + X15 < 2*X11 (satisfied)
X2 + X6 + X15 < 2*X12 (satisfied)
X2 + X6 + X15 < 2*X13 (satisfied)
X2 + X6 + X15 < 2*X14 (satisfied)
X2 + X7 + X8 < 2*X9 (satisfied)
X2 + X7 + X8 < 2*X10 (satisfied)
X2 + X7 + X8 < 2*X11 (satisfied)
X2 + X7 + X8 < 2*X12 (satisfied)
X2 + X7 + X8 < 2*X13 (satisfied)
X2 + X7 + X8 < 2*X14 (satisfied)
X2 + X7 + X8 < 2*X15 (satisfied)
X2 + X7 + X9 < 2*X8 (satisfied)
X2 + X7 + X9 < 2*X10 (satisfied)
X2 + X7 + X9 < 2*X11 (satisfied)
X2 + X7 + X9 < 2*X12 (satisfied)
X2 + X7 + X9 < 2*X13 (satisfied)
X2 + X7 + X9 < 2*X14 (satisfied)
X2 + X7 + X9 < 2*X15 (satisfied)
X2 + X7 + X10 < 2*X8 (satisfied)
X2 + X7 + X10 < 2*X9 (satisfied)
X2 + X7 + X10 < 2*X11 (satisfied)
X2 + X7 + X10 < 2*X12 (satisfied)
X2 + X7 + X10 < 2*X13 (satisfied)
X2 + X7 + X10 < 2*X14 (satisfied)
X2 + X7 + X10 < 2*X15 (satisfied)
X2 + X7 + X11 < 2*X8 (satisfied)
X2 + X7 + X11 < 2*X9 (satisfied)
X2 + X7 + X11 < 2*X10 (satisfied)
X2 + X7 + X11 < 2*X12 (satisfied)
X2 + X7 + X11 < 2*X13 (satisfied)
X2 + X7 + X11 < 2*X14 (satisfied)
X2 + X7 + X11 < 2*X15 (satisfied)
X2 + X7 + X12 < 2*X8 (satisfied)
X2 + X7 + X12 < 2*X9 (satisfied)
X2 + X7 + X12 < 2*X10 (satisfied)
X2 + X7 + X12 < 2*X11 (satisfied)
X2 + X7 + X12 < 2*X13 (satisfied)
X2 + X7 + X12 < 2*X14 (satisfied)
X2 + X7 + X12 < 2*X15 (satisfied)
X2 + X7 + X13 < 2*X8 (satisfied)
X2 + X7 + X13 < 2*X9 (satisfied)
X2 + X7 + X13 < 2*X10 (satisfied)
X2 + X7 + X13 < 2*X11 (satisfied)
X2 + X7 + X13 < 2*X12 (satisfied)
X2 + X7 + X13 < 2*X14 (satisfied)
X2 + X7 + X13 < 2*X15 (satisfied)
X2 + X7 + X14 < 2*X8 (satisfied)
X2 + X7 + X14 < 2*X9 (satisfied)
X2 + X7 + X14 < 2*X10 (satisfied)
X2 + X7 + X14 < 2*X11 (satisfied)
X2 + X7 + X14 < 2*X12 (satisfied)
X2 + X7 + X14 < 2*X13 (satisfied)
X2 + X7 + X14 < 2*X15 (satisfied)
X2 + X7 + X15 < 2*X8 (satisfied)
X2 + X7 + X15 < 2*X9 (satisfied)
X2 + X7 + X15 < 2*X10 (satisfied)
X2 + X7 + X15 < 2*X11 (satisfied)
X2 + X7 + X15 < 2*X12 (satisfied)
X2 + X7 + X15 < 2*X13 (satisfied)
X2 + X7 + X15 < 2*X14 (satisfied)
X2 + X8 + X9 < 2*X10 (satisfied)
X2 + X8 + X9 < 2*X11 (satisfied)
X2 + X8 + X9 < 2*X12 (satisfied)
X2 + X8 + X9 < 2*X13 (satisfied)
X2 + X8 + X9 < 2*X14 (satisfied)
X2 + X8 + X9 < 2*X15 (satisfied)
X2 + X8 + X10 < 2*X9 (satisfied)
X2 + X8 + X10 < 2*X11 (satisfied)
X2 + X8 + X10 < 2*X12 (satisfied)
X2 + X8 + X10 < 2*X13 (satisfied)
X2 + X8 + X10 < 2*X14 (satisfied)
X2 + X8 + X10 < 2*X15 (satisfied)
X2 + X8 + X11 < 2*X9 (satisfied)
X2 + X8 + X11 < 2*X10 (satisfied)
X2 + X8 + X11 < 2*X12 (satisfied)
X2 + X8 + X11 < 2*X13 (satisfied)
X2 + X8 + X11 < 2*X14 (satisfied)
X2 + X8 + X11 < 2*X15 (satisfied)
X2 + X8 + X12 < 2*X9 (satisfied)
X2 + X8 + X12 < 2*X10 (satisfied)
X2 + X8 + X12 < 2*X11 (satisfied)
X2 + X8 + X12 < 2*X13 (satisfied)
X2 + X8 + X12 < 2*X14 (satisfied)
X2 + X8 + X12 < 2*X15 (satisfied)
X2 + X8 + X13 < 2*X9 (satisfied)
X2 + X8 + X13 < 2*X10 (satisfied)
X2 + X8 + X13 < 2*X11 (satisfied)
X2 + X8 + X13 < 2*X12 (satisfied)
X2 + X8 + X13 < 2*X14 (satisfied)
X2 + X8 + X13 < 2*X15 (satisfied)
X2 + X8 + X14 < 2*X9 (satisfied)
X2 + X8 + X14 < 2*X10 (satisfied)
X2 + X8 + X14 < 2*X11 (satisfied)
X2 + X8 + X14 < 2*X12 (satisfied)
X2 + X8 + X14 < 2*X13 (satisfied)
X2 + X8 + X14 < 2*X15 (satisfied)
X2 + X8 + X15 < 2*X9 (satisfied)
X2 + X8 + X15 < 2*X10 (satisfied)
X2 + X8 + X15 < 2*X11 (satisfied)
X2 + X8 + X15 < 2*X12 (satisfied)
X2 + X8 + X15 < 2*X13 (satisfied)
X2 + X8 + X15 < 2*X14 (satisfied)
X2 + X9 + X10 < 2*X11 (satisfied)
X2 + X9 + X10 < 2*X12 (satisfied)
X2 + X9 + X10 < 2*X13 (satisfied)
X2 + X9 + X10 < 2*X14 (satisfied)
X2 + X9 + X10 < 2*X15 (satisfied)
X2 + X9 + X11 < 2*X10 (satisfied)
X2 + X9 + X11 < 2*X12 (satisfied)
X2 + X9 + X11 < 2*X13 (satisfied)
X2 + X9 + X11 < 2*X14 (satisfied)
X2 + X9 + X11 < 2*X15 (satisfied)
X2 + X9 + X12 < 2*X10 (satisfied)
X2 + X9 + X12 < 2*X11 (satisfied)
X2 + X9 + X12 < 2*X13 (satisfied)
X2 + X9 + X12 < 2*X14 (satisfied)
X2 + X9 + X12 < 2*X15 (satisfied)
X2 + X9 + X13 < 2*X10 (satisfied)
X2 + X9 + X13 < 2*X11 (satisfied)
X2 + X9 + X13 < 2*X12 (satisfied)
X2 + X9 + X13 < 2*X14 (satisfied)
X2 + X9 + X13 < 2*X15 (satisfied)
X2 + X9 + X14 < 2*X10 (satisfied)
X2 + X9 + X14 < 2*X11 (satisfied)
X2 + X9 + X14 < 2*X12 (satisfied)
X2 + X9 + X14 < 2*X13 (satisfied)
X2 + X9 + X14 < 2*X15 (satisfied)
X2 + X9 + X15 < 2*X10 (satisfied)
X2 + X9 + X15 < 2*X11 (satisfied)
X2 + X9 + X15 < 2*X12 (satisfied)
X2 + X9 + X15 < 2*X13 (satisfied)
X2 + X9 + X15 < 2*X14 (satisfied)
X2 + X10 + X11 < 2*X12 (satisfied)
X2 + X10 + X11 < 2*X13 (satisfied)
X2 + X10 + X11 < 2*X14 (satisfied)
X2 + X10 + X11 < 2*X15 (satisfied)
X2 + X10 + X12 < 2*X11 (satisfied)
X2 + X10 + X12 < 2*X13 (satisfied)
X2 + X10 + X12 < 2*X14 (satisfied)
X2 + X10 + X12 < 2*X15 (satisfied)
X2 + X10 + X13 < 2*X11 (satisfied)
X2 + X10 + X13 < 2*X12 (satisfied)
X2 + X10 + X13 < 2*X14 (satisfied)
X2 + X10 + X13 < 2*X15 (satisfied)
X2 + X10 + X14 < 2*X11 (satisfied)
X2 + X10 + X14 < 2*X12 (satisfied)
X2 + X10 + X14 < 2*X13 (satisfied)
X2 + X10 + X14 < 2*X15 (satisfied)
X2 + X10 + X15 < 2*X11 (satisfied)
X2 + X10 + X15 < 2*X12 (satisfied)
X2 + X10 + X15 < 2*X13 (satisfied)
X2 + X10 + X15 < 2*X14 (satisfied)
X2 + X11 + X12 < 2*X13 (satisfied)
X2 + X11 + X12 < 2*X14 (satisfied)
X2 + X11 + X12 < 2*X15 (satisfied)
X2 + X11 + X13 < 2*X12 (satisfied)
X2 + X11 + X13 < 2*X14 (satisfied)
X2 + X11 + X13 < 2*X15 (satisfied)
X2 + X11 + X14 < 2*X12 (satisfied)
X2 + X11 + X14 < 2*X13 (satisfied)
X2 + X11 + X14 < 2*X15 (satisfied)
X2 + X11 + X15 < 2*X12 (satisfied)
X2 + X11 + X15 < 2*X13 (satisfied)
X2 + X11 + X15 < 2*X14 (satisfied)
X2 + X12 + X13 < 2*X14 (satisfied)
X2 + X12 + X13 < 2*X15 (satisfied)
X2 + X12 + X14 < 2*X13 (satisfied)
X2 + X12 + X14 < 2*X15 (satisfied)
X2 + X12 + X15 < 2*X13 (satisfied)
X2 + X12 + X15 < 2*X14 (satisfied)
X2 + X13 + X14 < 2*X15 (satisfied)
X2 + X13 + X15 < 2*X14 (satisfied)
X3 + X4 + X5 < 2*X6 (satisfied)
X3 + X4 + X5 < 2*X7 (satisfied)
X3 + X4 + X5 < 2*X8 (satisfied)
X3 + X4 + X5 < 2*X9 (satisfied)
X3 + X4 + X5 < 2*X10 (satisfied)
X3 + X4 + X5 < 2*X11 (satisfied)
X3 + X4 + X5 < 2*X12 (satisfied)
X3 + X4 + X5 < 2*X13 (satisfied)
X3 + X4 + X5 < 2*X14 (satisfied)
X3 + X4 + X5 < 2*X15 (satisfied)
X3 + X4 + X6 < 2*X5 (satisfied)
X3 + X4 + X6 < 2*X7 (satisfied)
X3 + X4 + X6 < 2*X8 (satisfied)
X3 + X4 + X6 < 2*X9 (satisfied)
X3 + X4 + X6 < 2*X10 (satisfied)
X3 + X4 + X6 < 2*X11 (satisfied)
X3 + X4 + X6 < 2*X12 (satisfied)
X3 + X4 + X6 < 2*X13 (satisfied)
X3 + X4 + X6 < 2*X14 (satisfied)
X3 + X4 + X6 < 2*X15 (satisfied)
X3 + X4 + X7 < 2*X5 (satisfied)
X3 + X4 + X7 < 2*X6 (satisfied)
X3 + X4 + X7 < 2*X8 (satisfied)
X3 + X4 + X7 < 2*X9 (satisfied)
X3 + X4 + X7 < 2*X10 (satisfied)
X3 + X4 + X7 < 2*X11 (satisfied)
X3 + X4 + X7 < 2*X12 (satisfied)
X3 + X4 + X7 < 2*X13 (satisfied)
X3 + X4 + X7 < 2*X14 (satisfied)
X3 + X4 + X7 < 2*X15 (satisfied)
X3 + X4 + X8 < 2*X9 (satisfied)
X3 + X4 + X8 < 2*X10 (satisfied)
X3 + X4 + X8 < 2*X11 (satisfied)
X3 + X4 + X8 < 2*X12 (satisfied)
X3 + X4 + X8 < 2*X13 (satisfied)
X3 + X4 + X8 < 2*X14 (satisfied)
X3 + X4 + X8 < 2*X15 (satisfied)
X3 + X4 + X9 < 2*X8 (satisfied)
X3 + X4 + X9 < 2*X10 (satisfied)
X3 + X4 + X9 < 2*X11 (satisfied)
X3 + X4 + X9 < 2*X12 (satisfied)
X3 + X4 + X9 < 2*X13 (satisfied)
X3 + X4 + X9 < 2*X14 (satisfied)
X3 + X4 + X9 < 2*X15 (satisfied)
X3 + X4 + X10 < 2*X8 (satisfied)
X3 + X4 + X10 < 2*X9 (satisfied)
X3 + X4 + X10 < 2*X11 (satisfied)
X3 + X4 + X10 < 2*X12 (satisfied)
X3 + X4 + X10 < 2*X13 (satisfied)
X3 + X4 + X10 < 2*X14 (satisfied)
X3 + X4 + X10 < 2*X15 (satisfied)
X3 + X4 + X11 < 2*X8 (satisfied)
X3 + X4 + X11 < 2*X9 (satisfied)
X3 + X4 + X11 < 2*X10 (satisfied)
X3 + X4 + X11 < 2*X12 (satisfied)
X3 + X4 + X11 < 2*X13 (satisfied)
X3 + X4 + X11 < 2*X14 (satisfied)
X3 + X4 + X11 < 2*X15 (satisfied)
X3 + X4 + X12 < 2*X8 (satisfied)
X3 + X4 + X12 < 2*X9 (satisfied)
X3 + X4 + X12 < 2*X10 (satisfied)
X3 + X4 + X12 < 2*X11 (satisfied)
X3 + X4 + X12 < 2*X13 (satisfied)
X3 + X4 + X12 < 2*X14 (satisfied)
X3 + X4 + X12 < 2*X15 (satisfied)
X3 + X4 + X13 < 2*X8 (satisfied)
X3 + X4 + X13 < 2*X9 (satisfied)
X3 + X4 + X13 < 2*X10 (satisfied)
X3 + X4 + X13 < 2*X11 (satisfied)
X3 + X4 + X13 < 2*X12 (satisfied)
X3 + X4 + X13 < 2*X14 (satisfied)
X3 + X4 + X13 < 2*X15 (satisfied)
X3 + X4 + X14 < 2*X8 (satisfied)
X3 + X4 + X14 < 2*X9 (satisfied)
X3 + X4 + X14 < 2*X10 (satisfied)
X3 + X4 + X14 < 2*X11 (satisfied)
X3 + X4 + X14 < 2*X12 (satisfied)
X3 + X4 + X14 < 2*X13 (satisfied)
X3 + X4 + X14 < 2*X15 (satisfied)
X3 + X4 + X15 < 2*X8 (satisfied)
X3 + X4 + X15 < 2*X9 (satisfied)
X3 + X4 + X15 < 2*X10 (satisfied)
X3 + X4 + X15 < 2*X11 (satisfied)
X3 + X4 + X15 < 2*X12 (satisfied)
X3 + X4 + X15 < 2*X13 (satisfied)
X3 + X4 + X15 < 2*X14 (satisfied)
X3 + X5 + X6 < 2*X7 (satisfied)
X3 + X5 + X6 < 2*X8 (satisfied)
X3 + X5 + X6 < 2*X9 (satisfied)
X3 + X5 + X6 < 2*X10 (satisfied)
X3 + X5 + X6 < 2*X11 (satisfied)
X3 + X5 + X6 < 2*X12 (satisfied)
X3 + X5 + X6 < 2*X13 (satisfied)
X3 + X5 + X6 < 2*X14 (satisfied)
X3 + X5 + X6 < 2*X15 (satisfied)
X3 + X5 + X7 < 2*X6 (satisfied)
X3 + X5 + X7 < 2*X8 (satisfied)
X3 + X5 + X7 < 2*X9 (satisfied)
X3 + X5 + X7 < 2*X10 (satisfied)
X3 + X5 + X7 < 2*X11 (satisfied)
X3 + X5 + X7 < 2*X12 (satisfied)
X3 + X5 + X7 < 2*X13 (satisfied)
X3 + X5 + X7 < 2*X14 (satisfied)
X3 + X5 + X7 < 2*X15 (satisfied)
X3 + X5 + X8 < 2*X9 (satisfied)
X3 + X5 + X8 < 2*X10 (satisfied)
X3 + X5 + X8 < 2*X11 (satisfied)
X3 + X5 + X8 < 2*X12 (satisfied)
X3 + X5 + X8 < 2*X13 (satisfied)
X3 + X5 + X8 < 2*X14 (satisfied)
X3 + X5 + X8 < 2*X15 (satisfied)
X3 + X5 + X9 < 2*X8 (satisfied)
X3 + X5 + X9 < 2*X10 (satisfied)
X3 + X5 + X9 < 2*X11 (satisfied)
X3 + X5 + X9 < 2*X12 (satisfied)
X3 + X5 + X9 < 2*X13 (satisfied)
X3 + X5 + X9 < 2*X14 (satisfied)
X3 + X5 + X9 < 2*X15 (satisfied)
X3 + X5 + X10 < 2*X8 (satisfied)
X3 + X5 + X10 < 2*X9 (satisfied)
X3 + X5 + X10 < 2*X11 (satisfied)
X3 + X5 + X10 < 2*X12 (satisfied)
X3 + X5 + X10 < 2*X13 (satisfied)
X3 + X5 + X10 < 2*X14 (satisfied)
X3 + X5 + X10 < 2*X15 (satisfied)
X3 + X5 + X11 < 2*X8 (satisfied)
X3 + X5 + X11 < 2*X9 (satisfied)
X3 + X5 + X11 < 2*X10 (satisfied)
X3 + X5 + X11 < 2*X12 (satisfied)
X3 + X5 + X11 < 2*X13 (satisfied)
X3 + X5 + X11 < 2*X14 (satisfied)
X3 + X5 + X11 < 2*X15 (satisfied)
X3 + X5 + X12 < 2*X8 (satisfied)
X3 + X5 + X12 < 2*X9 (satisfied)
X3 + X5 + X12 < 2*X10 (satisfied)
X3 + X5 + X12 < 2*X11 (satisfied)
X3 + X5 + X12 < 2*X13 (satisfied)
X3 + X5 + X12 < 2*X14 (satisfied)
X3 + X5 + X12 < 2*X15 (satisfied)
X3 + X5 + X13 < 2*X8 (satisfied)
X3 + X5 + X13 < 2*X9 (satisfied)
X3 + X5 + X13 < 2*X10 (satisfied)
X3 + X5 + X13 < 2*X11 (satisfied)
X3 + X5 + X13 < 2*X12 (satisfied)
X3 + X5 + X13 < 2*X14 (satisfied)
X3 + X5 + X13 < 2*X15 (satisfied)
X3 + X5 + X14 < 2*X8 (satisfied)
X3 + X5 + X14 < 2*X9 (satisfied)
X3 + X5 + X14 < 2*X10 (satisfied)
X3 + X5 + X14 < 2*X11 (satisfied)
X3 + X5 + X14 < 2*X12 (satisfied)
X3 + X5 + X14 < 2*X13 (satisfied)
X3 + X5 + X14 < 2*X15 (satisfied)
X3 + X5 + X15 < 2*X8 (satisfied)
X3 + X5 + X15 < 2*X9 (satisfied)
X3 + X5 + X15 < 2*X10 (satisfied)
X3 + X5 + X15 < 2*X11 (satisfied)
X3 + X5 + X15 < 2*X12 (satisfied)
X3 + X5 + X15 < 2*X13 (satisfied)
X3 + X5 + X15 < 2*X14 (satisfied)
X3 + X6 + X7 < 2*X8 (satisfied)
X3 + X6 + X7 < 2*X9 (satisfied)
X3 + X6 + X7 < 2*X10 (satisfied)
X3 + X6 + X7 < 2*X11 (satisfied)
X3 + X6 + X7 < 2*X12 (satisfied)
X3 + X6 + X7 < 2*X13 (satisfied)
X3 + X6 + X7 < 2*X14 (satisfied)
X3 + X6 + X7 < 2*X15 (satisfied)
X3 + X6 + X8 < 2*X9 (satisfied)
X3 + X6 + X8 < 2*X10 (satisfied)
X3 + X6 + X8 < 2*X11 (satisfied)
X3 + X6 + X8 < 2*X12 (satisfied)
X3 + X6 + X8 < 2*X13 (satisfied)
X3 + X6 + X8 < 2*X14 (satisfied)
X3 + X6 + X8 < 2*X15 (satisfied)
X3 + X6 + X9 < 2*X8 (satisfied)
X3 + X6 + X9 < 2*X10 (satisfied)
X3 + X6 + X9 < 2*X11 (satisfied)
X3 + X6 + X9 < 2*X12 (satisfied)
X3 + X6 + X9 < 2*X13 (satisfied)
X3 + X6 + X9 < 2*X14 (satisfied)
X3 + X6 + X9 < 2*X15 (satisfied)
X3 + X6 + X10 < 2*X8 (satisfied)
X3 + X6 + X10 < 2*X9 (satisfied)
X3 + X6 + X10 < 2*X11 (satisfied)
X3 + X6 + X10 < 2*X12 (satisfied)
X3 + X6 + X10 < 2*X13 (satisfied)
X3 + X6 + X10 < 2*X14 (satisfied)
X3 + X6 + X10 < 2*X15 (satisfied)
X3 + X6 + X11 < 2*X8 (satisfied)
X3 + X6 + X11 < 2*X9 (satisfied)
X3 + X6 + X11 < 2*X10 (satisfied)
X3 + X6 + X11 < 2*X12 (satisfied)
X3 + X6 + X11 < 2*X13 (satisfied)
X3 + X6 + X11 < 2*X14 (satisfied)
X3 + X6 + X11 < 2*X15 (satisfied)
X3 + X6 + X12 < 2*X8 (satisfied)
X3 + X6 + X12 < 2*X9 (satisfied)
X3 + X6 + X12 < 2*X10 (satisfied)
X3 + X6 + X12 < 2*X11 (satisfied)
X3 + X6 + X12 < 2*X13 (satisfied)
X3 + X6 + X12 < 2*X14 (satisfied)
X3 + X6 + X12 < 2*X15 (satisfied)
X3 + X6 + X13 < 2*X8 (satisfied)
X3 + X6 + X13 < 2*X9 (satisfied)
X3 + X6 + X13 < 2*X10 (satisfied)
X3 + X6 + X13 < 2*X11 (satisfied)
X3 + X6 + X13 < 2*X12 (satisfied)
X3 + X6 + X13 < 2*X14 (satisfied)
X3 + X6 + X13 < 2*X15 (satisfied)
X3 + X6 + X14 < 2*X8 (satisfied)
X3 + X6 + X14 < 2*X9 (satisfied)
X3 + X6 + X14 < 2*X10 (satisfied)
X3 + X6 + X14 < 2*X11 (satisfied)
X3 + X6 + X14 < 2*X12 (satisfied)
X3 + X6 + X14 < 2*X13 (satisfied)
X3 + X6 + X14 < 2*X15 (satisfied)
X3 + X6 + X15 < 2*X8 (satisfied)
X3 + X6 + X15 < 2*X9 (satisfied)
X3 + X6 + X15 < 2*X10 (satisfied)
X3 + X6 + X15 < 2*X11 (satisfied)
X3 + X6 + X15 < 2*X12 (satisfied)
X3 + X6 + X15 < 2*X13 (satisfied)
X3 + X6 + X15 < 2*X14 (satisfied)
X3 + X7 + X8 < 2*X9 (satisfied)
X3 + X7 + X8 < 2*X10 (satisfied)
X3 + X7 + X8 < 2*X11 (satisfied)
X3 + X7 + X8 < 2*X12 (satisfied)
X3 + X7 + X8 < 2*X13 (satisfied)
X3 + X7 + X8 < 2*X14 (satisfied)
X3 + X7 + X8 < 2*X15 (satisfied)
X3 + X7 + X9 < 2*X8 (satisfied)
X3 + X7 + X9 < 2*X10 (satisfied)
X3 + X7 + X9 < 2*X11 (satisfied)
X3 + X7 + X9 < 2*X12 (satisfied)
X3 + X7 + X9 < 2*X13 (satisfied)
X3 + X7 + X9 < 2*X14 (satisfied)
X3 + X7 + X9 < 2*X15 (satisfied)
X3 + X7 + X10 < 2*X8 (satisfied)
X3 + X7 + X10 < 2*X9 (satisfied)
X3 + X7 + X10 < 2*X11 (satisfied)
X3 + X7 + X10 < 2*X12 (satisfied)
X3 + X7 + X10 < 2*X13 (satisfied)
X3 + X7 + X10 < 2*X14 (satisfied)
X3 + X7 + X10 < 2*X15 (satisfied)
X3 + X7 + X11 < 2*X8 (satisfied)
X3 + X7 + X11 < 2*X9 (satisfied)
X3 + X7 + X11 < 2*X10 (satisfied)
X3 + X7 + X11 < 2*X12 (satisfied)
X3 + X7 + X11 < 2*X13 (satisfied)
X3 + X7 + X11 < 2*X14 (satisfied)
X3 + X7 + X11 < 2*X15 (satisfied)
X3 + X7 + X12 < 2*X8 (satisfied)
X3 + X7 + X12 < 2*X9 (satisfied)
X3 + X7 + X12 < 2*X10 (satisfied)
X3 + X7 + X12 < 2*X11 (satisfied)
X3 + X7 + X12 < 2*X13 (satisfied)
X3 + X7 + X12 < 2*X14 (satisfied)
X3 + X7 + X12 < 2*X15 (satisfied)
X3 + X7 + X13 < 2*X8 (satisfied)
X3 + X7 + X13 < 2*X9 (satisfied)
X3 + X7 + X13 < 2*X10 (satisfied)
X3 + X7 + X13 < 2*X11 (satisfied)
X3 + X7 + X13 < 2*X12 (satisfied)
X3 + X7 + X13 < 2*X14 (satisfied)
X3 + X7 + X13 < 2*X15 (satisfied)
X3 + X7 + X14 < 2*X8 (satisfied)
X3 + X7 + X14 < 2*X9 (satisfied)
X3 + X7 + X14 < 2*X10 (satisfied)
X3 + X7 + X14 < 2*X11 (satisfied)
X3 + X7 + X14 < 2*X12 (satisfied)
X3 + X7 + X14 < 2*X13 (satisfied)
X3 + X7 + X14 < 2*X15 (satisfied)
X3 + X7 + X15 < 2*X8 (satisfied)
X3 + X7 + X15 < 2*X9 (satisfied)
X3 + X7 + X15 < 2*X10 (satisfied)
X3 + X7 + X15 < 2*X11 (satisfied)
X3 + X7 + X15 < 2*X12 (satisfied)
X3 + X7 + X15 < 2*X13 (satisfied)
X3 + X7 + X15 < 2*X14 (satisfied)
X3 + X8 + X9 < 2*X10 (satisfied)
X3 + X8 + X9 < 2*X11 (satisfied)
X3 + X8 + X9 < 2*X12 (satisfied)
X3 + X8 + X9 < 2*X13 (satisfied)
X3 + X8 + X9 < 2*X14 (satisfied)
X3 + X8 + X9 < 2*X15 (satisfied)
X3 + X8 + X10 < 2*X9 (satisfied)
X3 + X8 + X10 < 2*X11 (satisfied)
X3 + X8 + X10 < 2*X12 (satisfied)
X3 + X8 + X10 < 2*X13 (satisfied)
X3 + X8 + X10 < 2*X14 (satisfied)
X3 + X8 + X10 < 2*X15 (satisfied)
X3 + X8 + X11 < 2*X9 (satisfied)
X3 + X8 + X11 < 2*X10 (satisfied)
X3 + X8 + X11 < 2*X12 (satisfied)
X3 + X8 + X11 < 2*X13 (satisfied)
X3 + X8 + X11 < 2*X14 (satisfied)
X3 + X8 + X11 < 2*X15 (satisfied)
X3 + X8 + X12 < 2*X9 (satisfied)
X3 + X8 + X12 < 2*X10 (satisfied)
X3 + X8 + X12 < 2*X11 (satisfied)
X3 + X8 + X12 < 2*X13 (satisfied)
X3 + X8 + X12 < 2*X14 (satisfied)
X3 + X8 + X12 < 2*X15 (satisfied)
X3 + X8 + X13 < 2*X9 (satisfied)
X3 + X8 + X13 < 2*X10 (satisfied)
X3 + X8 + X13 < 2*X11 (satisfied)
X3 + X8 + X13 < 2*X12 (satisfied)
X3 + X8 + X13 < 2*X14 (satisfied)
X3 + X8 + X13 < 2*X15 (satisfied)
X3 + X8 + X14 < 2*X9 (satisfied)
X3 + X8 + X14 < 2*X10 (satisfied)
X3 + X8 + X14 < 2*X11 (satisfied)
X3 + X8 + X14 < 2*X12 (satisfied)
X3 + X8 + X14 < 2*X13 (satisfied)
X3 + X8 + X14 < 2*X15 (satisfied)
X3 + X8 + X15 < 2*X9 (satisfied)
X3 + X8 + X15 < 2*X10 (satisfied)
X3 + X8 + X15 < 2*X11 (satisfied)
X3 + X8 + X15 < 2*X12 (satisfied)
X3 + X8 + X15 < 2*X13 (satisfied)
X3 + X8 + X15 < 2*X14 (satisfied)
X3 + X9 + X10 < 2*X11 (satisfied)
X3 + X9 + X10 < 2*X12 (satisfied)
X3 + X9 + X10 < 2*X13 (satisfied)
X3 + X9 + X10 < 2*X14 (satisfied)
X3 + X9 + X10 < 2*X15 (satisfied)
X3 + X9 + X11 < 2*X10 (satisfied)
X3 + X9 + X11 < 2*X12 (satisfied)
X3 + X9 + X11 < 2*X13 (satisfied)
X3 + X9 + X11 < 2*X14 (satisfied)
X3 + X9 + X11 < 2*X15 (satisfied)
X3 + X9 + X12 < 2*X10 (satisfied)
X3 + X9 + X12 < 2*X11 (satisfied)
X3 + X9 + X12 < 2*X13 (satisfied)
X3 + X9 + X12 < 2*X14 (satisfied)
X3 + X9 + X12 < 2*X15 (satisfied)
X3 + X9 + X13 < 2*X10 (satisfied)
X3 + X9 + X13 < 2*X11 (satisfied)
X3 + X9 + X13 < 2*X12 (satisfied)
X3 + X9 + X13 < 2*X14 (satisfied)
X3 + X9 + X13 < 2*X15 (satisfied)
X3 + X9 + X14 < 2*X10 (satisfied)
X3 + X9 + X14 < 2*X11 (satisfied)
X3 + X9 + X14 < 2*X12 (satisfied)
X3 + X9 + X14 < 2*X13 (satisfied)
X3 + X9 + X14 < 2*X15 (satisfied)
X3 + X9 + X15 < 2*X10 (satisfied)
X3 + X9 + X15 < 2*X11 (satisfied)
X3 + X9 + X15 < 2*X12 (satisfied)
X3 + X9 + X15 < 2*X13 (satisfied)
X3 + X9 + X15 < 2*X14 (satisfied)
X3 + X10 + X11 < 2*X12 (satisfied)
X3 + X10 + X11 < 2*X13 (satisfied)
X3 + X10 + X11 < 2*X14 (satisfied)
X3 + X10 + X11 < 2*X15 (satisfied)
X3 + X10 + X12 < 2*X11 (satisfied)
X3 + X10 + X12 < 2*X13 (satisfied)
X3 + X10 + X12 < 2*X14 (satisfied)
X3 + X10 + X12 < 2*X15 (satisfied)
X3 + X10 + X13 < 2*X11 (satisfied)
X3 + X10 + X13 < 2*X12 (satisfied)
X3 + X10 + X13 < 2*X14 (satisfied)
X3 + X10 + X13 < 2*X15 (satisfied)
X3 + X10 + X14 < 2*X11 (satisfied)
X3 + X10 + X14 < 2*X12 (satisfied)
X3 + X10 + X14 < 2*X13 (satisfied)
X3 + X10 + X14 < 2*X15 (satisfied)
X3 + X10 + X15 < 2*X11 (satisfied)
X3 + X10 + X15 < 2*X12 (satisfied)
X3 + X10 + X15 < 2*X13 (satisfied)
X3 + X10 + X15 < 2*X14 (satisfied)
X3 + X11 + X12 < 2*X13 (satisfied)
X3 + X11 + X12 < 2*X14 (satisfied)
X3 + X11 + X12 < 2*X15 (satisfied)
X3 + X11 + X13 < 2*X12 (satisfied)
X3 + X11 + X13 < 2*X14 (satisfied)
X3 + X11 + X13 < 2*X15 (satisfied)
X3 + X11 + X14 < 2*X12 (satisfied)
X3 + X11 + X14 < 2*X13 (satisfied)
X3 + X11 + X14 < 2*X15 (satisfied)
X3 + X11 + X15 < 2*X12 (satisfied)
X3 + X11 + X15 < 2*X13 (satisfied)
X3 + X11 + X15 < 2*X14 (satisfied)
X3 + X12 + X13 < 2*X14 (satisfied)
X3 + X12 + X13 < 2*X15 (satisfied)
X3 + X12 + X14 < 2*X13 (satisfied)
X3 + X12 + X14 < 2*X15 (satisfied)
X3 + X12 + X15 < 2*X13 (satisfied)
X3 + X12 + X15 < 2*X14 (satisfied)
X3 + X13 + X14 < 2*X15 (satisfied)
X3 + X13 + X15 < 2*X14 (satisfied)
X4 + X5 + X6 < 2*X8 (satisfied)
X4 + X5 + X6 < 2*X9 (satisfied)
X4 + X5 + X6 < 2*X10 (satisfied)
X4 + X5 + X6 < 2*X11 (satisfied)
X4 + X5 + X6 < 2*X12 (satisfied)
X4 + X5 + X6 < 2*X13 (satisfied)
X4 + X5 + X6 < 2*X14 (satisfied)
X4 + X5 + X6 < 2*X15 (satisfied)
X4 + X5 + X7 < 2*X8 (satisfied)
X4 + X5 + X7 < 2*X9 (satisfied)
X4 + X5 + X7 < 2*X10 (satisfied)
X4 + X5 + X7 < 2*X11 (satisfied)
X4 + X5 + X7 < 2*X12 (satisfied)
X4 + X5 + X7 < 2*X13 (satisfied)
X4 + X5 + X7 < 2*X14 (satisfied)
X4 + X5 + X7 < 2*X15 (satisfied)
X4 + X5 + X8 < 2*X9 (satisfied)
X4 + X5 + X8 < 2*X10 (satisfied)
X4 + X5 + X8 < 2*X11 (satisfied)
X4 + X5 + X8 < 2*X12 (satisfied)
X4 + X5 + X8 < 2*X13 (satisfied)
X4 + X5 + X8 < 2*X14 (satisfied)
X4 + X5 + X8 < 2*X15 (satisfied)
X4 + X5 + X9 < 2*X8 (satisfied)
X4 + X5 + X9 < 2*X10 (satisfied)
X4 + X5 + X9 < 2*X11 (satisfied)
X4 + X5 + X9 < 2*X12 (satisfied)
X4 + X5 + X9 < 2*X13 (satisfied)
X4 + X5 + X9 < 2*X14 (satisfied)
X4 + X5 + X9 < 2*X15 (satisfied)
X4 + X5 + X10 < 2*X8 (satisfied)
X4 + X5 + X10 < 2*X9 (satisfied)
X4 + X5 + X10 < 2*X11 (satisfied)
X4 + X5 + X10 < 2*X12 (satisfied)
X4 + X5 + X10 < 2*X13 (satisfied)
X4 + X5 + X10 < 2*X14 (satisfied)
X4 + X5 + X10 < 2*X15 (satisfied)
X4 + X5 + X11 < 2*X8 (satisfied)
X4 + X5 + X11 < 2*X9 (satisfied)
X4 + X5 + X11 < 2*X10 (satisfied)
X4 + X5 + X11 < 2*X12 (satisfied)
X4 + X5 + X11 < 2*X13 (satisfied)
X4 + X5 + X11 < 2*X14 (satisfied)
X4 + X5 + X11 < 2*X15 (satisfied)
X4 + X5 + X12 < 2*X8 (satisfied)
X4 + X5 + X12 < 2*X9 (satisfied)
X4 + X5 + X12 < 2*X10 (satisfied)
X4 + X5 + X12 < 2*X11 (satisfied)
X4 + X5 + X12 < 2*X13 (satisfied)
X4 + X5 + X12 < 2*X14 (satisfied)
X4 + X5 + X12 < 2*X15 (satisfied)
X4 + X5 + X13 < 2*X8 (satisfied)
X4 + X5 + X13 < 2*X9 (satisfied)
X4 + X5 + X13 < 2*X10 (satisfied)
X4 + X5 + X13 < 2*X11 (satisfied)
X4 + X5 + X13 < 2*X12 (satisfied)
X4 + X5 + X13 < 2*X14 (satisfied)
X4 + X5 + X13 < 2*X15 (satisfied)
X4 + X5 + X14 < 2*X8 (satisfied)
X4 + X5 + X14 < 2*X9 (satisfied)
X4 + X5 + X14 < 2*X10 (satisfied)
X4 + X5 + X14 < 2*X11 (satisfied)
X4 + X5 + X14 < 2*X12 (satisfied)
X4 + X5 + X14 < 2*X13 (satisfied)
X4 + X5 + X14 < 2*X15 (satisfied)
X4 + X5 + X15 < 2*X8 (satisfied)
X4 + X5 + X15 < 2*X9 (satisfied)
X4 + X5 + X15 < 2*X10 (satisfied)
X4 + X5 + X15 < 2*X11 (satisfied)
X4 + X5 + X15 < 2*X12 (satisfied)
X4 + X5 + X15 < 2*X13 (satisfied)
X4 + X5 + X15 < 2*X14 (satisfied)
X4 + X6 + X7 < 2*X8 (satisfied)
X4 + X6 + X7 < 2*X9 (satisfied)
X4 + X6 + X7 < 2*X10 (satisfied)
X4 + X6 + X7 < 2*X11 (satisfied)
X4 + X6 + X7 < 2*X12 (satisfied)
X4 + X6 + X7 < 2*X13 (satisfied)
X4 + X6 + X7 < 2*X14 (satisfied)
X4 + X6 + X7 < 2*X15 (satisfied)
X4 + X6 + X8 < 2*X9 (satisfied)
X4 + X6 + X8 < 2*X10 (satisfied)
X4 + X6 + X8 < 2*X11 (satisfied)
X4 + X6 + X8 < 2*X12 (satisfied)
X4 + X6 + X8 < 2*X13 (satisfied)
X4 + X6 + X8 < 2*X14 (satisfied)
X4 + X6 + X8 < 2*X15 (satisfied)
X4 + X6 + X9 < 2*X8 (satisfied)
X4 + X6 + X9 < 2*X10 (satisfied)
X4 + X6 + X9 < 2*X11 (satisfied)
X4 + X6 + X9 < 2*X12 (satisfied)
X4 + X6 + X9 < 2*X13 (satisfied)
X4 + X6 + X9 < 2*X14 (satisfied)
X4 + X6 + X9 < 2*X15 (satisfied)
X4 + X6 + X10 < 2*X8 (satisfied)
X4 + X6 + X10 < 2*X9 (satisfied)
X4 + X6 + X10 < 2*X11 (satisfied)
X4 + X6 + X10 < 2*X12 (satisfied)
X4 + X6 + X10 < 2*X13 (satisfied)
X4 + X6 + X10 < 2*X14 (satisfied)
X4 + X6 + X10 < 2*X15 (satisfied)
X4 + X6 + X11 < 2*X8 (satisfied)
X4 + X6 + X11 < 2*X9 (satisfied)
X4 + X6 + X11 < 2*X10 (satisfied)
X4 + X6 + X11 < 2*X12 (satisfied)
X4 + X6 + X11 < 2*X13 (satisfied)
X4 + X6 + X11 < 2*X14 (satisfied)
X4 + X6 + X11 < 2*X15 (satisfied)
X4 + X6 + X12 < 2*X8 (satisfied)
X4 + X6 + X12 < 2*X9 (satisfied)
X4 + X6 + X12 < 2*X10 (satisfied)
X4 + X6 + X12 < 2*X11 (satisfied)
X4 + X6 + X12 < 2*X13 (satisfied)
X4 + X6 + X12 < 2*X14 (satisfied)
X4 + X6 + X12 < 2*X15 (satisfied)
X4 + X6 + X13 < 2*X8 (satisfied)
X4 + X6 + X13 < 2*X9 (satisfied)
X4 + X6 + X13 < 2*X10 (satisfied)
X4 + X6 + X13 < 2*X11 (satisfied)
X4 + X6 + X13 < 2*X12 (satisfied)
X4 + X6 + X13 < 2*X14 (satisfied)
X4 + X6 + X13 < 2*X15 (satisfied)
X4 + X6 + X14 < 2*X8 (satisfied)
X4 + X6 + X14 < 2*X9 (satisfied)
X4 + X6 + X14 < 2*X10 (satisfied)
X4 + X6 + X14 < 2*X11 (satisfied)
X4 + X6 + X14 < 2*X12 (satisfied)
X4 + X6 + X14 < 2*X13 (satisfied)
X4 + X6 + X14 < 2*X15 (satisfied)
X4 + X6 + X15 < 2*X8 (satisfied)
X4 + X6 + X15 < 2*X9 (satisfied)
X4 + X6 + X15 < 2*X10 (satisfied)
X4 + X6 + X15 < 2*X11 (satisfied)
X4 + X6 + X15 < 2*X12 (satisfied)
X4 + X6 + X15 < 2*X13 (satisfied)
X4 + X6 + X15 < 2*X14 (satisfied)
X4 + X7 + X8 < 2*X9 (satisfied)
X4 + X7 + X8 < 2*X10 (satisfied)
X4 + X7 + X8 < 2*X11 (satisfied)
X4 + X7 + X8 < 2*X12 (satisfied)
X4 + X7 + X8 < 2*X13 (satisfied)
X4 + X7 + X8 < 2*X14 (satisfied)
X4 + X7 + X8 < 2*X15 (satisfied)
X4 + X7 + X9 < 2*X8 (satisfied)
X4 + X7 + X9 < 2*X10 (satisfied)
X4 + X7 + X9 < 2*X11 (satisfied)
X4 + X7 + X9 < 2*X12 (satisfied)
X4 + X7 + X9 < 2*X13 (satisfied)
X4 + X7 + X9 < 2*X14 (satisfied)
X4 + X7 + X9 < 2*X15 (satisfied)
X4 + X7 + X10 < 2*X8 (satisfied)
X4 + X7 + X10 < 2*X9 (satisfied)
X4 + X7 + X10 < 2*X11 (satisfied)
X4 + X7 + X10 < 2*X12 (satisfied)
X4 + X7 + X10 < 2*X13 (satisfied)
X4 + X7 + X10 < 2*X14 (satisfied)
X4 + X7 + X10 < 2*X15 (satisfied)
X4 + X7 + X11 < 2*X8 (satisfied)
X4 + X7 + X11 < 2*X9 (satisfied)
X4 + X7 + X11 < 2*X10 (satisfied)
X4 + X7 + X11 < 2*X12 (satisfied)
X4 + X7 + X11 < 2*X13 (satisfied)
X4 + X7 + X11 < 2*X14 (satisfied)
X4 + X7 + X11 < 2*X15 (satisfied)
X4 + X7 + X12 < 2*X8 (satisfied)
X4 + X7 + X12 < 2*X9 (satisfied)
X4 + X7 + X12 < 2*X10 (satisfied)
X4 + X7 + X12 < 2*X11 (satisfied)
X4 + X7 + X12 < 2*X13 (satisfied)
X4 + X7 + X12 < 2*X14 (satisfied)
X4 + X7 + X12 < 2*X15 (satisfied)
X4 + X7 + X13 < 2*X8 (satisfied)
X4 + X7 + X13 < 2*X9 (satisfied)
X4 + X7 + X13 < 2*X10 (satisfied)
X4 + X7 + X13 < 2*X11 (satisfied)
X4 + X7 + X13 < 2*X12 (satisfied)
X4 + X7 + X13 < 2*X14 (satisfied)
X4 + X7 + X13 < 2*X15 (satisfied)
X4 + X7 + X14 < 2*X8 (satisfied)
X4 + X7 + X14 < 2*X9 (satisfied)
X4 + X7 + X14 < 2*X10 (satisfied)
X4 + X7 + X14 < 2*X11 (satisfied)
X4 + X7 + X14 < 2*X12 (satisfied)
X4 + X7 + X14 < 2*X13 (satisfied)
X4 + X7 + X14 < 2*X15 (satisfied)
X4 + X7 + X15 < 2*X8 (satisfied)
X4 + X7 + X15 < 2*X9 (satisfied)
X4 + X7 + X15 < 2*X10 (satisfied)
X4 + X7 + X15 < 2*X11 (satisfied)
X4 + X7 + X15 < 2*X12 (satisfied)
X4 + X7 + X15 < 2*X13 (satisfied)
X4 + X7 + X15 < 2*X14 (satisfied)
X4 + X8 + X9 < 2*X10 (satisfied)
X4 + X8 + X9 < 2*X11 (satisfied)
X4 + X8 + X9 < 2*X12 (satisfied)
X4 + X8 + X9 < 2*X13 (satisfied)
X4 + X8 + X9 < 2*X14 (satisfied)
X4 + X8 + X9 < 2*X15 (satisfied)
X4 + X8 + X10 < 2*X9 (satisfied)
X4 + X8 + X10 < 2*X11 (satisfied)
X4 + X8 + X10 < 2*X12 (satisfied)
X4 + X8 + X10 < 2*X13 (satisfied)
X4 + X8 + X10 < 2*X14 (satisfied)
X4 + X8 + X10 < 2*X15 (satisfied)
X4 + X8 + X11 < 2*X9 (satisfied)
X4 + X8 + X11 < 2*X10 (satisfied)
X4 + X8 + X11 < 2*X12 (satisfied)
X4 + X8 + X11 < 2*X13 (satisfied)
X4 + X8 + X11 < 2*X14 (satisfied)
X4 + X8 + X11 < 2*X15 (satisfied)
X4 + X8 + X12 < 2*X9 (satisfied)
X4 + X8 + X12 < 2*X10 (satisfied)
X4 + X8 + X12 < 2*X11 (satisfied)
X4 + X8 + X12 < 2*X13 (satisfied)
X4 + X8 + X12 < 2*X14 (satisfied)
X4 + X8 + X12 < 2*X15 (satisfied)
X4 + X8 + X13 < 2*X9 (satisfied)
X4 + X8 + X13 < 2*X10 (satisfied)
X4 + X8 + X13 < 2*X11 (satisfied)
X4 + X8 + X13 < 2*X12 (satisfied)
X4 + X8 + X13 < 2*X14 (satisfied)
X4 + X8 + X13 < 2*X15 (satisfied)
X4 + X8 + X14 < 2*X9 (satisfied)
X4 + X8 + X14 < 2*X10 (satisfied)
X4 + X8 + X14 < 2*X11 (satisfied)
X4 + X8 + X14 < 2*X12 (satisfied)
X4 + X8 + X14 < 2*X13 (satisfied)
X4 + X8 + X14 < 2*X15 (satisfied)
X4 + X8 + X15 < 2*X9 (satisfied)
X4 + X8 + X15 < 2*X10 (satisfied)
X4 + X8 + X15 < 2*X11 (satisfied)
X4 + X8 + X15 < 2*X12 (satisfied)
X4 + X8 + X15 < 2*X13 (satisfied)
X4 + X8 + X15 < 2*X14 (satisfied)
X4 + X9 + X10 < 2*X11 (satisfied)
X4 + X9 + X10 < 2*X12 (satisfied)
X4 + X9 + X10 < 2*X13 (satisfied)
X4 + X9 + X10 < 2*X14 (satisfied)
X4 + X9 + X10 < 2*X15 (satisfied)
X4 + X9 + X11 < 2*X10 (satisfied)
X4 + X9 + X11 < 2*X12 (satisfied)
X4 + X9 + X11 < 2*X13 (satisfied)
X4 + X9 + X11 < 2*X14 (satisfied)
X4 + X9 + X11 < 2*X15 (satisfied)
X4 + X9 + X12 < 2*X10 (satisfied)
X4 + X9 + X12 < 2*X11 (satisfied)
X4 + X9 + X12 < 2*X13 (satisfied)
X4 + X9 + X12 < 2*X14 (satisfied)
X4 + X9 + X12 < 2*X15 (satisfied)
X4 + X9 + X13 < 2*X10 (satisfied)
X4 + X9 + X13 < 2*X11 (satisfied)
X4 + X9 + X13 < 2*X12 (satisfied)
X4 + X9 + X13 < 2*X14 (satisfied)
X4 + X9 + X13 < 2*X15 (satisfied)
X4 + X9 + X14 < 2*X10 (satisfied)
X4 + X9 + X14 < 2*X11 (satisfied)
X4 + X9 + X14 < 2*X12 (satisfied)
X4 + X9 + X14 < 2*X13 (satisfied)
X4 + X9 + X14 < 2*X15 (satisfied)
X4 + X9 + X15 < 2*X10 (satisfied)
X4 + X9 + X15 < 2*X11 (satisfied)
X4 + X9 + X15 < 2*X12 (satisfied)
X4 + X9 + X15 < 2*X13 (satisfied)
X4 + X9 + X15 < 2*X14 (satisfied)
X4 + X10 + X11 < 2*X12 (satisfied)
X4 + X10 + X11 < 2*X13 (satisfied)
X4 + X10 + X11 < 2*X14 (satisfied)
X4 + X10 + X11 < 2*X15 (satisfied)
X4 + X10 + X12 < 2*X11 (satisfied)
X4 + X10 + X12 < 2*X13 (satisfied)
X4 + X10 + X12 < 2*X14 (satisfied)
X4 + X10 + X12 < 2*X15 (satisfied)
X4 + X10 + X13 < 2*X11 (satisfied)
X4 + X10 + X13 < 2*X12 (satisfied)
X4 + X10 + X13 < 2*X14 (satisfied)
X4 + X10 + X13 < 2*X15 (satisfied)
X4 + X10 + X14 < 2*X11 (satisfied)
X4 + X10 + X14 < 2*X12 (satisfied)
X4 + X10 + X14 < 2*X13 (satisfied)
X4 + X10 + X14 < 2*X15 (satisfied)
X4 + X10 + X15 < 2*X11 (satisfied)
X4 + X10 + X15 < 2*X12 (satisfied)
X4 + X10 + X15 < 2*X13 (satisfied)
X4 + X10 + X15 < 2*X14 (satisfied)
X4 + X11 + X12 < 2*X13 (satisfied)
X4 + X11 + X12 < 2*X14 (satisfied)
X4 + X11 + X12 < 2*X15 (satisfied)
X4 + X11 + X13 < 2*X12 (satisfied)
X4 + X11 + X13 < 2*X14 (satisfied)
X4 + X11 + X13 < 2*X15 (satisfied)
X4 + X11 + X14 < 2*X12 (satisfied)
X4 + X11 + X14 < 2*X13 (satisfied)
X4 + X11 + X14 < 2*X15 (satisfied)
X4 + X11 + X15 < 2*X12 (satisfied)
X4 + X11 + X15 < 2*X13 (satisfied)
X4 + X11 + X15 < 2*X14 (satisfied)
X4 + X12 + X13 < 2*X14 (satisfied)
X4 + X12 + X13 < 2*X15 (satisfied)
X4 + X12 + X14 < 2*X13 (satisfied)
X4 + X12 + X14 < 2*X15 (satisfied)
X4 + X12 + X15 < 2*X13 (satisfied)
X4 + X12 + X15 < 2*X14 (satisfied)
X4 + X13 + X14 < 2*X15 (satisfied)
X4 + X13 + X15 < 2*X14 (satisfied)
X5 + X6 + X7 < 2*X8 (satisfied)
X5 + X6 + X7 < 2*X9 (satisfied)
X5 + X6 + X7 < 2*X10 (satisfied)
X5 + X6 + X7 < 2*X11 (satisfied)
X5 + X6 + X7 < 2*X12 (satisfied)
X5 + X6 + X7 < 2*X13 (satisfied)
X5 + X6 + X7 < 2*X14 (satisfied)
X5 + X6 + X7 < 2*X15 (satisfied)
X5 + X6 + X8 < 2*X9 (satisfied)
X5 + X6 + X8 < 2*X10 (satisfied)
X5 + X6 + X8 < 2*X11 (satisfied)
X5 + X6 + X8 < 2*X12 (satisfied)
X5 + X6 + X8 < 2*X13 (satisfied)
X5 + X6 + X8 < 2*X14 (satisfied)
X5 + X6 + X8 < 2*X15 (satisfied)
X5 + X6 + X9 < 2*X8 (satisfied)
X5 + X6 + X9 < 2*X10 (satisfied)
X5 + X6 + X9 < 2*X11 (satisfied)
X5 + X6 + X9 < 2*X12 (satisfied)
X5 + X6 + X9 < 2*X13 (satisfied)
X5 + X6 + X9 < 2*X14 (satisfied)
X5 + X6 + X9 < 2*X15 (satisfied)
X5 + X6 + X10 < 2*X8 (satisfied)
X5 + X6 + X10 < 2*X9 (satisfied)
X5 + X6 + X10 < 2*X11 (satisfied)
X5 + X6 + X10 < 2*X12 (satisfied)
X5 + X6 + X10 < 2*X13 (satisfied)
X5 + X6 + X10 < 2*X14 (satisfied)
X5 + X6 + X10 < 2*X15 (satisfied)
X5 + X6 + X11 < 2*X8 (satisfied)
X5 + X6 + X11 < 2*X9 (satisfied)
X5 + X6 + X11 < 2*X10 (satisfied)
X5 + X6 + X11 < 2*X12 (satisfied)
X5 + X6 + X11 < 2*X13 (satisfied)
X5 + X6 + X11 < 2*X14 (satisfied)
X5 + X6 + X11 < 2*X15 (satisfied)
X5 + X6 + X12 < 2*X8 (satisfied)
X5 + X6 + X12 < 2*X9 (satisfied)
X5 + X6 + X12 < 2*X10 (satisfied)
X5 + X6 + X12 < 2*X11 (satisfied)
X5 + X6 + X12 < 2*X13 (satisfied)
X5 + X6 + X12 < 2*X14 (satisfied)
X5 + X6 + X12 < 2*X15 (satisfied)
X5 + X6 + X13 < 2*X8 (satisfied)
X5 + X6 + X13 < 2*X9 (satisfied)
X5 + X6 + X13 < 2*X10 (satisfied)
X5 + X6 + X13 < 2*X11 (satisfied)
X5 + X6 + X13 < 2*X12 (satisfied)
X5 + X6 + X13 < 2*X14 (satisfied)
X5 + X6 + X13 < 2*X15 (satisfied)
X5 + X6 + X14 < 2*X8 (satisfied)
X5 + X6 + X14 < 2*X9 (satisfied)
X5 + X6 + X14 < 2*X10 (satisfied)
X5 + X6 + X14 < 2*X11 (satisfied)
X5 + X6 + X14 < 2*X12 (satisfied)
X5 + X6 + X14 < 2*X13 (satisfied)
X5 + X6 + X14 < 2*X15 (satisfied)
X5 + X6 + X15 < 2*X8 (satisfied)
X5 + X6 + X15 < 2*X9 (satisfied)
X5 + X6 + X15 < 2*X10 (satisfied)
X5 + X6 + X15 < 2*X11 (satisfied)
X5 + X6 + X15 < 2*X12 (satisfied)
X5 + X6 + X15 < 2*X13 (satisfied)
X5 + X6 + X15 < 2*X14 (satisfied)
X5 + X7 + X8 < 2*X9 (satisfied)
X5 + X7 + X8 < 2*X10 (satisfied)
X5 + X7 + X8 < 2*X11 (satisfied)
X5 + X7 + X8 < 2*X12 (satisfied)
X5 + X7 + X8 < 2*X13 (satisfied)
X5 + X7 + X8 < 2*X14 (satisfied)
X5 + X7 + X8 < 2*X15 (satisfied)
X5 + X7 + X9 < 2*X8 (satisfied)
X5 + X7 + X9 < 2*X10 (satisfied)
X5 + X7 + X9 < 2*X11 (satisfied)
X5 + X7 + X9 < 2*X12 (satisfied)
X5 + X7 + X9 < 2*X13 (satisfied)
X5 + X7 + X9 < 2*X14 (satisfied)
X5 + X7 + X9 < 2*X15 (satisfied)
X5 + X7 + X10 < 2*X8 (satisfied)
X5 + X7 + X10 < 2*X9 (satisfied)
X5 + X7 + X10 < 2*X11 (satisfied)
X5 + X7 + X10 < 2*X12 (satisfied)
X5 + X7 + X10 < 2*X13 (satisfied)
X5 + X7 + X10 < 2*X14 (satisfied)
X5 + X7 + X10 < 2*X15 (satisfied)
X5 + X7 + X11 < 2*X8 (satisfied)
X5 + X7 + X11 < 2*X9 (satisfied)
X5 + X7 + X11 < 2*X10 (satisfied)
X5 + X7 + X11 < 2*X12 (satisfied)
X5 + X7 + X11 < 2*X13 (satisfied)
X5 + X7 + X11 < 2*X14 (satisfied)
X5 + X7 + X11 < 2*X15 (satisfied)
X5 + X7 + X12 < 2*X8 (satisfied)
X5 + X7 + X12 < 2*X9 (satisfied)
X5 + X7 + X12 < 2*X10 (satisfied)
X5 + X7 + X12 < 2*X11 (satisfied)
X5 + X7 + X12 < 2*X13 (satisfied)
X5 + X7 + X12 < 2*X14 (satisfied)
X5 + X7 + X12 < 2*X15 (satisfied)
X5 + X7 + X13 < 2*X8 (satisfied)
X5 + X7 + X13 < 2*X9 (satisfied)
X5 + X7 + X13 < 2*X10 (satisfied)
X5 + X7 + X13 < 2*X11 (satisfied)
X5 + X7 + X13 < 2*X12 (satisfied)
X5 + X7 + X13 < 2*X14 (satisfied)
X5 + X7 + X13 < 2*X15 (satisfied)
X5 + X7 + X14 < 2*X8 (satisfied)
X5 + X7 + X14 < 2*X9 (satisfied)
X5 + X7 + X14 < 2*X10 (satisfied)
X5 + X7 + X14 < 2*X11 (satisfied)
X5 + X7 + X14 < 2*X12 (satisfied)
X5 + X7 + X14 < 2*X13 (satisfied)
X5 + X7 + X14 < 2*X15 (satisfied)
X5 + X7 + X15 < 2*X8 (satisfied)
X5 + X7 + X15 < 2*X9 (satisfied)
X5 + X7 + X15 < 2*X10 (satisfied)
X5 + X7 + X15 < 2*X11 (satisfied)
X5 + X7 + X15 < 2*X12 (satisfied)
X5 + X7 + X15 < 2*X13 (satisfied)
X5 + X7 + X15 < 2*X14 (satisfied)
X5 + X8 + X9 < 2*X10 (satisfied)
X5 + X8 + X9 < 2*X11 (satisfied)
X5 + X8 + X9 < 2*X12 (satisfied)
X5 + X8 + X9 < 2*X13 (satisfied)
X5 + X8 + X9 < 2*X14 (satisfied)
X5 + X8 + X9 < 2*X15 (satisfied)
X5 + X8 + X10 < 2*X9 (satisfied)
X5 + X8 + X10 < 2*X11 (satisfied)
X5 + X8 + X10 < 2*X12 (satisfied)
X5 + X8 + X10 < 2*X13 (satisfied)
X5 + X8 + X10 < 2*X14 (satisfied)
X5 + X8 + X10 < 2*X15 (satisfied)
X5 + X8 + X11 < 2*X9 (satisfied)
X5 + X8 + X11 < 2*X10 (satisfied)
X5 + X8 + X11 < 2*X12 (satisfied)
X5 + X8 + X11 < 2*X13 (satisfied)
X5 + X8 + X11 < 2*X14 (satisfied)
X5 + X8 + X11 < 2*X15 (satisfied)
X5 + X8 + X12 < 2*X9 (satisfied)
X5 + X8 + X12 < 2*X10 (satisfied)
X5 + X8 + X12 < 2*X11 (satisfied)
X5 + X8 + X12 < 2*X13 (satisfied)
X5 + X8 + X12 < 2*X14 (satisfied)
X5 + X8 + X12 < 2*X15 (satisfied)
X5 + X8 + X13 < 2*X9 (satisfied)
X5 + X8 + X13 < 2*X10 (satisfied)
X5 + X8 + X13 < 2*X11 (satisfied)
X5 + X8 + X13 < 2*X12 (satisfied)
X5 + X8 + X13 < 2*X14 (satisfied)
X5 + X8 + X13 < 2*X15 (satisfied)
X5 + X8 + X14 < 2*X9 (satisfied)
X5 + X8 + X14 < 2*X10 (satisfied)
X5 + X8 + X14 < 2*X11 (satisfied)
X5 + X8 + X14 < 2*X12 (satisfied)
X5 + X8 + X14 < 2*X13 (satisfied)
X5 + X8 + X14 < 2*X15 (satisfied)
X5 + X8 + X15 < 2*X9 (satisfied)
X5 + X8 + X15 < 2*X10 (satisfied)
X5 + X8 + X15 < 2*X11 (satisfied)
X5 + X8 + X15 < 2*X12 (satisfied)
X5 + X8 + X15 < 2*X13 (satisfied)
X5 + X8 + X15 < 2*X14 (satisfied)
X5 + X9 + X10 < 2*X11 (satisfied)
X5 + X9 + X10 < 2*X12 (satisfied)
X5 + X9 + X10 < 2*X13 (satisfied)
X5 + X9 + X10 < 2*X14 (satisfied)
X5 + X9 + X10 < 2*X15 (satisfied)
X5 + X9 + X11 < 2*X10 (satisfied)
X5 + X9 + X11 < 2*X12 (satisfied)
X5 + X9 + X11 < 2*X13 (satisfied)
X5 + X9 + X11 < 2*X14 (satisfied)
X5 + X9 + X11 < 2*X15 (satisfied)
X5 + X9 + X12 < 2*X10 (satisfied)
X5 + X9 + X12 < 2*X11 (satisfied)
X5 + X9 + X12 < 2*X13 (satisfied)
X5 + X9 + X12 < 2*X14 (satisfied)
X5 + X9 + X12 < 2*X15 (satisfied)
X5 + X9 + X13 < 2*X10 (satisfied)
X5 + X9 + X13 < 2*X11 (satisfied)
X5 + X9 + X13 < 2*X12 (satisfied)
X5 + X9 + X13 < 2*X14 (satisfied)
X5 + X9 + X13 < 2*X15 (satisfied)
X5 + X9 + X14 < 2*X10 (satisfied)
X5 + X9 + X14 < 2*X11 (satisfied)
X5 + X9 + X14 < 2*X12 (satisfied)
X5 + X9 + X14 < 2*X13 (satisfied)
X5 + X9 + X14 < 2*X15 (satisfied)
X5 + X9 + X15 < 2*X10 (satisfied)
X5 + X9 + X15 < 2*X11 (satisfied)
X5 + X9 + X15 < 2*X12 (satisfied)
X5 + X9 + X15 < 2*X13 (satisfied)
X5 + X9 + X15 < 2*X14 (satisfied)
X5 + X10 + X11 < 2*X12 (satisfied)
X5 + X10 + X11 < 2*X13 (satisfied)
X5 + X10 + X11 < 2*X14 (satisfied)
X5 + X10 + X11 < 2*X15 (satisfied)
X5 + X10 + X12 < 2*X11 (satisfied)
X5 + X10 + X12 < 2*X13 (satisfied)
X5 + X10 + X12 < 2*X14 (satisfied)
X5 + X10 + X12 < 2*X15 (satisfied)
X5 + X10 + X13 < 2*X11 (satisfied)
X5 + X10 + X13 < 2*X12 (satisfied)
X5 + X10 + X13 < 2*X14 (satisfied)
X5 + X10 + X13 < 2*X15 (satisfied)
X5 + X10 + X14 < 2*X11 (satisfied)
X5 + X10 + X14 < 2*X12 (satisfied)
X5 + X10 + X14 < 2*X13 (satisfied)
X5 + X10 + X14 < 2*X15 (satisfied)
X5 + X10 + X15 < 2*X11 (satisfied)
X5 + X10 + X15 < 2*X12 (satisfied)
X5 + X10 + X15 < 2*X13 (satisfied)
X5 + X10 + X15 < 2*X14 (satisfied)
X5 + X11 + X12 < 2*X13 (satisfied)
X5 + X11 + X12 < 2*X14 (satisfied)
X5 + X11 + X12 < 2*X15 (satisfied)
X5 + X11 + X13 < 2*X12 (satisfied)
X5 + X11 + X13 < 2*X14 (satisfied)
X5 + X11 + X13 < 2*X15 (satisfied)
X5 + X11 + X14 < 2*X12 (satisfied)
X5 + X11 + X14 < 2*X13 (satisfied)
X5 + X11 + X14 < 2*X15 (satisfied)
X5 + X11 + X15 < 2*X12 (satisfied)
X5 + X11 + X15 < 2*X13 (satisfied)
X5 + X11 + X15 < 2*X14 (satisfied)
X5 + X12 + X13 < 2*X14 (satisfied)
X5 + X12 + X13 < 2*X15 (satisfied)
X5 + X12 + X14 < 2*X13 (satisfied)
X5 + X12 + X14 < 2*X15 (satisfied)
X5 + X12 + X15 < 2*X13 (satisfied)
X5 + X12 + X15 < 2*X14 (satisfied)
X5 + X13 + X14 < 2*X15 (satisfied)
X5 + X13 + X15 < 2*X14 (satisfied)
X6 + X7 + X8 < 2*X9 (satisfied)
X6 + X7 + X8 < 2*X10 (satisfied)
X6 + X7 + X8 < 2*X11 (satisfied)
X6 + X7 + X8 < 2*X12 (satisfied)
X6 + X7 + X8 < 2*X13 (satisfied)
X6 + X7 + X8 < 2*X14 (satisfied)
X6 + X7 + X8 < 2*X15 (satisfied)
X6 + X7 + X9 < 2*X8 (satisfied)
X6 + X7 + X9 < 2*X10 (satisfied)
X6 + X7 + X9 < 2*X11 (satisfied)
X6 + X7 + X9 < 2*X12 (satisfied)
X6 + X7 + X9 < 2*X13 (satisfied)
X6 + X7 + X9 < 2*X14 (satisfied)
X6 + X7 + X9 < 2*X15 (satisfied)
X6 + X7 + X10 < 2*X8 (satisfied)
X6 + X7 + X10 < 2*X9 (satisfied)
X6 + X7 + X10 < 2*X11 (satisfied)
X6 + X7 + X10 < 2*X12 (satisfied)
X6 + X7 + X10 < 2*X13 (satisfied)
X6 + X7 + X10 < 2*X14 (satisfied)
X6 + X7 + X10 < 2*X15 (satisfied)
X6 + X7 + X11 < 2*X8 (satisfied)
X6 + X7 + X11 < 2*X9 (satisfied)
X6 + X7 + X11 < 2*X10 (satisfied)
X6 + X7 + X11 < 2*X12 (satisfied)
X6 + X7 + X11 < 2*X13 (satisfied)
X6 + X7 + X11 < 2*X14 (satisfied)
X6 + X7 + X11 < 2*X15 (satisfied)
X6 + X7 + X12 < 2*X8 (satisfied)
X6 + X7 + X12 < 2*X9 (satisfied)
X6 + X7 + X12 < 2*X10 (satisfied)
X6 + X7 + X12 < 2*X11 (satisfied)
X6 + X7 + X12 < 2*X13 (satisfied)
X6 + X7 + X12 < 2*X14 (satisfied)
X6 + X7 + X12 < 2*X15 (satisfied)
X6 + X7 + X13 < 2*X8 (satisfied)
X6 + X7 + X13 < 2*X9 (satisfied)
X6 + X7 + X13 < 2*X10 (satisfied)
X6 + X7 + X13 < 2*X11 (satisfied)
X6 + X7 + X13 < 2*X12 (satisfied)
X6 + X7 + X13 < 2*X14 (satisfied)
X6 + X7 + X13 < 2*X15 (satisfied)
X6 + X7 + X14 < 2*X8 (satisfied)
X6 + X7 + X14 < 2*X9 (satisfied)
X6 + X7 + X14 < 2*X10 (satisfied)
X6 + X7 + X14 < 2*X11 (satisfied)
X6 + X7 + X14 < 2*X12 (satisfied)
X6 + X7 + X14 < 2*X13 (satisfied)
X6 + X7 + X14 < 2*X15 (satisfied)
X6 + X7 + X15 < 2*X8 (satisfied)
X6 + X7 + X15 < 2*X9 (satisfied)
X6 + X7 + X15 < 2*X10 (satisfied)
X6 + X7 + X15 < 2*X11 (satisfied)
X6 + X7 + X15 < 2*X12 (satisfied)
X6 + X7 + X15 < 2*X13 (satisfied)
X6 + X7 + X15 < 2*X14 (satisfied)
X6 + X8 + X9 < 2*X10 (satisfied)
X6 + X8 + X9 < 2*X11 (satisfied)
X6 + X8 + X9 < 2*X12 (satisfied)
X6 + X8 + X9 < 2*X13 (satisfied)
X6 + X8 + X9 < 2*X14 (satisfied)
X6 + X8 + X9 < 2*X15 (satisfied)
X6 + X8 + X10 < 2*X9 (satisfied)
X6 + X8 + X10 < 2*X11 (satisfied)
X6 + X8 + X10 < 2*X12 (satisfied)
X6 + X8 + X10 < 2*X13 (satisfied)
X6 + X8 + X10 < 2*X14 (satisfied)
X6 + X8 + X10 < 2*X15 (satisfied)
X6 + X8 + X11 < 2*X9 (satisfied)
X6 + X8 + X11 < 2*X10 (satisfied)
X6 + X8 + X11 < 2*X12 (satisfied)
X6 + X8 + X11 < 2*X13 (satisfied)
X6 + X8 + X11 < 2*X14 (satisfied)
X6 + X8 + X11 < 2*X15 (satisfied)
X6 + X8 + X12 < 2*X9 (satisfied)
X6 + X8 + X12 < 2*X10 (satisfied)
X6 + X8 + X12 < 2*X11 (satisfied)
X6 + X8 + X12 < 2*X13 (satisfied)
X6 + X8 + X12 < 2*X14 (satisfied)
X6 + X8 + X12 < 2*X15 (satisfied)
X6 + X8 + X13 < 2*X9 (satisfied)
X6 + X8 + X13 < 2*X10 (satisfied)
X6 + X8 + X13 < 2*X11 (satisfied)
X6 + X8 + X13 < 2*X12 (satisfied)
X6 + X8 + X13 < 2*X14 (satisfied)
X6 + X8 + X13 < 2*X15 (satisfied)
X6 + X8 + X14 < 2*X9 (satisfied)
X6 + X8 + X14 < 2*X10 (satisfied)
X6 + X8 + X14 < 2*X11 (satisfied)
X6 + X8 + X14 < 2*X12 (satisfied)
X6 + X8 + X14 < 2*X13 (satisfied)
X6 + X8 + X14 < 2*X15 (satisfied)
X6 + X8 + X15 < 2*X9 (satisfied)
X6 + X8 + X15 < 2*X10 (satisfied)
X6 + X8 + X15 < 2*X11 (satisfied)
X6 + X8 + X15 < 2*X12 (satisfied)
X6 + X8 + X15 < 2*X13 (satisfied)
X6 + X8 + X15 < 2*X14 (satisfied)
X6 + X9 + X10 < 2*X11 (satisfied)
X6 + X9 + X10 < 2*X12 (satisfied)
X6 + X9 + X10 < 2*X13 (satisfied)
X6 + X9 + X10 < 2*X14 (satisfied)
X6 + X9 + X10 < 2*X15 (satisfied)
X6 + X9 + X11 < 2*X10 (satisfied)
X6 + X9 + X11 < 2*X12 (satisfied)
X6 + X9 + X11 < 2*X13 (satisfied)
X6 + X9 + X11 < 2*X14 (satisfied)
X6 + X9 + X11 < 2*X15 (satisfied)
X6 + X9 + X12 < 2*X10 (satisfied)
X6 + X9 + X12 < 2*X11 (satisfied)
X6 + X9 + X12 < 2*X13 (satisfied)
X6 + X9 + X12 < 2*X14 (satisfied)
X6 + X9 + X12 < 2*X15 (satisfied)
X6 + X9 + X13 < 2*X10 (satisfied)
X6 + X9 + X13 < 2*X11 (satisfied)
X6 + X9 + X13 < 2*X12 (satisfied)
X6 + X9 + X13 < 2*X14 (satisfied)
X6 + X9 + X13 < 2*X15 (satisfied)
X6 + X9 + X14 < 2*X10 (satisfied)
X6 + X9 + X14 < 2*X11 (satisfied)
X6 + X9 + X14 < 2*X12 (satisfied)
X6 + X9 + X14 < 2*X13 (satisfied)
X6 + X9 + X14 < 2*X15 (satisfied)
X6 + X9 + X15 < 2*X10 (satisfied)
X6 + X9 + X15 < 2*X11 (satisfied)
X6 + X9 + X15 < 2*X12 (satisfied)
X6 + X9 + X15 < 2*X13 (satisfied)
X6 + X9 + X15 < 2*X14 (satisfied)
X6 + X10 + X11 < 2*X12 (satisfied)
X6 + X10 + X11 < 2*X13 (satisfied)
X6 + X10 + X11 < 2*X14 (satisfied)
X6 + X10 + X11 < 2*X15 (satisfied)
X6 + X10 + X12 < 2*X11 (satisfied)
X6 + X10 + X12 < 2*X13 (satisfied)
X6 + X10 + X12 < 2*X14 (satisfied)
X6 + X10 + X12 < 2*X15 (satisfied)
X6 + X10 + X13 < 2*X11 (satisfied)
X6 + X10 + X13 < 2*X12 (satisfied)
X6 + X10 + X13 < 2*X14 (satisfied)
X6 + X10 + X13 < 2*X15 (satisfied)
X6 + X10 + X14 < 2*X11 (satisfied)
X6 + X10 + X14 < 2*X12 (satisfied)
X6 + X10 + X14 < 2*X13 (satisfied)
X6 + X10 + X14 < 2*X15 (satisfied)
X6 + X10 + X15 < 2*X11 (satisfied)
X6 + X10 + X15 < 2*X12 (satisfied)
X6 + X10 + X15 < 2*X13 (satisfied)
X6 + X10 + X15 < 2*X14 (satisfied)
X6 + X11 + X12 < 2*X13 (satisfied)
X6 + X11 + X12 < 2*X14 (satisfied)
X6 + X11 + X12 < 2*X15 (satisfied)
X6 + X11 + X13 < 2*X12 (satisfied)
X6 + X11 + X13 < 2*X14 (satisfied)
X6 + X11 + X13 < 2*X15 (satisfied)
X6 + X11 + X14 < 2*X12 (satisfied)
X6 + X11 + X14 < 2*X13 (satisfied)
X6 + X11 + X14 < 2*X15 (satisfied)
X6 + X11 + X15 < 2*X12 (satisfied)
X6 + X11 + X15 < 2*X13 (satisfied)
X6 + X11 + X15 < 2*X14 (satisfied)
X6 + X12 + X13 < 2*X14 (satisfied)
X6 + X12 + X13 < 2*X15 (satisfied)
X6 + X12 + X14 < 2*X13 (satisfied)
X6 + X12 + X14 < 2*X15 (satisfied)
X6 + X12 + X15 < 2*X13 (satisfied)
X6 + X12 + X15 < 2*X14 (satisfied)
X6 + X13 + X14 < 2*X15 (satisfied)
X6 + X13 + X15 < 2*X14 (satisfied)
X7 + X8 + X9 < 2*X10 (satisfied)
X7 + X8 + X9 < 2*X11 (satisfied)
X7 + X8 + X9 < 2*X12 (satisfied)
X7 + X8 + X9 < 2*X13 (satisfied)
X7 + X8 + X9 < 2*X14 (satisfied)
X7 + X8 + X9 < 2*X15 (satisfied)
X7 + X8 + X10 < 2*X9 (satisfied)
X7 + X8 + X10 < 2*X11 (satisfied)
X7 + X8 + X10 < 2*X12 (satisfied)
X7 + X8 + X10 < 2*X13 (satisfied)
X7 + X8 + X10 < 2*X14 (satisfied)
X7 + X8 + X10 < 2*X15 (satisfied)
X7 + X8 + X11 < 2*X9 (satisfied)
X7 + X8 + X11 < 2*X10 (satisfied)
X7 + X8 + X11 < 2*X12 (satisfied)
X7 + X8 + X11 < 2*X13 (satisfied)
X7 + X8 + X11 < 2*X14 (satisfied)
X7 + X8 + X11 < 2*X15 (satisfied)
X7 + X8 + X12 < 2*X9 (satisfied)
X7 + X8 + X12 < 2*X10 (satisfied)
X7 + X8 + X12 < 2*X11 (satisfied)
X7 + X8 + X12 < 2*X13 (satisfied)
X7 + X8 + X12 < 2*X14 (satisfied)
X7 + X8 + X12 < 2*X15 (satisfied)
X7 + X8 + X13 < 2*X9 (satisfied)
X7 + X8 + X13 < 2*X10 (satisfied)
X7 + X8 + X13 < 2*X11 (satisfied)
X7 + X8 + X13 < 2*X12 (satisfied)
X7 + X8 + X13 < 2*X14 (satisfied)
X7 + X8 + X13 < 2*X15 (satisfied)
X7 + X8 + X14 < 2*X9 (satisfied)
X7 + X8 + X14 < 2*X10 (satisfied)
X7 + X8 + X14 < 2*X11 (satisfied)
X7 + X8 + X14 < 2*X12 (satisfied)
X7 + X8 + X14 < 2*X13 (satisfied)
X7 + X8 + X14 < 2*X15 (satisfied)
X7 + X8 + X15 < 2*X9 (satisfied)
X7 + X8 + X15 < 2*X10 (satisfied)
X7 + X8 + X15 < 2*X11 (satisfied)
X7 + X8 + X15 < 2*X12 (satisfied)
X7 + X8 + X15 < 2*X13 (satisfied)
X7 + X8 + X15 < 2*X14 (satisfied)
X7 + X9 + X10 < 2*X11 (satisfied)
X7 + X9 + X10 < 2*X12 (satisfied)
X7 + X9 + X10 < 2*X13 (satisfied)
X7 + X9 + X10 < 2*X14 (satisfied)
X7 + X9 + X10 < 2*X15 (satisfied)
X7 + X9 + X11 < 2*X10 (satisfied)
X7 + X9 + X11 < 2*X12 (satisfied)
X7 + X9 + X11 < 2*X13 (satisfied)
X7 + X9 + X11 < 2*X14 (satisfied)
X7 + X9 + X11 < 2*X15 (satisfied)
X7 + X9 + X12 < 2*X10 (satisfied)
X7 + X9 + X12 < 2*X11 (satisfied)
X7 + X9 + X12 < 2*X13 (satisfied)
X7 + X9 + X12 < 2*X14 (satisfied)
X7 + X9 + X12 < 2*X15 (satisfied)
X7 + X9 + X13 < 2*X10 (satisfied)
X7 + X9 + X13 < 2*X11 (satisfied)
X7 + X9 + X13 < 2*X12 (satisfied)
X7 + X9 + X13 < 2*X14 (satisfied)
X7 + X9 + X13 < 2*X15 (satisfied)
X7 + X9 + X14 < 2*X10 (satisfied)
X7 + X9 + X14 < 2*X11 (satisfied)
X7 + X9 + X14 < 2*X12 (satisfied)
X7 + X9 + X14 < 2*X13 (satisfied)
X7 + X9 + X14 < 2*X15 (satisfied)
X7 + X9 + X15 < 2*X10 (satisfied)
X7 + X9 + X15 < 2*X11 (satisfied)
X7 + X9 + X15 < 2*X12 (satisfied)
X7 + X9 + X15 < 2*X13 (satisfied)
X7 + X9 + X15 < 2*X14 (satisfied)
X7 + X10 + X11 < 2*X12 (satisfied)
X7 + X10 + X11 < 2*X13 (satisfied)
X7 + X10 + X11 < 2*X14 (satisfied)
X7 + X10 + X11 < 2*X15 (satisfied)
X7 + X10 + X12 < 2*X11 (satisfied)
X7 + X10 + X12 < 2*X13 (satisfied)
X7 + X10 + X12 < 2*X14 (satisfied)
X7 + X10 + X12 < 2*X15 (satisfied)
X7 + X10 + X13 < 2*X11 (satisfied)
X7 + X10 + X13 < 2*X12 (satisfied)
X7 + X10 + X13 < 2*X14 (satisfied)
X7 + X10 + X13 < 2*X15 (satisfied)
X7 + X10 + X14 < 2*X11 (satisfied)
X7 + X10 + X14 < 2*X12 (satisfied)
X7 + X10 + X14 < 2*X13 (satisfied)
X7 + X10 + X14 < 2*X15 (satisfied)
X7 + X10 + X15 < 2*X11 (satisfied)
X7 + X10 + X15 < 2*X12 (satisfied)
X7 + X10 + X15 < 2*X13 (satisfied)
X7 + X10 + X15 < 2*X14 (satisfied)
X7 + X11 + X12 < 2*X13 (satisfied)
X7 + X11 + X12 < 2*X14 (satisfied)
X7 + X11 + X12 < 2*X15 (satisfied)
X7 + X11 + X13 < 2*X12 (satisfied)
X7 + X11 + X13 < 2*X14 (satisfied)
X7 + X11 + X13 < 2*X15 (satisfied)
X7 + X11 + X14 < 2*X12 (satisfied)
X7 + X11 + X14 < 2*X13 (satisfied)
X7 + X11 + X14 < 2*X15 (satisfied)
X7 + X11 + X15 < 2*X12 (satisfied)
X7 + X11 + X15 < 2*X13 (satisfied)
X7 + X11 + X15 < 2*X14 (satisfied)
X7 + X12 + X13 < 2*X14 (satisfied)
X7 + X12 + X13 < 2*X15 (satisfied)
X7 + X12 + X14 < 2*X13 (satisfied)
X7 + X12 + X14 < 2*X15 (satisfied)
X7 + X12 + X15 < 2*X13 (satisfied)
X7 + X12 + X15 < 2*X14 (satisfied)
X7 + X13 + X14 < 2*X15 (satisfied)
X7 + X13 + X15 < 2*X14 (satisfied)
X1 + X2 + X4 < 2*X3 (violated)
X1 + X2 + X5 < 2*X3 (violated)
X1 + X2 + X6 < 2*X3 (violated)
X1 + X2 + X7 < 2*X3 (violated)
X1 + X2 + X8 < 2*X3 (violated)
X1 + X2 + X8 < 2*X4 (violated)
X1 + X2 + X8 < 2*X5 (violated)
X1 + X2 + X8 < 2*X6 (violated)
X1 + X2 + X8 < 2*X7 (violated)
X1 + X2 + X9 < 2*X3 (violated)
X1 + X2 + X9 < 2*X4 (violated)
X1 + X2 + X9 < 2*X5 (violated)
X1 + X2 + X9 < 2*X6 (violated)
X1 + X2 + X9 < 2*X7 (violated)
X1 + X2 + X10 < 2*X3 (violated)
X1 + X2 + X10 < 2*X4 (violated)
X1 + X2 + X10 < 2*X5 (violated)
X1 + X2 + X10 < 2*X6 (violated)
X1 + X2 + X10 < 2*X7 (violated)
X1 + X2 + X11 < 2*X3 (violated)
X1 + X2 + X11 < 2*X4 (violated)
X1 + X2 + X11 < 2*X5 (violated)
X1 + X2 + X11 < 2*X6 (violated)
X1 + X2 + X11 < 2*X7 (violated)
X1 + X2 + X12 < 2*X3 (violated)
X1 + X2 + X12 < 2*X4 (violated)
X1 + X2 + X12 < 2*X5 (violated)
X1 + X2 + X12 < 2*X6 (violated)
X1 + X2 + X12 < 2*X7 (violated)
X1 + X2 + X13 < 2*X3 (violated)
X1 + X2 + X13 < 2*X4 (violated)
X1 + X2 + X13 < 2*X5 (violated)
X1 + X2 + X13 < 2*X6 (violated)
X1 + X2 + X13 < 2*X7 (violated)
X1 + X2 + X14 < 2*X3 (violated)
X1 + X2 + X14 < 2*X4 (violated)
X1 + X2 + X14 < 2*X5 (violated)
X1 + X2 + X14 < 2*X6 (violated)
X1 + X2 + X14 < 2*X7 (violated)
X1 + X2 + X15 < 2*X3 (violated)
X1 + X2 + X15 < 2*X4 (violated)
X1 + X2 + X15 < 2*X5 (violated)
X1 + X2 + X15 < 2*X6 (violated)
X1 + X2 + X15 < 2*X7 (violated)
X1 + X3 + X8 < 2*X4 (violated)
X1 + X3 + X8 < 2*X5 (violated)
X1 + X3 + X8 < 2*X6 (violated)
X1 + X3 + X8 < 2*X7 (violated)
X1 + X3 + X9 < 2*X4 (violated)
X1 + X3 + X9 < 2*X5 (violated)
X1 + X3 + X9 < 2*X6 (violated)
X1 + X3 + X9 < 2*X7 (violated)
X1 + X3 + X10 < 2*X4 (violated)
X1 + X3 + X10 < 2*X5 (violated)
X1 + X3 + X10 < 2*X6 (violated)
X1 + X3 + X10 < 2*X7 (violated)
X1 + X3 + X11 < 2*X4 (violated)
X1 + X3 + X11 < 2*X5 (violated)
X1 + X3 + X11 < 2*X6 (violated)
X1 + X3 + X11 < 2*X7 (violated)
X1 + X3 + X12 < 2*X4 (violated)
X1 + X3 + X12 < 2*X5 (violated)
X1 + X3 + X12 < 2*X6 (violated)
X1 + X3 + X12 < 2*X7 (violated)
X1 + X3 + X13 < 2*X4 (violated)
X1 + X3 + X13 < 2*X5 (violated)
X1 + X3 + X13 < 2*X6 (violated)
X1 + X3 + X13 < 2*X7 (violated)
X1 + X3 + X14 < 2*X4 (violated)
X1 + X3 + X14 < 2*X5 (violated)
X1 + X3 + X14 < 2*X6 (violated)
X1 + X3 + X14 < 2*X7 (violated)
X1 + X3 + X15 < 2*X4 (violated)
X1 + X3 + X15 < 2*X5 (violated)
X1 + X3 + X15 < 2*X6 (violated)
X1 + X3 + X15 < 2*X7 (violated)
X1 + X4 + X8 < 2*X5 (violated)
X1 + X4 + X8 < 2*X6 (violated)
X1 + X4 + X8 < 2*X7 (violated)
X1 + X4 + X9 < 2*X5 (violated)
X1 + X4 + X9 < 2*X6 (violated)
X1 + X4 + X9 < 2*X7 (violated)
X1 + X4 + X10 < 2*X5 (violated)
X1 + X4 + X10 < 2*X6 (violated)
X1 + X4 + X10 < 2*X7 (violated)
X1 + X4 + X11 < 2*X5 (violated)
X1 + X4 + X11 < 2*X6 (violated)
X1 + X4 + X11 < 2*X7 (violated)
X1 + X4 + X12 < 2*X5 (violated)
X1 + X4 + X12 < 2*X6 (violated)
X1 + X4 + X12 < 2*X7 (violated)
X1 + X4 + X13 < 2*X5 (violated)
X1 + X4 + X13 < 2*X6 (violated)
X1 + X4 + X13 < 2*X7 (violated)
X1 + X4 + X14 < 2*X5 (violated)
X1 + X4 + X14 < 2*X6 (violated)
X1 + X4 + X14 < 2*X7 (violated)
X1 + X4 + X15 < 2*X5 (violated)
X1 + X4 + X15 < 2*X6 (violated)
X1 + X4 + X15 < 2*X7 (violated)
X1 + X5 + X8 < 2*X6 (violated)
X1 + X5 + X8 < 2*X7 (violated)
X1 + X5 + X9 < 2*X6 (violated)
X1 + X5 + X9 < 2*X7 (violated)
X1 + X5 + X10 < 2*X6 (violated)
X1 + X5 + X10 < 2*X7 (violated)
X1 + X5 + X11 < 2*X6 (violated)
X1 + X5 + X11 < 2*X7 (violated)
X1 + X5 + X12 < 2*X6 (violated)
X1 + X5 + X12 < 2*X7 (violated)
X1 + X5 + X13 < 2*X6 (violated)
X1 + X5 + X13 < 2*X7 (violated)
X1 + X5 + X14 < 2*X6 (violated)
X1 + X5 + X14 < 2*X7 (violated)
X1 + X5 + X15 < 2*X6 (violated)
X1 + X5 + X15 < 2*X7 (violated)
X1 + X6 + X8 < 2*X7 (violated)
X1 + X6 + X9 < 2*X7 (violated)
X1 + X6 + X10 < 2*X7 (violated)
X1 + X6 + X11 < 2*X7 (violated)
X1 + X6 + X12 < 2*X7 (violated)
X1 + X6 + X13 < 2*X7 (violated)
X1 + X6 + X14 < 2*X7 (violated)
X1 + X6 + X15 < 2*X7 (violated)
X2 + X3 + X8 < 2*X4 (violated)
X2 + X3 + X8 < 2*X5 (violated)
X2 + X3 + X8 < 2*X6 (violated)
X2 + X3 + X8 < 2*X7 (violated)
X2 + X3 + X9 < 2*X4 (violated)
X2 + X3 + X9 < 2*X5 (violated)
X2 + X3 + X9 < 2*X6 (violated)
X2 + X3 + X9 < 2*X7 (violated)
X2 + X3 + X10 < 2*X4 (violated)
X2 + X3 + X10 < 2*X5 (violated)
X2 + X3 + X10 < 2*X6 (violated)
X2 + X3 + X10 < 2*X7 (violated)
X2 + X3 + X11 < 2*X4 (violated)
X2 + X3 + X11 < 2*X5 (violated)
X2 + X3 + X11 < 2*X6 (violated)
X2 + X3 + X11 < 2*X7 (violated)
X2 + X3 + X12 < 2*X4 (violated)
X2 + X3 + X12 < 2*X5 (violated)
X2 + X3 + X12 < 2*X6 (violated)
X2 + X3 + X12 < 2*X7 (violated)
X2 + X3 + X13 < 2*X4 (violated)
X2 + X3 + X13 < 2*X5 (violated)
X2 + X3 + X13 < 2*X6 (violated)
X2 + X3 + X13 < 2*X7 (violated)
X2 + X3 + X14 < 2*X4 (violated)
X2 + X3 + X14 < 2*X5 (violated)
X2 + X3 + X14 < 2*X6 (violated)
X2 + X3 + X14 < 2*X7 (violated)
X2 + X3 + X15 < 2*X4 (violated)
X2 + X3 + X15 < 2*X5 (violated)
X2 + X3 + X15 < 2*X6 (violated)
X2 + X3 + X15 < 2*X7 (violated)
X2 + X4 + X8 < 2*X5 (violated)
X2 + X4 + X8 < 2*X6 (violated)
X2 + X4 + X8 < 2*X7 (violated)
X2 + X4 + X9 < 2*X5 (violated)
X2 + X4 + X9 < 2*X6 (violated)
X2 + X4 + X9 < 2*X7 (violated)
X2 + X4 + X10 < 2*X5 (violated)
X2 + X4 + X10 < 2*X6 (violated)
X2 + X4 + X10 < 2*X7 (violated)
X2 + X4 + X11 < 2*X5 (violated)
X2 + X4 + X11 < 2*X6 (violated)
X2 + X4 + X11 < 2*X7 (violated)
X2 + X4 + X12 < 2*X5 (violated)
X2 + X4 + X12 < 2*X6 (violated)
X2 + X4 + X12 < 2*X7 (violated)
X2 + X4 + X13 < 2*X5 (violated)
X2 + X4 + X13 < 2*X6 (violated)
X2 + X4 + X13 < 2*X7 (violated)
X2 + X4 + X14 < 2*X5 (violated)
X2 + X4 + X14 < 2*X6 (violated)
X2 + X4 + X14 < 2*X7 (violated)
X2 + X4 + X15 < 2*X5 (violated)
X2 + X4 + X15 < 2*X6 (violated)
X2 + X4 + X15 < 2*X7 (violated)
X2 + X5 + X8 < 2*X6 (violated)
X2 + X5 + X8 < 2*X7 (violated)
X2 + X5 + X9 < 2*X6 (violated)
X2 + X5 + X9 < 2*X7 (violated)
X2 + X5 + X10 < 2*X6 (violated)
X2 + X5 + X10 < 2*X7 (violated)
X2 + X5 + X11 < 2*X6 (violated)
X2 + X5 + X11 < 2*X7 (violated)
X2 + X5 + X12 < 2*X6 (violated)
X2 + X5 + X12 < 2*X7 (violated)
X2 + X5 + X13 < 2*X6 (violated)
X2 + X5 + X13 < 2*X7 (violated)
X2 + X5 + X14 < 2*X6 (violated)
X2 + X5 + X14 < 2*X7 (violated)
X2 + X5 + X15 < 2*X6 (violated)
X2 + X5 + X15 < 2*X7 (violated)
X2 + X6 + X8 < 2*X7 (violated)
X2 + X6 + X9 < 2*X7 (violated)
X2 + X6 + X10 < 2*X7 (violated)
X2 + X6 + X11 < 2*X7 (violated)
X2 + X6 + X12 < 2*X7 (violated)
X2 + X6 + X13 < 2*X7 (violated)
X2 + X6 + X14 < 2*X7 (violated)
X2 + X6 + X15 < 2*X7 (violated)
X3 + X4 + X8 < 2*X5 (violated)
X3 + X4 + X8 < 2*X6 (violated)
X3 + X4 + X8 < 2*X7 (violated)
X3 + X4 + X9 < 2*X5 (violated)
X3 + X4 + X9 < 2*X6 (violated)
X3 + X4 + X9 < 2*X7 (violated)
X3 + X4 + X10 < 2*X5 (violated)
X3 + X4 + X10 < 2*X6 (violated)
X3 + X4 + X10 < 2*X7 (violated)
X3 + X4 + X11 < 2*X5 (violated)
X3 + X4 + X11 < 2*X6 (violated)
X3 + X4 + X11 < 2*X7 (violated)
X3 + X4 + X12 < 2*X5 (violated)
X3 + X4 + X12 < 2*X6 (violated)
X3 + X4 + X12 < 2*X7 (violated)
X3 + X4 + X13 < 2*X5 (violated)
X3 + X4 + X13 < 2*X6 (violated)
X3 + X4 + X13 < 2*X7 (violated)
X3 + X4 + X14 < 2*X5 (violated)
X3 + X4 + X14 < 2*X6 (violated)
X3 + X4 + X14 < 2*X7 (violated)
X3 + X4 + X15 < 2*X5 (violated)
X3 + X4 + X15 < 2*X6 (violated)
X3 + X4 + X15 < 2*X7 (violated)
X3 + X5 + X8 < 2*X6 (violated)
X3 + X5 + X8 < 2*X7 (violated)
X3 + X5 + X9 < 2*X6 (violated)
X3 + X5 + X9 < 2*X7 (violated)
X3 + X5 + X10 < 2*X6 (violated)
X3 + X5 + X10 < 2*X7 (violated)
X3 + X5 + X11 < 2*X6 (violated)
X3 + X5 + X11 < 2*X7 (violated)
X3 + X5 + X12 < 2*X6 (violated)
X3 + X5 + X12 < 2*X7 (violated)
X3 + X5 + X13 < 2*X6 (violated)
X3 + X5 + X13 < 2*X7 (violated)
X3 + X5 + X14 < 2*X6 (violated)
X3 + X5 + X14 < 2*X7 (violated)
X3 + X5 + X15 < 2*X6 (violated)
X3 + X5 + X15 < 2*X7 (violated)
X3 + X6 + X8 < 2*X7 (violated)
X3 + X6 + X9 < 2*X7 (violated)
X3 + X6 + X10 < 2*X7 (violated)
X3 + X6 + X11 < 2*X7 (violated)
X3 + X6 + X12 < 2*X7 (violated)
X3 + X6 + X13 < 2*X7 (violated)
X3 + X6 + X14 < 2*X7 (violated)
X3 + X6 + X15 < 2*X7 (violated)
X4 + X5 + X6 < 2*X7 (violated)
X4 + X5 + X7 < 2*X6 (violated)
X4 + X5 + X8 < 2*X6 (violated)
X4 + X5 + X8 < 2*X7 (violated)
X4 + X5 + X9 < 2*X6 (violated)
X4 + X5 + X9 < 2*X7 (violated)
X4 + X5 + X10 < 2*X6 (violated)
X4 + X5 + X10 < 2*X7 (violated)
X4 + X5 + X11 < 2*X6 (violated)
X4 + X5 + X11 < 2*X7 (violated)
X4 + X5 + X12 < 2*X6 (violated)
X4 + X5 + X12 < 2*X7 (violated)
X4 + X5 + X13 < 2*X6 (violated)
X4 + X5 + X13 < 2*X7 (violated)
X4 + X5 + X14 < 2*X6 (violated)
X4 + X5 + X14 < 2*X7 (violated)
X4 + X5 + X15 < 2*X6 (violated)
X4 + X5 + X15 < 2*X7 (violated)
X4 + X6 + X8 < 2*X7 (violated)
X4 + X6 + X9 < 2*X7 (violated)
X4 + X6 + X10 < 2*X7 (violated)
X4 + X6 + X11 < 2*X7 (violated)
X4 + X6 + X12 < 2*X7 (violated)
X4 + X6 + X13 < 2*X7 (violated)
X4 + X6 + X14 < 2*X7 (violated)
X4 + X6 + X15 < 2*X7 (violated)
X5 + X6 + X8 < 2*X7 (violated)
X5 + X6 + X9 < 2*X7 (violated)
X5 + X6 + X10 < 2*X7 (violated)
X5 + X6 + X11 < 2*X7 (violated)
X5 + X6 + X12 < 2*X7 (violated)
X5 + X6 + X13 < 2*X7 (violated)
X5 + X6 + X14 < 2*X7 (violated)
X5 + X6 + X15 < 2*X7 (violated)
X8 + X9 + X10 < 2*X11 (violated)
X8 + X9 + X10 < 2*X12 (violated)
X8 + X9 + X10 < 2*X13 (violated)
X8 + X9 + X10 < 2*X14 (violated)
X8 + X9 + X10 < 2*X15 (violated)
X8 + X9 + X11 < 2*X10 (violated)
X8 + X9 + X11 < 2*X12 (violated)
X8 + X9 + X11 < 2*X13 (violated)
X8 + X9 + X11 < 2*X14 (violated)
X8 + X9 + X11 < 2*X15 (violated)
X8 + X9 + X12 < 2*X10 (violated)
X8 + X9 + X12 < 2*X11 (violated)
X8 + X9 + X12 < 2*X13 (violated)
X8 + X9 + X12 < 2*X14 (violated)
X8 + X9 + X12 < 2*X15 (violated)
X8 + X9 + X13 < 2*X10 (violated)
X8 + X9 + X13 < 2*X11 (violated)
X8 + X9 + X13 < 2*X12 (violated)
X8 + X9 + X13 < 2*X14 (violated)
X8 + X9 + X13 < 2*X15 (violated)
X8 + X9 + X14 < 2*X10 (violated)
X8 + X9 + X14 < 2*X11 (violated)
X8 + X9 + X14 < 2*X12 (violated)
X8 + X9 + X14 < 2*X13 (violated)
X8 + X9 + X14 < 2*X15 (violated)
X8 + X9 + X15 < 2*X10 (violated)
X8 + X9 + X15 < 2*X11 (violated)
X8 + X9 + X15 < 2*X12 (violated)
X8 + X9 + X15 < 2*X13 (violated)
X8 + X9 + X15 < 2*X14 (violated)
X8 + X10 + X11 < 2*X12 (violated)
X8 + X10 + X11 < 2*X13 (violated)
X8 + X10 + X11 < 2*X14 (violated)
X8 + X10 + X11 < 2*X15 (violated)
X8 + X10 + X12 < 2*X11 (violated)
X8 + X10 + X12 < 2*X13 (violated)
X8 + X10 + X12 < 2*X14 (violated)
X8 + X10 + X12 < 2*X15 (violated)
X8 + X10 + X13 < 2*X11 (violated)
X8 + X10 + X13 < 2*X12 (violated)
X8 + X10 + X13 < 2*X14 (violated)
X8 + X10 + X13 < 2*X15 (violated)
X8 + X10 + X14 < 2*X11 (violated)
X8 + X10 + X14 < 2*X12 (violated)
X8 + X10 + X14 < 2*X13 (violated)
X8 + X10 + X14 < 2*X15 (violated)
X8 + X10 + X15 < 2*X11 (violated)
X8 + X10 + X15 < 2*X12 (violated)
X8 + X10 + X15 < 2*X13 (violated)
X8 + X10 + X15 < 2*X14 (violated)
X8 + X11 + X12 < 2*X13 (violated)
X8 + X11 + X12 < 2*X14 (violated)
X8 + X11 + X12 < 2*X15 (violated)
X8 + X11 + X13 < 2*X12 (violated)
X8 + X11 + X13 < 2*X14 (violated)
X8 + X11 + X13 < 2*X15 (violated)
X8 + X11 + X14 < 2*X12 (violated)
X8 + X11 + X14 < 2*X13 (violated)
X8 + X11 + X14 < 2*X15 (violated)
X8 + X11 + X15 < 2*X12 (violated)
X8 + X11 + X15 < 2*X13 (violated)
X8 + X11 + X15 < 2*X14 (violated)
X8 + X12 + X13 < 2*X14 (violated)
X8 + X12 + X13 < 2*X15 (violated)
X8 + X12 + X14 < 2*X13 (violated)
X8 + X12 + X14 < 2*X15 (violated)
X8 + X12 + X15 < 2*X13 (violated)
X8 + X12 + X15 < 2*X14 (violated)
X8 + X13 + X14 < 2*X15 (violated)
X8 + X13 + X15 < 2*X14 (violated)
X9 + X10 + X11 < 2*X12 (violated)
X9 + X10 + X11 < 2*X13 (violated)
X9 + X10 + X11 < 2*X14 (violated)
X9 + X10 + X11 < 2*X15 (violated)
X9 + X10 + X12 < 2*X11 (violated)
X9 + X10 + X12 < 2*X13 (violated)
X9 + X10 + X12 < 2*X14 (violated)
X9 + X10 + X12 < 2*X15 (violated)
X9 + X10 + X13 < 2*X11 (violated)
X9 + X10 + X13 < 2*X12 (violated)
X9 + X10 + X13 < 2*X14 (violated)
X9 + X10 + X13 < 2*X15 (violated)
X9 + X10 + X14 < 2*X11 (violated)
X9 + X10 + X14 < 2*X12 (violated)
X9 + X10 + X14 < 2*X13 (violated)
X9 + X10 + X14 < 2*X15 (violated)
X9 + X10 + X15 < 2*X11 (violated)
X9 + X10 + X15 < 2*X12 (violated)
X9 + X10 + X15 < 2*X13 (violated)
X9 + X10 + X15 < 2*X14 (violated)
X9 + X11 + X12 < 2*X13 (violated)
X9 + X11 + X12 < 2*X14 (violated)
X9 + X11 + X12 < 2*X15 (violated)
X9 + X11 + X13 < 2*X12 (violated)
X9 + X11 + X13 < 2*X14 (violated)
X9 + X11 + X13 < 2*X15 (violated)
X9 + X11 + X14 < 2*X12 (violated)
X9 + X11 + X14 < 2*X13 (violated)
X9 + X11 + X14 < 2*X15 (violated)
X9 + X11 + X15 < 2*X12 (violated)
X9 + X11 + X15 < 2*X13 (violated)
X9 + X11 + X15 < 2*X14 (violated)
X9 + X12 + X13 < 2*X14 (violated)
X9 + X12 + X13 < 2*X15 (violated)
X9 + X12 + X14 < 2*X13 (violated)
X9 + X12 + X14 < 2*X15 (violated)
X9 + X12 + X15 < 2*X13 (violated)
X9 + X12 + X15 < 2*X14 (violated)
X9 + X13 + X14 < 2*X15 (violated)
X9 + X13 + X15 < 2*X14 (violated)
X10 + X11 + X12 < 2*X13 (violated)
X10 + X11 + X12 < 2*X14 (violated)
X10 + X11 + X12 < 2*X15 (violated)
X10 + X11 + X13 < 2*X12 (violated)
X10 + X11 + X13 < 2*X14 (violated)
X10 + X11 + X13 < 2*X15 (violated)
X10 + X11 + X14 < 2*X12 (violated)
X10 + X11 + X14 < 2*X13 (violated)
X10 + X11 + X14 < 2*X15 (violated)
X10 + X11 + X15 < 2*X12 (violated)
X10 + X11 + X15 < 2*X13 (violated)
X10 + X11 + X15 < 2*X14 (violated)
X10 + X12 + X13 < 2*X14 (violated)
X10 + X12 + X13 < 2*X15 (violated)
X10 + X12 + X14 < 2*X13 (violated)
X10 + X12 + X14 < 2*X15 (violated)
X10 + X12 + X15 < 2*X13 (violated)
X10 + X12 + X15 < 2*X14 (violated)
X10 + X13 + X14 < 2*X15 (violated)
X10 + X13 + X15 < 2*X14 (violated)
X11 + X12 + X13 < 2*X14 (violated)
X11 + X12 + X13 < 2*X15 (violated)
X11 + X12 + X14 < 2*X13 (violated)
X11 + X12 + X14 < 2*X15 (violated)
X11 + X12 + X15 < 2*X13 (violated)
X11 + X12 + X15 < 2*X14 (violated)
X11 + X13 + X14 < 2*X15 (violated)
X11 + X13 + X15 < 2*X14 (violated)
X12 + X13 + X14 < 2*X15 (violated)
X12 + X13 + X15 < 2*X14 (violated)


==> anc/ineqs_m_is_20.log <==
List of inequalities at m = 20 as generated by milp1.py, with satisfaction or violation up to threshold = 2e-05

X1 + X2 + X3 < 2*X4 (satisfied)
X1 + X2 + X3 < 2*X5 (satisfied)
X1 + X2 + X3 < 2*X6 (satisfied)
X1 + X2 + X3 < 2*X7 (satisfied)
X1 + X2 + X3 < 2*X8 (satisfied)
X1 + X2 + X3 < 2*X9 (satisfied)
X1 + X2 + X3 < 2*X10 (satisfied)
X1 + X2 + X3 < 2*X11 (satisfied)
X1 + X2 + X3 < 2*X12 (satisfied)
X1 + X2 + X3 < 2*X13 (satisfied)
X1 + X2 + X3 < 2*X14 (satisfied)
X1 + X2 + X3 < 2*X15 (satisfied)
X1 + X2 + X3 < 2*X16 (satisfied)
X1 + X2 + X3 < 2*X17 (satisfied)
X1 + X2 + X3 < 2*X18 (satisfied)
X1 + X2 + X3 < 2*X19 (satisfied)
X1 + X2 + X3 < 2*X20 (satisfied)
X1 + X2 + X4 < 2*X3 (satisfied)
X1 + X2 + X4 < 2*X5 (satisfied)
X1 + X2 + X4 < 2*X6 (satisfied)
X1 + X2 + X4 < 2*X7 (satisfied)
X1 + X2 + X4 < 2*X8 (satisfied)
X1 + X2 + X4 < 2*X9 (satisfied)
X1 + X2 + X4 < 2*X10 (satisfied)
X1 + X2 + X4 < 2*X11 (satisfied)
X1 + X2 + X4 < 2*X12 (satisfied)
X1 + X2 + X4 < 2*X13 (satisfied)
X1 + X2 + X4 < 2*X14 (satisfied)
X1 + X2 + X4 < 2*X15 (satisfied)
X1 + X2 + X4 < 2*X16 (satisfied)
X1 + X2 + X4 < 2*X17 (satisfied)
X1 + X2 + X4 < 2*X18 (satisfied)
X1 + X2 + X4 < 2*X19 (satisfied)
X1 + X2 + X4 < 2*X20 (satisfied)
X1 + X2 + X5 < 2*X6 (satisfied)
X1 + X2 + X5 < 2*X7 (satisfied)
X1 + X2 + X5 < 2*X8 (satisfied)
X1 + X2 + X5 < 2*X9 (satisfied)
X1 + X2 + X5 < 2*X10 (satisfied)
X1 + X2 + X5 < 2*X11 (satisfied)
X1 + X2 + X5 < 2*X12 (satisfied)
X1 + X2 + X5 < 2*X13 (satisfied)
X1 + X2 + X5 < 2*X14 (satisfied)
X1 + X2 + X5 < 2*X15 (satisfied)
X1 + X2 + X5 < 2*X16 (satisfied)
X1 + X2 + X5 < 2*X17 (satisfied)
X1 + X2 + X5 < 2*X18 (satisfied)
X1 + X2 + X5 < 2*X19 (satisfied)
X1 + X2 + X5 < 2*X20 (satisfied)
X1 + X2 + X6 < 2*X5 (satisfied)
X1 + X2 + X6 < 2*X7 (satisfied)
X1 + X2 + X6 < 2*X8 (satisfied)
X1 + X2 + X6 < 2*X9 (satisfied)
X1 + X2 + X6 < 2*X10 (satisfied)
X1 + X2 + X6 < 2*X11 (satisfied)
X1 + X2 + X6 < 2*X12 (satisfied)
X1 + X2 + X6 < 2*X13 (satisfied)
X1 + X2 + X6 < 2*X14 (satisfied)
X1 + X2 + X6 < 2*X15 (satisfied)
X1 + X2 + X6 < 2*X16 (satisfied)
X1 + X2 + X6 < 2*X17 (satisfied)
X1 + X2 + X6 < 2*X18 (satisfied)
X1 + X2 + X6 < 2*X19 (satisfied)
X1 + X2 + X6 < 2*X20 (satisfied)
X1 + X2 + X7 < 2*X5 (satisfied)
X1 + X2 + X7 < 2*X6 (satisfied)
X1 + X2 + X7 < 2*X8 (satisfied)
X1 + X2 + X7 < 2*X9 (satisfied)
X1 + X2 + X7 < 2*X10 (satisfied)
X1 + X2 + X7 < 2*X11 (satisfied)
X1 + X2 + X7 < 2*X12 (satisfied)
X1 + X2 + X7 < 2*X13 (satisfied)
X1 + X2 + X7 < 2*X14 (satisfied)
X1 + X2 + X7 < 2*X15 (satisfied)
X1 + X2 + X7 < 2*X16 (satisfied)
X1 + X2 + X7 < 2*X17 (satisfied)
X1 + X2 + X7 < 2*X18 (satisfied)
X1 + X2 + X7 < 2*X19 (satisfied)
X1 + X2 + X7 < 2*X20 (satisfied)
X1 + X2 + X8 < 2*X5 (satisfied)
X1 + X2 + X8 < 2*X6 (satisfied)
X1 + X2 + X8 < 2*X7 (satisfied)
X1 + X2 + X8 < 2*X9 (satisfied)
X1 + X2 + X8 < 2*X10 (satisfied)
X1 + X2 + X8 < 2*X11 (satisfied)
X1 + X2 + X8 < 2*X12 (satisfied)
X1 + X2 + X8 < 2*X13 (satisfied)
X1 + X2 + X8 < 2*X14 (satisfied)
X1 + X2 + X8 < 2*X15 (satisfied)
X1 + X2 + X8 < 2*X16 (satisfied)
X1 + X2 + X8 < 2*X17 (satisfied)
X1 + X2 + X8 < 2*X18 (satisfied)
X1 + X2 + X8 < 2*X19 (satisfied)
X1 + X2 + X8 < 2*X20 (satisfied)
X1 + X2 + X9 < 2*X5 (satisfied)
X1 + X2 + X9 < 2*X6 (satisfied)
X1 + X2 + X9 < 2*X7 (satisfied)
X1 + X2 + X9 < 2*X8 (satisfied)
X1 + X2 + X9 < 2*X10 (satisfied)
X1 + X2 + X9 < 2*X11 (satisfied)
X1 + X2 + X9 < 2*X12 (satisfied)
X1 + X2 + X9 < 2*X13 (satisfied)
X1 + X2 + X9 < 2*X14 (satisfied)
X1 + X2 + X9 < 2*X15 (satisfied)
X1 + X2 + X9 < 2*X16 (satisfied)
X1 + X2 + X9 < 2*X17 (satisfied)
X1 + X2 + X9 < 2*X18 (satisfied)
X1 + X2 + X9 < 2*X19 (satisfied)
X1 + X2 + X9 < 2*X20 (satisfied)
X1 + X2 + X10 < 2*X11 (satisfied)
X1 + X2 + X10 < 2*X12 (satisfied)
X1 + X2 + X10 < 2*X13 (satisfied)
X1 + X2 + X10 < 2*X14 (satisfied)
X1 + X2 + X10 < 2*X15 (satisfied)
X1 + X2 + X10 < 2*X16 (satisfied)
X1 + X2 + X10 < 2*X17 (satisfied)
X1 + X2 + X10 < 2*X18 (satisfied)
X1 + X2 + X10 < 2*X19 (satisfied)
X1 + X2 + X10 < 2*X20 (satisfied)
X1 + X2 + X11 < 2*X10 (satisfied)
X1 + X2 + X11 < 2*X12 (satisfied)
X1 + X2 + X11 < 2*X13 (satisfied)
X1 + X2 + X11 < 2*X14 (satisfied)
X1 + X2 + X11 < 2*X15 (satisfied)
X1 + X2 + X11 < 2*X16 (satisfied)
X1 + X2 + X11 < 2*X17 (satisfied)
X1 + X2 + X11 < 2*X18 (satisfied)
X1 + X2 + X11 < 2*X19 (satisfied)
X1 + X2 + X11 < 2*X20 (satisfied)
X1 + X2 + X12 < 2*X10 (satisfied)
X1 + X2 + X12 < 2*X11 (satisfied)
X1 + X2 + X12 < 2*X13 (satisfied)
X1 + X2 + X12 < 2*X14 (satisfied)
X1 + X2 + X12 < 2*X15 (satisfied)
X1 + X2 + X12 < 2*X16 (satisfied)
X1 + X2 + X12 < 2*X17 (satisfied)
X1 + X2 + X12 < 2*X18 (satisfied)
X1 + X2 + X12 < 2*X19 (satisfied)
X1 + X2 + X12 < 2*X20 (satisfied)
X1 + X2 + X13 < 2*X10 (satisfied)
X1 + X2 + X13 < 2*X11 (satisfied)
X1 + X2 + X13 < 2*X12 (satisfied)
X1 + X2 + X13 < 2*X14 (satisfied)
X1 + X2 + X13 < 2*X15 (satisfied)
X1 + X2 + X13 < 2*X16 (satisfied)
X1 + X2 + X13 < 2*X17 (satisfied)
X1 + X2 + X13 < 2*X18 (satisfied)
X1 + X2 + X13 < 2*X19 (satisfied)
X1 + X2 + X13 < 2*X20 (satisfied)
X1 + X2 + X14 < 2*X10 (satisfied)
X1 + X2 + X14 < 2*X11 (satisfied)
X1 + X2 + X14 < 2*X12 (satisfied)
X1 + X2 + X14 < 2*X13 (satisfied)
X1 + X2 + X14 < 2*X15 (satisfied)
X1 + X2 + X14 < 2*X16 (satisfied)
X1 + X2 + X14 < 2*X17 (satisfied)
X1 + X2 + X14 < 2*X18 (satisfied)
X1 + X2 + X14 < 2*X19 (satisfied)
X1 + X2 + X14 < 2*X20 (satisfied)
X1 + X2 + X15 < 2*X10 (satisfied)
X1 + X2 + X15 < 2*X11 (satisfied)
X1 + X2 + X15 < 2*X12 (satisfied)
X1 + X2 + X15 < 2*X13 (satisfied)
X1 + X2 + X15 < 2*X14 (satisfied)
X1 + X2 + X15 < 2*X16 (satisfied)
X1 + X2 + X15 < 2*X17 (satisfied)
X1 + X2 + X15 < 2*X18 (satisfied)
X1 + X2 + X15 < 2*X19 (satisfied)
X1 + X2 + X15 < 2*X20 (satisfied)
X1 + X2 + X16 < 2*X10 (satisfied)
X1 + X2 + X16 < 2*X11 (satisfied)
X1 + X2 + X16 < 2*X12 (satisfied)
X1 + X2 + X16 < 2*X13 (satisfied)
X1 + X2 + X16 < 2*X14 (satisfied)
X1 + X2 + X16 < 2*X15 (satisfied)
X1 + X2 + X16 < 2*X17 (satisfied)
X1 + X2 + X16 < 2*X18 (satisfied)
X1 + X2 + X16 < 2*X19 (satisfied)
X1 + X2 + X16 < 2*X20 (satisfied)
X1 + X2 + X17 < 2*X10 (satisfied)
X1 + X2 + X17 < 2*X11 (satisfied)
X1 + X2 + X17 < 2*X12 (satisfied)
X1 + X2 + X17 < 2*X13 (satisfied)
X1 + X2 + X17 < 2*X14 (satisfied)
X1 + X2 + X17 < 2*X15 (satisfied)
X1 + X2 + X17 < 2*X16 (satisfied)
X1 + X2 + X17 < 2*X18 (satisfied)
X1 + X2 + X17 < 2*X19 (satisfied)
X1 + X2 + X17 < 2*X20 (satisfied)
X1 + X2 + X18 < 2*X10 (satisfied)
X1 + X2 + X18 < 2*X11 (satisfied)
X1 + X2 + X18 < 2*X12 (satisfied)
X1 + X2 + X18 < 2*X13 (satisfied)
X1 + X2 + X18 < 2*X14 (satisfied)
X1 + X2 + X18 < 2*X15 (satisfied)
X1 + X2 + X18 < 2*X16 (satisfied)
X1 + X2 + X18 < 2*X17 (satisfied)
X1 + X2 + X18 < 2*X19 (satisfied)
X1 + X2 + X18 < 2*X20 (satisfied)
X1 + X2 + X19 < 2*X10 (satisfied)
X1 + X2 + X19 < 2*X11 (satisfied)
X1 + X2 + X19 < 2*X12 (satisfied)
X1 + X2 + X19 < 2*X13 (satisfied)
X1 + X2 + X19 < 2*X14 (satisfied)
X1 + X2 + X19 < 2*X15 (satisfied)
X1 + X2 + X19 < 2*X16 (satisfied)
X1 + X2 + X19 < 2*X17 (satisfied)
X1 + X2 + X19 < 2*X18 (satisfied)
X1 + X2 + X19 < 2*X20 (satisfied)
X1 + X2 + X20 < 2*X10 (satisfied)
X1 + X2 + X20 < 2*X11 (satisfied)
X1 + X2 + X20 < 2*X12 (satisfied)
X1 + X2 + X20 < 2*X13 (satisfied)
X1 + X2 + X20 < 2*X14 (satisfied)
X1 + X2 + X20 < 2*X15 (satisfied)
X1 + X2 + X20 < 2*X16 (satisfied)
X1 + X2 + X20 < 2*X17 (satisfied)
X1 + X2 + X20 < 2*X18 (satisfied)
X1 + X2 + X20 < 2*X19 (satisfied)
X1 + X3 + X4 < 2*X5 (satisfied)
X1 + X3 + X4 < 2*X6 (satisfied)
X1 + X3 + X4 < 2*X7 (satisfied)
X1 + X3 + X4 < 2*X8 (satisfied)
X1 + X3 + X4 < 2*X9 (satisfied)
X1 + X3 + X4 < 2*X10 (satisfied)
X1 + X3 + X4 < 2*X11 (satisfied)
X1 + X3 + X4 < 2*X12 (satisfied)
X1 + X3 + X4 < 2*X13 (satisfied)
X1 + X3 + X4 < 2*X14 (satisfied)
X1 + X3 + X4 < 2*X15 (satisfied)
X1 + X3 + X4 < 2*X16 (satisfied)
X1 + X3 + X4 < 2*X17 (satisfied)
X1 + X3 + X4 < 2*X18 (satisfied)
X1 + X3 + X4 < 2*X19 (satisfied)
X1 + X3 + X4 < 2*X20 (satisfied)
X1 + X3 + X5 < 2*X6 (satisfied)
X1 + X3 + X5 < 2*X7 (satisfied)
X1 + X3 + X5 < 2*X8 (satisfied)
X1 + X3 + X5 < 2*X9 (satisfied)
X1 + X3 + X5 < 2*X10 (satisfied)
X1 + X3 + X5 < 2*X11 (satisfied)
X1 + X3 + X5 < 2*X12 (satisfied)
X1 + X3 + X5 < 2*X13 (satisfied)
X1 + X3 + X5 < 2*X14 (satisfied)
X1 + X3 + X5 < 2*X15 (satisfied)
X1 + X3 + X5 < 2*X16 (satisfied)
X1 + X3 + X5 < 2*X17 (satisfied)
X1 + X3 + X5 < 2*X18 (satisfied)
X1 + X3 + X5 < 2*X19 (satisfied)
X1 + X3 + X5 < 2*X20 (satisfied)
X1 + X3 + X6 < 2*X5 (satisfied)
X1 + X3 + X6 < 2*X7 (satisfied)
X1 + X3 + X6 < 2*X8 (satisfied)
X1 + X3 + X6 < 2*X9 (satisfied)
X1 + X3 + X6 < 2*X10 (satisfied)
X1 + X3 + X6 < 2*X11 (satisfied)
X1 + X3 + X6 < 2*X12 (satisfied)
X1 + X3 + X6 < 2*X13 (satisfied)
X1 + X3 + X6 < 2*X14 (satisfied)
X1 + X3 + X6 < 2*X15 (satisfied)
X1 + X3 + X6 < 2*X16 (satisfied)
X1 + X3 + X6 < 2*X17 (satisfied)
X1 + X3 + X6 < 2*X18 (satisfied)
X1 + X3 + X6 < 2*X19 (satisfied)
X1 + X3 + X6 < 2*X20 (satisfied)
X1 + X3 + X7 < 2*X5 (satisfied)
X1 + X3 + X7 < 2*X6 (satisfied)
X1 + X3 + X7 < 2*X8 (satisfied)
X1 + X3 + X7 < 2*X9 (satisfied)
X1 + X3 + X7 < 2*X10 (satisfied)
X1 + X3 + X7 < 2*X11 (satisfied)
X1 + X3 + X7 < 2*X12 (satisfied)
X1 + X3 + X7 < 2*X13 (satisfied)
X1 + X3 + X7 < 2*X14 (satisfied)
X1 + X3 + X7 < 2*X15 (satisfied)
X1 + X3 + X7 < 2*X16 (satisfied)
X1 + X3 + X7 < 2*X17 (satisfied)
X1 + X3 + X7 < 2*X18 (satisfied)
X1 + X3 + X7 < 2*X19 (satisfied)
X1 + X3 + X7 < 2*X20 (satisfied)
X1 + X3 + X8 < 2*X5 (satisfied)
X1 + X3 + X8 < 2*X6 (satisfied)
X1 + X3 + X8 < 2*X7 (satisfied)
X1 + X3 + X8 < 2*X9 (satisfied)
X1 + X3 + X8 < 2*X10 (satisfied)
X1 + X3 + X8 < 2*X11 (satisfied)
X1 + X3 + X8 < 2*X12 (satisfied)
X1 + X3 + X8 < 2*X13 (satisfied)
X1 + X3 + X8 < 2*X14 (satisfied)
X1 + X3 + X8 < 2*X15 (satisfied)
X1 + X3 + X8 < 2*X16 (satisfied)
X1 + X3 + X8 < 2*X17 (satisfied)
X1 + X3 + X8 < 2*X18 (satisfied)
X1 + X3 + X8 < 2*X19 (satisfied)
X1 + X3 + X8 < 2*X20 (satisfied)
X1 + X3 + X9 < 2*X5 (satisfied)
X1 + X3 + X9 < 2*X6 (satisfied)
X1 + X3 + X9 < 2*X7 (satisfied)
X1 + X3 + X9 < 2*X8 (satisfied)
X1 + X3 + X9 < 2*X10 (satisfied)
X1 + X3 + X9 < 2*X11 (satisfied)
X1 + X3 + X9 < 2*X12 (satisfied)
X1 + X3 + X9 < 2*X13 (satisfied)
X1 + X3 + X9 < 2*X14 (satisfied)
X1 + X3 + X9 < 2*X15 (satisfied)
X1 + X3 + X9 < 2*X16 (satisfied)
X1 + X3 + X9 < 2*X17 (satisfied)
X1 + X3 + X9 < 2*X18 (satisfied)
X1 + X3 + X9 < 2*X19 (satisfied)
X1 + X3 + X9 < 2*X20 (satisfied)
X1 + X3 + X10 < 2*X11 (satisfied)
X1 + X3 + X10 < 2*X12 (satisfied)
X1 + X3 + X10 < 2*X13 (satisfied)
X1 + X3 + X10 < 2*X14 (satisfied)
X1 + X3 + X10 < 2*X15 (satisfied)
X1 + X3 + X10 < 2*X16 (satisfied)
X1 + X3 + X10 < 2*X17 (satisfied)
X1 + X3 + X10 < 2*X18 (satisfied)
X1 + X3 + X10 < 2*X19 (satisfied)
X1 + X3 + X10 < 2*X20 (satisfied)
X1 + X3 + X11 < 2*X10 (satisfied)
X1 + X3 + X11 < 2*X12 (satisfied)
X1 + X3 + X11 < 2*X13 (satisfied)
X1 + X3 + X11 < 2*X14 (satisfied)
X1 + X3 + X11 < 2*X15 (satisfied)
X1 + X3 + X11 < 2*X16 (satisfied)
X1 + X3 + X11 < 2*X17 (satisfied)
X1 + X3 + X11 < 2*X18 (satisfied)
X1 + X3 + X11 < 2*X19 (satisfied)
X1 + X3 + X11 < 2*X20 (satisfied)
X1 + X3 + X12 < 2*X10 (satisfied)
X1 + X3 + X12 < 2*X11 (satisfied)
X1 + X3 + X12 < 2*X13 (satisfied)
X1 + X3 + X12 < 2*X14 (satisfied)
X1 + X3 + X12 < 2*X15 (satisfied)
X1 + X3 + X12 < 2*X16 (satisfied)
X1 + X3 + X12 < 2*X17 (satisfied)
X1 + X3 + X12 < 2*X18 (satisfied)
X1 + X3 + X12 < 2*X19 (satisfied)
X1 + X3 + X12 < 2*X20 (satisfied)
X1 + X3 + X13 < 2*X10 (satisfied)
X1 + X3 + X13 < 2*X11 (satisfied)
X1 + X3 + X13 < 2*X12 (satisfied)
X1 + X3 + X13 < 2*X14 (satisfied)
X1 + X3 + X13 < 2*X15 (satisfied)
X1 + X3 + X13 < 2*X16 (satisfied)
X1 + X3 + X13 < 2*X17 (satisfied)
X1 + X3 + X13 < 2*X18 (satisfied)
X1 + X3 + X13 < 2*X19 (satisfied)
X1 + X3 + X13 < 2*X20 (satisfied)
X1 + X3 + X14 < 2*X10 (satisfied)
X1 + X3 + X14 < 2*X11 (satisfied)
X1 + X3 + X14 < 2*X12 (satisfied)
X1 + X3 + X14 < 2*X13 (satisfied)
X1 + X3 + X14 < 2*X15 (satisfied)
X1 + X3 + X14 < 2*X16 (satisfied)
X1 + X3 + X14 < 2*X17 (satisfied)
X1 + X3 + X14 < 2*X18 (satisfied)
X1 + X3 + X14 < 2*X19 (satisfied)
X1 + X3 + X14 < 2*X20 (satisfied)
X1 + X3 + X15 < 2*X10 (satisfied)
X1 + X3 + X15 < 2*X11 (satisfied)
X1 + X3 + X15 < 2*X12 (satisfied)
X1 + X3 + X15 < 2*X13 (satisfied)
X1 + X3 + X15 < 2*X14 (satisfied)
X1 + X3 + X15 < 2*X16 (satisfied)
X1 + X3 + X15 < 2*X17 (satisfied)
X1 + X3 + X15 < 2*X18 (satisfied)
X1 + X3 + X15 < 2*X19 (satisfied)
X1 + X3 + X15 < 2*X20 (satisfied)
X1 + X3 + X16 < 2*X10 (satisfied)
X1 + X3 + X16 < 2*X11 (satisfied)
X1 + X3 + X16 < 2*X12 (satisfied)
X1 + X3 + X16 < 2*X13 (satisfied)
X1 + X3 + X16 < 2*X14 (satisfied)
X1 + X3 + X16 < 2*X15 (satisfied)
X1 + X3 + X16 < 2*X17 (satisfied)
X1 + X3 + X16 < 2*X18 (satisfied)
X1 + X3 + X16 < 2*X19 (satisfied)
X1 + X3 + X16 < 2*X20 (satisfied)
X1 + X3 + X17 < 2*X10 (satisfied)
X1 + X3 + X17 < 2*X11 (satisfied)
X1 + X3 + X17 < 2*X12 (satisfied)
X1 + X3 + X17 < 2*X13 (satisfied)
X1 + X3 + X17 < 2*X14 (satisfied)
X1 + X3 + X17 < 2*X15 (satisfied)
X1 + X3 + X17 < 2*X16 (satisfied)
X1 + X3 + X17 < 2*X18 (satisfied)
X1 + X3 + X17 < 2*X19 (satisfied)
X1 + X3 + X17 < 2*X20 (satisfied)
X1 + X3 + X18 < 2*X10 (satisfied)
X1 + X3 + X18 < 2*X11 (satisfied)
X1 + X3 + X18 < 2*X12 (satisfied)
X1 + X3 + X18 < 2*X13 (satisfied)
X1 + X3 + X18 < 2*X14 (satisfied)
X1 + X3 + X18 < 2*X15 (satisfied)
X1 + X3 + X18 < 2*X16 (satisfied)
X1 + X3 + X18 < 2*X17 (satisfied)
X1 + X3 + X18 < 2*X19 (satisfied)
X1 + X3 + X18 < 2*X20 (satisfied)
X1 + X3 + X19 < 2*X10 (satisfied)
X1 + X3 + X19 < 2*X11 (satisfied)
X1 + X3 + X19 < 2*X12 (satisfied)
X1 + X3 + X19 < 2*X13 (satisfied)
X1 + X3 + X19 < 2*X14 (satisfied)
X1 + X3 + X19 < 2*X15 (satisfied)
X1 + X3 + X19 < 2*X16 (satisfied)
X1 + X3 + X19 < 2*X17 (satisfied)
X1 + X3 + X19 < 2*X18 (satisfied)
X1 + X3 + X19 < 2*X20 (satisfied)
X1 + X3 + X20 < 2*X10 (satisfied)
X1 + X3 + X20 < 2*X11 (satisfied)
X1 + X3 + X20 < 2*X12 (satisfied)
X1 + X3 + X20 < 2*X13 (satisfied)
X1 + X3 + X20 < 2*X14 (satisfied)
X1 + X3 + X20 < 2*X15 (satisfied)
X1 + X3 + X20 < 2*X16 (satisfied)
X1 + X3 + X20 < 2*X17 (satisfied)
X1 + X3 + X20 < 2*X18 (satisfied)
X1 + X3 + X20 < 2*X19 (satisfied)
X1 + X4 + X5 < 2*X6 (satisfied)
X1 + X4 + X5 < 2*X7 (satisfied)
X1 + X4 + X5 < 2*X8 (satisfied)
X1 + X4 + X5 < 2*X9 (satisfied)
X1 + X4 + X5 < 2*X10 (satisfied)
X1 + X4 + X5 < 2*X11 (satisfied)
X1 + X4 + X5 < 2*X12 (satisfied)
X1 + X4 + X5 < 2*X13 (satisfied)
X1 + X4 + X5 < 2*X14 (satisfied)
X1 + X4 + X5 < 2*X15 (satisfied)
X1 + X4 + X5 < 2*X16 (satisfied)
X1 + X4 + X5 < 2*X17 (satisfied)
X1 + X4 + X5 < 2*X18 (satisfied)
X1 + X4 + X5 < 2*X19 (satisfied)
X1 + X4 + X5 < 2*X20 (satisfied)
X1 + X4 + X6 < 2*X5 (satisfied)
X1 + X4 + X6 < 2*X7 (satisfied)
X1 + X4 + X6 < 2*X8 (satisfied)
X1 + X4 + X6 < 2*X9 (satisfied)
X1 + X4 + X6 < 2*X10 (satisfied)
X1 + X4 + X6 < 2*X11 (satisfied)
X1 + X4 + X6 < 2*X12 (satisfied)
X1 + X4 + X6 < 2*X13 (satisfied)
X1 + X4 + X6 < 2*X14 (satisfied)
X1 + X4 + X6 < 2*X15 (satisfied)
X1 + X4 + X6 < 2*X16 (satisfied)
X1 + X4 + X6 < 2*X17 (satisfied)
X1 + X4 + X6 < 2*X18 (satisfied)
X1 + X4 + X6 < 2*X19 (satisfied)
X1 + X4 + X6 < 2*X20 (satisfied)
X1 + X4 + X7 < 2*X5 (satisfied)
X1 + X4 + X7 < 2*X6 (satisfied)
X1 + X4 + X7 < 2*X8 (satisfied)
X1 + X4 + X7 < 2*X9 (satisfied)
X1 + X4 + X7 < 2*X10 (satisfied)
X1 + X4 + X7 < 2*X11 (satisfied)
X1 + X4 + X7 < 2*X12 (satisfied)
X1 + X4 + X7 < 2*X13 (satisfied)
X1 + X4 + X7 < 2*X14 (satisfied)
X1 + X4 + X7 < 2*X15 (satisfied)
X1 + X4 + X7 < 2*X16 (satisfied)
X1 + X4 + X7 < 2*X17 (satisfied)
X1 + X4 + X7 < 2*X18 (satisfied)
X1 + X4 + X7 < 2*X19 (satisfied)
X1 + X4 + X7 < 2*X20 (satisfied)
X1 + X4 + X8 < 2*X5 (satisfied)
X1 + X4 + X8 < 2*X6 (satisfied)
X1 + X4 + X8 < 2*X7 (satisfied)
X1 + X4 + X8 < 2*X9 (satisfied)
X1 + X4 + X8 < 2*X10 (satisfied)
X1 + X4 + X8 < 2*X11 (satisfied)
X1 + X4 + X8 < 2*X12 (satisfied)
X1 + X4 + X8 < 2*X13 (satisfied)
X1 + X4 + X8 < 2*X14 (satisfied)
X1 + X4 + X8 < 2*X15 (satisfied)
X1 + X4 + X8 < 2*X16 (satisfied)
X1 + X4 + X8 < 2*X17 (satisfied)
X1 + X4 + X8 < 2*X18 (satisfied)
X1 + X4 + X8 < 2*X19 (satisfied)
X1 + X4 + X8 < 2*X20 (satisfied)
X1 + X4 + X9 < 2*X5 (satisfied)
X1 + X4 + X9 < 2*X6 (satisfied)
X1 + X4 + X9 < 2*X7 (satisfied)
X1 + X4 + X9 < 2*X8 (satisfied)
X1 + X4 + X9 < 2*X10 (satisfied)
X1 + X4 + X9 < 2*X11 (satisfied)
X1 + X4 + X9 < 2*X12 (satisfied)
X1 + X4 + X9 < 2*X13 (satisfied)
X1 + X4 + X9 < 2*X14 (satisfied)
X1 + X4 + X9 < 2*X15 (satisfied)
X1 + X4 + X9 < 2*X16 (satisfied)
X1 + X4 + X9 < 2*X17 (satisfied)
X1 + X4 + X9 < 2*X18 (satisfied)
X1 + X4 + X9 < 2*X19 (satisfied)
X1 + X4 + X9 < 2*X20 (satisfied)
X1 + X4 + X10 < 2*X11 (satisfied)
X1 + X4 + X10 < 2*X12 (satisfied)
X1 + X4 + X10 < 2*X13 (satisfied)
X1 + X4 + X10 < 2*X14 (satisfied)
X1 + X4 + X10 < 2*X15 (satisfied)
X1 + X4 + X10 < 2*X16 (satisfied)
X1 + X4 + X10 < 2*X17 (satisfied)
X1 + X4 + X10 < 2*X18 (satisfied)
X1 + X4 + X10 < 2*X19 (satisfied)
X1 + X4 + X10 < 2*X20 (satisfied)
X1 + X4 + X11 < 2*X10 (satisfied)
X1 + X4 + X11 < 2*X12 (satisfied)
X1 + X4 + X11 < 2*X13 (satisfied)
X1 + X4 + X11 < 2*X14 (satisfied)
X1 + X4 + X11 < 2*X15 (satisfied)
X1 + X4 + X11 < 2*X16 (satisfied)
X1 + X4 + X11 < 2*X17 (satisfied)
X1 + X4 + X11 < 2*X18 (satisfied)
X1 + X4 + X11 < 2*X19 (satisfied)
X1 + X4 + X11 < 2*X20 (satisfied)
X1 + X4 + X12 < 2*X10 (satisfied)
X1 + X4 + X12 < 2*X11 (satisfied)
X1 + X4 + X12 < 2*X13 (satisfied)
X1 + X4 + X12 < 2*X14 (satisfied)
X1 + X4 + X12 < 2*X15 (satisfied)
X1 + X4 + X12 < 2*X16 (satisfied)
X1 + X4 + X12 < 2*X17 (satisfied)
X1 + X4 + X12 < 2*X18 (satisfied)
X1 + X4 + X12 < 2*X19 (satisfied)
X1 + X4 + X12 < 2*X20 (satisfied)
X1 + X4 + X13 < 2*X10 (satisfied)
X1 + X4 + X13 < 2*X11 (satisfied)
X1 + X4 + X13 < 2*X12 (satisfied)
X1 + X4 + X13 < 2*X14 (satisfied)
X1 + X4 + X13 < 2*X15 (satisfied)
X1 + X4 + X13 < 2*X16 (satisfied)
X1 + X4 + X13 < 2*X17 (satisfied)
X1 + X4 + X13 < 2*X18 (satisfied)
X1 + X4 + X13 < 2*X19 (satisfied)
X1 + X4 + X13 < 2*X20 (satisfied)
X1 + X4 + X14 < 2*X10 (satisfied)
X1 + X4 + X14 < 2*X11 (satisfied)
X1 + X4 + X14 < 2*X12 (satisfied)
X1 + X4 + X14 < 2*X13 (satisfied)
X1 + X4 + X14 < 2*X15 (satisfied)
X1 + X4 + X14 < 2*X16 (satisfied)
X1 + X4 + X14 < 2*X17 (satisfied)
X1 + X4 + X14 < 2*X18 (satisfied)
X1 + X4 + X14 < 2*X19 (satisfied)
X1 + X4 + X14 < 2*X20 (satisfied)
X1 + X4 + X15 < 2*X10 (satisfied)
X1 + X4 + X15 < 2*X11 (satisfied)
X1 + X4 + X15 < 2*X12 (satisfied)
X1 + X4 + X15 < 2*X13 (satisfied)
X1 + X4 + X15 < 2*X14 (satisfied)
X1 + X4 + X15 < 2*X16 (satisfied)
X1 + X4 + X15 < 2*X17 (satisfied)
X1 + X4 + X15 < 2*X18 (satisfied)
X1 + X4 + X15 < 2*X19 (satisfied)
X1 + X4 + X15 < 2*X20 (satisfied)
X1 + X4 + X16 < 2*X10 (satisfied)
X1 + X4 + X16 < 2*X11 (satisfied)
X1 + X4 + X16 < 2*X12 (satisfied)
X1 + X4 + X16 < 2*X13 (satisfied)
X1 + X4 + X16 < 2*X14 (satisfied)
X1 + X4 + X16 < 2*X15 (satisfied)
X1 + X4 + X16 < 2*X17 (satisfied)
X1 + X4 + X16 < 2*X18 (satisfied)
X1 + X4 + X16 < 2*X19 (satisfied)
X1 + X4 + X16 < 2*X20 (satisfied)
X1 + X4 + X17 < 2*X10 (satisfied)
X1 + X4 + X17 < 2*X11 (satisfied)
X1 + X4 + X17 < 2*X12 (satisfied)
X1 + X4 + X17 < 2*X13 (satisfied)
X1 + X4 + X17 < 2*X14 (satisfied)
X1 + X4 + X17 < 2*X15 (satisfied)
X1 + X4 + X17 < 2*X16 (satisfied)
X1 + X4 + X17 < 2*X18 (satisfied)
X1 + X4 + X17 < 2*X19 (satisfied)
X1 + X4 + X17 < 2*X20 (satisfied)
X1 + X4 + X18 < 2*X10 (satisfied)
X1 + X4 + X18 < 2*X11 (satisfied)
X1 + X4 + X18 < 2*X12 (satisfied)
X1 + X4 + X18 < 2*X13 (satisfied)
X1 + X4 + X18 < 2*X14 (satisfied)
X1 + X4 + X18 < 2*X15 (satisfied)
X1 + X4 + X18 < 2*X16 (satisfied)
X1 + X4 + X18 < 2*X17 (satisfied)
X1 + X4 + X18 < 2*X19 (satisfied)
X1 + X4 + X18 < 2*X20 (satisfied)
X1 + X4 + X19 < 2*X10 (satisfied)
X1 + X4 + X19 < 2*X11 (satisfied)
X1 + X4 + X19 < 2*X12 (satisfied)
X1 + X4 + X19 < 2*X13 (satisfied)
X1 + X4 + X19 < 2*X14 (satisfied)
X1 + X4 + X19 < 2*X15 (satisfied)
X1 + X4 + X19 < 2*X16 (satisfied)
X1 + X4 + X19 < 2*X17 (satisfied)
X1 + X4 + X19 < 2*X18 (satisfied)
X1 + X4 + X19 < 2*X20 (satisfied)
X1 + X4 + X20 < 2*X10 (satisfied)
X1 + X4 + X20 < 2*X11 (satisfied)
X1 + X4 + X20 < 2*X12 (satisfied)
X1 + X4 + X20 < 2*X13 (satisfied)
X1 + X4 + X20 < 2*X14 (satisfied)
X1 + X4 + X20 < 2*X15 (satisfied)
X1 + X4 + X20 < 2*X16 (satisfied)
X1 + X4 + X20 < 2*X17 (satisfied)
X1 + X4 + X20 < 2*X18 (satisfied)
X1 + X4 + X20 < 2*X19 (satisfied)
X1 + X5 + X6 < 2*X7 (satisfied)
X1 + X5 + X6 < 2*X8 (satisfied)
X1 + X5 + X6 < 2*X9 (satisfied)
X1 + X5 + X6 < 2*X10 (satisfied)
X1 + X5 + X6 < 2*X11 (satisfied)
X1 + X5 + X6 < 2*X12 (satisfied)
X1 + X5 + X6 < 2*X13 (satisfied)
X1 + X5 + X6 < 2*X14 (satisfied)
X1 + X5 + X6 < 2*X15 (satisfied)
X1 + X5 + X6 < 2*X16 (satisfied)
X1 + X5 + X6 < 2*X17 (satisfied)
X1 + X5 + X6 < 2*X18 (satisfied)
X1 + X5 + X6 < 2*X19 (satisfied)
X1 + X5 + X6 < 2*X20 (satisfied)
X1 + X5 + X7 < 2*X6 (satisfied)
X1 + X5 + X7 < 2*X8 (satisfied)
X1 + X5 + X7 < 2*X9 (satisfied)
X1 + X5 + X7 < 2*X10 (satisfied)
X1 + X5 + X7 < 2*X11 (satisfied)
X1 + X5 + X7 < 2*X12 (satisfied)
X1 + X5 + X7 < 2*X13 (satisfied)
X1 + X5 + X7 < 2*X14 (satisfied)
X1 + X5 + X7 < 2*X15 (satisfied)
X1 + X5 + X7 < 2*X16 (satisfied)
X1 + X5 + X7 < 2*X17 (satisfied)
X1 + X5 + X7 < 2*X18 (satisfied)
X1 + X5 + X7 < 2*X19 (satisfied)
X1 + X5 + X7 < 2*X20 (satisfied)
X1 + X5 + X8 < 2*X6 (satisfied)
X1 + X5 + X8 < 2*X7 (satisfied)
X1 + X5 + X8 < 2*X9 (satisfied)
X1 + X5 + X8 < 2*X10 (satisfied)
X1 + X5 + X8 < 2*X11 (satisfied)
X1 + X5 + X8 < 2*X12 (satisfied)
X1 + X5 + X8 < 2*X13 (satisfied)
X1 + X5 + X8 < 2*X14 (satisfied)
X1 + X5 + X8 < 2*X15 (satisfied)
X1 + X5 + X8 < 2*X16 (satisfied)
X1 + X5 + X8 < 2*X17 (satisfied)
X1 + X5 + X8 < 2*X18 (satisfied)
X1 + X5 + X8 < 2*X19 (satisfied)
X1 + X5 + X8 < 2*X20 (satisfied)
X1 + X5 + X9 < 2*X6 (satisfied)
X1 + X5 + X9 < 2*X7 (satisfied)
X1 + X5 + X9 < 2*X8 (satisfied)
X1 + X5 + X9 < 2*X10 (satisfied)
X1 + X5 + X9 < 2*X11 (satisfied)
X1 + X5 + X9 < 2*X12 (satisfied)
X1 + X5 + X9 < 2*X13 (satisfied)
X1 + X5 + X9 < 2*X14 (satisfied)
X1 + X5 + X9 < 2*X15 (satisfied)
X1 + X5 + X9 < 2*X16 (satisfied)
X1 + X5 + X9 < 2*X17 (satisfied)
X1 + X5 + X9 < 2*X18 (satisfied)
X1 + X5 + X9 < 2*X19 (satisfied)
X1 + X5 + X9 < 2*X20 (satisfied)
X1 + X5 + X10 < 2*X11 (satisfied)
X1 + X5 + X10 < 2*X12 (satisfied)
X1 + X5 + X10 < 2*X13 (satisfied)
X1 + X5 + X10 < 2*X14 (satisfied)
X1 + X5 + X10 < 2*X15 (satisfied)
X1 + X5 + X10 < 2*X16 (satisfied)
X1 + X5 + X10 < 2*X17 (satisfied)
X1 + X5 + X10 < 2*X18 (satisfied)
X1 + X5 + X10 < 2*X19 (satisfied)
X1 + X5 + X10 < 2*X20 (satisfied)
X1 + X5 + X11 < 2*X10 (satisfied)
X1 + X5 + X11 < 2*X12 (satisfied)
X1 + X5 + X11 < 2*X13 (satisfied)
X1 + X5 + X11 < 2*X14 (satisfied)
X1 + X5 + X11 < 2*X15 (satisfied)
X1 + X5 + X11 < 2*X16 (satisfied)
X1 + X5 + X11 < 2*X17 (satisfied)
X1 + X5 + X11 < 2*X18 (satisfied)
X1 + X5 + X11 < 2*X19 (satisfied)
X1 + X5 + X11 < 2*X20 (satisfied)
X1 + X5 + X12 < 2*X10 (satisfied)
X1 + X5 + X12 < 2*X11 (satisfied)
X1 + X5 + X12 < 2*X13 (satisfied)
X1 + X5 + X12 < 2*X14 (satisfied)
X1 + X5 + X12 < 2*X15 (satisfied)
X1 + X5 + X12 < 2*X16 (satisfied)
X1 + X5 + X12 < 2*X17 (satisfied)
X1 + X5 + X12 < 2*X18 (satisfied)
X1 + X5 + X12 < 2*X19 (satisfied)
X1 + X5 + X12 < 2*X20 (satisfied)
X1 + X5 + X13 < 2*X10 (satisfied)
X1 + X5 + X13 < 2*X11 (satisfied)
X1 + X5 + X13 < 2*X12 (satisfied)
X1 + X5 + X13 < 2*X14 (satisfied)
X1 + X5 + X13 < 2*X15 (satisfied)
X1 + X5 + X13 < 2*X16 (satisfied)
X1 + X5 + X13 < 2*X17 (satisfied)
X1 + X5 + X13 < 2*X18 (satisfied)
X1 + X5 + X13 < 2*X19 (satisfied)
X1 + X5 + X13 < 2*X20 (satisfied)
X1 + X5 + X14 < 2*X10 (satisfied)
X1 + X5 + X14 < 2*X11 (satisfied)
X1 + X5 + X14 < 2*X12 (satisfied)
X1 + X5 + X14 < 2*X13 (satisfied)
X1 + X5 + X14 < 2*X15 (satisfied)
X1 + X5 + X14 < 2*X16 (satisfied)
X1 + X5 + X14 < 2*X17 (satisfied)
X1 + X5 + X14 < 2*X18 (satisfied)
X1 + X5 + X14 < 2*X19 (satisfied)
X1 + X5 + X14 < 2*X20 (satisfied)
X1 + X5 + X15 < 2*X10 (satisfied)
X1 + X5 + X15 < 2*X11 (satisfied)
X1 + X5 + X15 < 2*X12 (satisfied)
X1 + X5 + X15 < 2*X13 (satisfied)
X1 + X5 + X15 < 2*X14 (satisfied)
X1 + X5 + X15 < 2*X16 (satisfied)
X1 + X5 + X15 < 2*X17 (satisfied)
X1 + X5 + X15 < 2*X18 (satisfied)
X1 + X5 + X15 < 2*X19 (satisfied)
X1 + X5 + X15 < 2*X20 (satisfied)
X1 + X5 + X16 < 2*X10 (satisfied)
X1 + X5 + X16 < 2*X11 (satisfied)
X1 + X5 + X16 < 2*X12 (satisfied)
X1 + X5 + X16 < 2*X13 (satisfied)
X1 + X5 + X16 < 2*X14 (satisfied)
X1 + X5 + X16 < 2*X15 (satisfied)
X1 + X5 + X16 < 2*X17 (satisfied)
X1 + X5 + X16 < 2*X18 (satisfied)
X1 + X5 + X16 < 2*X19 (satisfied)
X1 + X5 + X16 < 2*X20 (satisfied)
X1 + X5 + X17 < 2*X10 (satisfied)
X1 + X5 + X17 < 2*X11 (satisfied)
X1 + X5 + X17 < 2*X12 (satisfied)
X1 + X5 + X17 < 2*X13 (satisfied)
X1 + X5 + X17 < 2*X14 (satisfied)
X1 + X5 + X17 < 2*X15 (satisfied)
X1 + X5 + X17 < 2*X16 (satisfied)
X1 + X5 + X17 < 2*X18 (satisfied)
X1 + X5 + X17 < 2*X19 (satisfied)
X1 + X5 + X17 < 2*X20 (satisfied)
X1 + X5 + X18 < 2*X10 (satisfied)
X1 + X5 + X18 < 2*X11 (satisfied)
X1 + X5 + X18 < 2*X12 (satisfied)
X1 + X5 + X18 < 2*X13 (satisfied)
X1 + X5 + X18 < 2*X14 (satisfied)
X1 + X5 + X18 < 2*X15 (satisfied)
X1 + X5 + X18 < 2*X16 (satisfied)
X1 + X5 + X18 < 2*X17 (satisfied)
X1 + X5 + X18 < 2*X19 (satisfied)
X1 + X5 + X18 < 2*X20 (satisfied)
X1 + X5 + X19 < 2*X10 (satisfied)
X1 + X5 + X19 < 2*X11 (satisfied)
X1 + X5 + X19 < 2*X12 (satisfied)
X1 + X5 + X19 < 2*X13 (satisfied)
X1 + X5 + X19 < 2*X14 (satisfied)
X1 + X5 + X19 < 2*X15 (satisfied)
X1 + X5 + X19 < 2*X16 (satisfied)
X1 + X5 + X19 < 2*X17 (satisfied)
X1 + X5 + X19 < 2*X18 (satisfied)
X1 + X5 + X19 < 2*X20 (satisfied)
X1 + X5 + X20 < 2*X10 (satisfied)
X1 + X5 + X20 < 2*X11 (satisfied)
X1 + X5 + X20 < 2*X12 (satisfied)
X1 + X5 + X20 < 2*X13 (satisfied)
X1 + X5 + X20 < 2*X14 (satisfied)
X1 + X5 + X20 < 2*X15 (satisfied)
X1 + X5 + X20 < 2*X16 (satisfied)
X1 + X5 + X20 < 2*X17 (satisfied)
X1 + X5 + X20 < 2*X18 (satisfied)
X1 + X5 + X20 < 2*X19 (satisfied)
X1 + X6 + X7 < 2*X8 (satisfied)
X1 + X6 + X7 < 2*X9 (satisfied)
X1 + X6 + X7 < 2*X10 (satisfied)
X1 + X6 + X7 < 2*X11 (satisfied)
X1 + X6 + X7 < 2*X12 (satisfied)
X1 + X6 + X7 < 2*X13 (satisfied)
X1 + X6 + X7 < 2*X14 (satisfied)
X1 + X6 + X7 < 2*X15 (satisfied)
X1 + X6 + X7 < 2*X16 (satisfied)
X1 + X6 + X7 < 2*X17 (satisfied)
X1 + X6 + X7 < 2*X18 (satisfied)
X1 + X6 + X7 < 2*X19 (satisfied)
X1 + X6 + X7 < 2*X20 (satisfied)
X1 + X6 + X8 < 2*X7 (satisfied)
X1 + X6 + X8 < 2*X9 (satisfied)
X1 + X6 + X8 < 2*X10 (satisfied)
X1 + X6 + X8 < 2*X11 (satisfied)
X1 + X6 + X8 < 2*X12 (satisfied)
X1 + X6 + X8 < 2*X13 (satisfied)
X1 + X6 + X8 < 2*X14 (satisfied)
X1 + X6 + X8 < 2*X15 (satisfied)
X1 + X6 + X8 < 2*X16 (satisfied)
X1 + X6 + X8 < 2*X17 (satisfied)
X1 + X6 + X8 < 2*X18 (satisfied)
X1 + X6 + X8 < 2*X19 (satisfied)
X1 + X6 + X8 < 2*X20 (satisfied)
X1 + X6 + X9 < 2*X7 (satisfied)
X1 + X6 + X9 < 2*X8 (satisfied)
X1 + X6 + X9 < 2*X10 (satisfied)
X1 + X6 + X9 < 2*X11 (satisfied)
X1 + X6 + X9 < 2*X12 (satisfied)
X1 + X6 + X9 < 2*X13 (satisfied)
X1 + X6 + X9 < 2*X14 (satisfied)
X1 + X6 + X9 < 2*X15 (satisfied)
X1 + X6 + X9 < 2*X16 (satisfied)
X1 + X6 + X9 < 2*X17 (satisfied)
X1 + X6 + X9 < 2*X18 (satisfied)
X1 + X6 + X9 < 2*X19 (satisfied)
X1 + X6 + X9 < 2*X20 (satisfied)
X1 + X6 + X10 < 2*X11 (satisfied)
X1 + X6 + X10 < 2*X12 (satisfied)
X1 + X6 + X10 < 2*X13 (satisfied)
X1 + X6 + X10 < 2*X14 (satisfied)
X1 + X6 + X10 < 2*X15 (satisfied)
X1 + X6 + X10 < 2*X16 (satisfied)
X1 + X6 + X10 < 2*X17 (satisfied)
X1 + X6 + X10 < 2*X18 (satisfied)
X1 + X6 + X10 < 2*X19 (satisfied)
X1 + X6 + X10 < 2*X20 (satisfied)
X1 + X6 + X11 < 2*X10 (satisfied)
X1 + X6 + X11 < 2*X12 (satisfied)
X1 + X6 + X11 < 2*X13 (satisfied)
X1 + X6 + X11 < 2*X14 (satisfied)
X1 + X6 + X11 < 2*X15 (satisfied)
X1 + X6 + X11 < 2*X16 (satisfied)
X1 + X6 + X11 < 2*X17 (satisfied)
X1 + X6 + X11 < 2*X18 (satisfied)
X1 + X6 + X11 < 2*X19 (satisfied)
X1 + X6 + X11 < 2*X20 (satisfied)
X1 + X6 + X12 < 2*X10 (satisfied)
X1 + X6 + X12 < 2*X11 (satisfied)
X1 + X6 + X12 < 2*X13 (satisfied)
X1 + X6 + X12 < 2*X14 (satisfied)
X1 + X6 + X12 < 2*X15 (satisfied)
X1 + X6 + X12 < 2*X16 (satisfied)
X1 + X6 + X12 < 2*X17 (satisfied)
X1 + X6 + X12 < 2*X18 (satisfied)
X1 + X6 + X12 < 2*X19 (satisfied)
X1 + X6 + X12 < 2*X20 (satisfied)
X1 + X6 + X13 < 2*X10 (satisfied)
X1 + X6 + X13 < 2*X11 (satisfied)
X1 + X6 + X13 < 2*X12 (satisfied)
X1 + X6 + X13 < 2*X14 (satisfied)
X1 + X6 + X13 < 2*X15 (satisfied)
X1 + X6 + X13 < 2*X16 (satisfied)
X1 + X6 + X13 < 2*X17 (satisfied)
X1 + X6 + X13 < 2*X18 (satisfied)
X1 + X6 + X13 < 2*X19 (satisfied)
X1 + X6 + X13 < 2*X20 (satisfied)
X1 + X6 + X14 < 2*X10 (satisfied)
X1 + X6 + X14 < 2*X11 (satisfied)
X1 + X6 + X14 < 2*X12 (satisfied)
X1 + X6 + X14 < 2*X13 (satisfied)
X1 + X6 + X14 < 2*X15 (satisfied)
X1 + X6 + X14 < 2*X16 (satisfied)
X1 + X6 + X14 < 2*X17 (satisfied)
X1 + X6 + X14 < 2*X18 (satisfied)
X1 + X6 + X14 < 2*X19 (satisfied)
X1 + X6 + X14 < 2*X20 (satisfied)
X1 + X6 + X15 < 2*X10 (satisfied)
X1 + X6 + X15 < 2*X11 (satisfied)
X1 + X6 + X15 < 2*X12 (satisfied)
X1 + X6 + X15 < 2*X13 (satisfied)
X1 + X6 + X15 < 2*X14 (satisfied)
X1 + X6 + X15 < 2*X16 (satisfied)
X1 + X6 + X15 < 2*X17 (satisfied)
X1 + X6 + X15 < 2*X18 (satisfied)
X1 + X6 + X15 < 2*X19 (satisfied)
X1 + X6 + X15 < 2*X20 (satisfied)
X1 + X6 + X16 < 2*X10 (satisfied)
X1 + X6 + X16 < 2*X11 (satisfied)
X1 + X6 + X16 < 2*X12 (satisfied)
X1 + X6 + X16 < 2*X13 (satisfied)
X1 + X6 + X16 < 2*X14 (satisfied)
X1 + X6 + X16 < 2*X15 (satisfied)
X1 + X6 + X16 < 2*X17 (satisfied)
X1 + X6 + X16 < 2*X18 (satisfied)
X1 + X6 + X16 < 2*X19 (satisfied)
X1 + X6 + X16 < 2*X20 (satisfied)
X1 + X6 + X17 < 2*X10 (satisfied)
X1 + X6 + X17 < 2*X11 (satisfied)
X1 + X6 + X17 < 2*X12 (satisfied)
X1 + X6 + X17 < 2*X13 (satisfied)
X1 + X6 + X17 < 2*X14 (satisfied)
X1 + X6 + X17 < 2*X15 (satisfied)
X1 + X6 + X17 < 2*X16 (satisfied)
X1 + X6 + X17 < 2*X18 (satisfied)
X1 + X6 + X17 < 2*X19 (satisfied)
X1 + X6 + X17 < 2*X20 (satisfied)
X1 + X6 + X18 < 2*X10 (satisfied)
X1 + X6 + X18 < 2*X11 (satisfied)
X1 + X6 + X18 < 2*X12 (satisfied)
X1 + X6 + X18 < 2*X13 (satisfied)
X1 + X6 + X18 < 2*X14 (satisfied)
X1 + X6 + X18 < 2*X15 (satisfied)
X1 + X6 + X18 < 2*X16 (satisfied)
X1 + X6 + X18 < 2*X17 (satisfied)
X1 + X6 + X18 < 2*X19 (satisfied)
X1 + X6 + X18 < 2*X20 (satisfied)
X1 + X6 + X19 < 2*X10 (satisfied)
X1 + X6 + X19 < 2*X11 (satisfied)
X1 + X6 + X19 < 2*X12 (satisfied)
X1 + X6 + X19 < 2*X13 (satisfied)
X1 + X6 + X19 < 2*X14 (satisfied)
X1 + X6 + X19 < 2*X15 (satisfied)
X1 + X6 + X19 < 2*X16 (satisfied)
X1 + X6 + X19 < 2*X17 (satisfied)
X1 + X6 + X19 < 2*X18 (satisfied)
X1 + X6 + X19 < 2*X20 (satisfied)
X1 + X6 + X20 < 2*X10 (satisfied)
X1 + X6 + X20 < 2*X11 (satisfied)
X1 + X6 + X20 < 2*X12 (satisfied)
X1 + X6 + X20 < 2*X13 (satisfied)
X1 + X6 + X20 < 2*X14 (satisfied)
X1 + X6 + X20 < 2*X15 (satisfied)
X1 + X6 + X20 < 2*X16 (satisfied)
X1 + X6 + X20 < 2*X17 (satisfied)
X1 + X6 + X20 < 2*X18 (satisfied)
X1 + X6 + X20 < 2*X19 (satisfied)
X1 + X7 + X8 < 2*X9 (satisfied)
X1 + X7 + X8 < 2*X10 (satisfied)
X1 + X7 + X8 < 2*X11 (satisfied)
X1 + X7 + X8 < 2*X12 (satisfied)
X1 + X7 + X8 < 2*X13 (satisfied)
X1 + X7 + X8 < 2*X14 (satisfied)
X1 + X7 + X8 < 2*X15 (satisfied)
X1 + X7 + X8 < 2*X16 (satisfied)
X1 + X7 + X8 < 2*X17 (satisfied)
X1 + X7 + X8 < 2*X18 (satisfied)
X1 + X7 + X8 < 2*X19 (satisfied)
X1 + X7 + X8 < 2*X20 (satisfied)
X1 + X7 + X9 < 2*X8 (satisfied)
X1 + X7 + X9 < 2*X10 (satisfied)
X1 + X7 + X9 < 2*X11 (satisfied)
X1 + X7 + X9 < 2*X12 (satisfied)
X1 + X7 + X9 < 2*X13 (satisfied)
X1 + X7 + X9 < 2*X14 (satisfied)
X1 + X7 + X9 < 2*X15 (satisfied)
X1 + X7 + X9 < 2*X16 (satisfied)
X1 + X7 + X9 < 2*X17 (satisfied)
X1 + X7 + X9 < 2*X18 (satisfied)
X1 + X7 + X9 < 2*X19 (satisfied)
X1 + X7 + X9 < 2*X20 (satisfied)
X1 + X7 + X10 < 2*X11 (satisfied)
X1 + X7 + X10 < 2*X12 (satisfied)
X1 + X7 + X10 < 2*X13 (satisfied)
X1 + X7 + X10 < 2*X14 (satisfied)
X1 + X7 + X10 < 2*X15 (satisfied)
X1 + X7 + X10 < 2*X16 (satisfied)
X1 + X7 + X10 < 2*X17 (satisfied)
X1 + X7 + X10 < 2*X18 (satisfied)
X1 + X7 + X10 < 2*X19 (satisfied)
X1 + X7 + X10 < 2*X20 (satisfied)
X1 + X7 + X11 < 2*X10 (satisfied)
X1 + X7 + X11 < 2*X12 (satisfied)
X1 + X7 + X11 < 2*X13 (satisfied)
X1 + X7 + X11 < 2*X14 (satisfied)
X1 + X7 + X11 < 2*X15 (satisfied)
X1 + X7 + X11 < 2*X16 (satisfied)
X1 + X7 + X11 < 2*X17 (satisfied)
X1 + X7 + X11 < 2*X18 (satisfied)
X1 + X7 + X11 < 2*X19 (satisfied)
X1 + X7 + X11 < 2*X20 (satisfied)
X1 + X7 + X12 < 2*X10 (satisfied)
X1 + X7 + X12 < 2*X11 (satisfied)
X1 + X7 + X12 < 2*X13 (satisfied)
X1 + X7 + X12 < 2*X14 (satisfied)
X1 + X7 + X12 < 2*X15 (satisfied)
X1 + X7 + X12 < 2*X16 (satisfied)
X1 + X7 + X12 < 2*X17 (satisfied)
X1 + X7 + X12 < 2*X18 (satisfied)
X1 + X7 + X12 < 2*X19 (satisfied)
X1 + X7 + X12 < 2*X20 (satisfied)
X1 + X7 + X13 < 2*X10 (satisfied)
X1 + X7 + X13 < 2*X11 (satisfied)
X1 + X7 + X13 < 2*X12 (satisfied)
X1 + X7 + X13 < 2*X14 (satisfied)
X1 + X7 + X13 < 2*X15 (satisfied)
X1 + X7 + X13 < 2*X16 (satisfied)
X1 + X7 + X13 < 2*X17 (satisfied)
X1 + X7 + X13 < 2*X18 (satisfied)
X1 + X7 + X13 < 2*X19 (satisfied)
X1 + X7 + X13 < 2*X20 (satisfied)
X1 + X7 + X14 < 2*X10 (satisfied)
X1 + X7 + X14 < 2*X11 (satisfied)
X1 + X7 + X14 < 2*X12 (satisfied)
X1 + X7 + X14 < 2*X13 (satisfied)
X1 + X7 + X14 < 2*X15 (satisfied)
X1 + X7 + X14 < 2*X16 (satisfied)
X1 + X7 + X14 < 2*X17 (satisfied)
X1 + X7 + X14 < 2*X18 (satisfied)
X1 + X7 + X14 < 2*X19 (satisfied)
X1 + X7 + X14 < 2*X20 (satisfied)
X1 + X7 + X15 < 2*X10 (satisfied)
X1 + X7 + X15 < 2*X11 (satisfied)
X1 + X7 + X15 < 2*X12 (satisfied)
X1 + X7 + X15 < 2*X13 (satisfied)
X1 + X7 + X15 < 2*X14 (satisfied)
X1 + X7 + X15 < 2*X16 (satisfied)
X1 + X7 + X15 < 2*X17 (satisfied)
X1 + X7 + X15 < 2*X18 (satisfied)
X1 + X7 + X15 < 2*X19 (satisfied)
X1 + X7 + X15 < 2*X20 (satisfied)
X1 + X7 + X16 < 2*X10 (satisfied)
X1 + X7 + X16 < 2*X11 (satisfied)
X1 + X7 + X16 < 2*X12 (satisfied)
X1 + X7 + X16 < 2*X13 (satisfied)
X1 + X7 + X16 < 2*X14 (satisfied)
X1 + X7 + X16 < 2*X15 (satisfied)
X1 + X7 + X16 < 2*X17 (satisfied)
X1 + X7 + X16 < 2*X18 (satisfied)
X1 + X7 + X16 < 2*X19 (satisfied)
X1 + X7 + X16 < 2*X20 (satisfied)
X1 + X7 + X17 < 2*X10 (satisfied)
X1 + X7 + X17 < 2*X11 (satisfied)
X1 + X7 + X17 < 2*X12 (satisfied)
X1 + X7 + X17 < 2*X13 (satisfied)
X1 + X7 + X17 < 2*X14 (satisfied)
X1 + X7 + X17 < 2*X15 (satisfied)
X1 + X7 + X17 < 2*X16 (satisfied)
X1 + X7 + X17 < 2*X18 (satisfied)
X1 + X7 + X17 < 2*X19 (satisfied)
X1 + X7 + X17 < 2*X20 (satisfied)
X1 + X7 + X18 < 2*X10 (satisfied)
X1 + X7 + X18 < 2*X11 (satisfied)
X1 + X7 + X18 < 2*X12 (satisfied)
X1 + X7 + X18 < 2*X13 (satisfied)
X1 + X7 + X18 < 2*X14 (satisfied)
X1 + X7 + X18 < 2*X15 (satisfied)
X1 + X7 + X18 < 2*X16 (satisfied)
X1 + X7 + X18 < 2*X17 (satisfied)
X1 + X7 + X18 < 2*X19 (satisfied)
X1 + X7 + X18 < 2*X20 (satisfied)
X1 + X7 + X19 < 2*X10 (satisfied)
X1 + X7 + X19 < 2*X11 (satisfied)
X1 + X7 + X19 < 2*X12 (satisfied)
X1 + X7 + X19 < 2*X13 (satisfied)
X1 + X7 + X19 < 2*X14 (satisfied)
X1 + X7 + X19 < 2*X15 (satisfied)
X1 + X7 + X19 < 2*X16 (satisfied)
X1 + X7 + X19 < 2*X17 (satisfied)
X1 + X7 + X19 < 2*X18 (satisfied)
X1 + X7 + X19 < 2*X20 (satisfied)
X1 + X7 + X20 < 2*X10 (satisfied)
X1 + X7 + X20 < 2*X11 (satisfied)
X1 + X7 + X20 < 2*X12 (satisfied)
X1 + X7 + X20 < 2*X13 (satisfied)
X1 + X7 + X20 < 2*X14 (satisfied)
X1 + X7 + X20 < 2*X15 (satisfied)
X1 + X7 + X20 < 2*X16 (satisfied)
X1 + X7 + X20 < 2*X17 (satisfied)
X1 + X7 + X20 < 2*X18 (satisfied)
X1 + X7 + X20 < 2*X19 (satisfied)
X1 + X8 + X9 < 2*X10 (satisfied)
X1 + X8 + X9 < 2*X11 (satisfied)
X1 + X8 + X9 < 2*X12 (satisfied)
X1 + X8 + X9 < 2*X13 (satisfied)
X1 + X8 + X9 < 2*X14 (satisfied)
X1 + X8 + X9 < 2*X15 (satisfied)
X1 + X8 + X9 < 2*X16 (satisfied)
X1 + X8 + X9 < 2*X17 (satisfied)
X1 + X8 + X9 < 2*X18 (satisfied)
X1 + X8 + X9 < 2*X19 (satisfied)
X1 + X8 + X9 < 2*X20 (satisfied)
X1 + X8 + X10 < 2*X11 (satisfied)
X1 + X8 + X10 < 2*X12 (satisfied)
X1 + X8 + X10 < 2*X13 (satisfied)
X1 + X8 + X10 < 2*X14 (satisfied)
X1 + X8 + X10 < 2*X15 (satisfied)
X1 + X8 + X10 < 2*X16 (satisfied)
X1 + X8 + X10 < 2*X17 (satisfied)
X1 + X8 + X10 < 2*X18 (satisfied)
X1 + X8 + X10 < 2*X19 (satisfied)
X1 + X8 + X10 < 2*X20 (satisfied)
X1 + X8 + X11 < 2*X10 (satisfied)
X1 + X8 + X11 < 2*X12 (satisfied)
X1 + X8 + X11 < 2*X13 (satisfied)
X1 + X8 + X11 < 2*X14 (satisfied)
X1 + X8 + X11 < 2*X15 (satisfied)
X1 + X8 + X11 < 2*X16 (satisfied)
X1 + X8 + X11 < 2*X17 (satisfied)
X1 + X8 + X11 < 2*X18 (satisfied)
X1 + X8 + X11 < 2*X19 (satisfied)
X1 + X8 + X11 < 2*X20 (satisfied)
X1 + X8 + X12 < 2*X10 (satisfied)
X1 + X8 + X12 < 2*X11 (satisfied)
X1 + X8 + X12 < 2*X13 (satisfied)
X1 + X8 + X12 < 2*X14 (satisfied)
X1 + X8 + X12 < 2*X15 (satisfied)
X1 + X8 + X12 < 2*X16 (satisfied)
X1 + X8 + X12 < 2*X17 (satisfied)
X1 + X8 + X12 < 2*X18 (satisfied)
X1 + X8 + X12 < 2*X19 (satisfied)
X1 + X8 + X12 < 2*X20 (satisfied)
X1 + X8 + X13 < 2*X10 (satisfied)
X1 + X8 + X13 < 2*X11 (satisfied)
X1 + X8 + X13 < 2*X12 (satisfied)
X1 + X8 + X13 < 2*X14 (satisfied)
X1 + X8 + X13 < 2*X15 (satisfied)
X1 + X8 + X13 < 2*X16 (satisfied)
X1 + X8 + X13 < 2*X17 (satisfied)
X1 + X8 + X13 < 2*X18 (satisfied)
X1 + X8 + X13 < 2*X19 (satisfied)
X1 + X8 + X13 < 2*X20 (satisfied)
X1 + X8 + X14 < 2*X10 (satisfied)
X1 + X8 + X14 < 2*X11 (satisfied)
X1 + X8 + X14 < 2*X12 (satisfied)
X1 + X8 + X14 < 2*X13 (satisfied)
X1 + X8 + X14 < 2*X15 (satisfied)
X1 + X8 + X14 < 2*X16 (satisfied)
X1 + X8 + X14 < 2*X17 (satisfied)
X1 + X8 + X14 < 2*X18 (satisfied)
X1 + X8 + X14 < 2*X19 (satisfied)
X1 + X8 + X14 < 2*X20 (satisfied)
X1 + X8 + X15 < 2*X10 (satisfied)
X1 + X8 + X15 < 2*X11 (satisfied)
X1 + X8 + X15 < 2*X12 (satisfied)
X1 + X8 + X15 < 2*X13 (satisfied)
X1 + X8 + X15 < 2*X14 (satisfied)
X1 + X8 + X15 < 2*X16 (satisfied)
X1 + X8 + X15 < 2*X17 (satisfied)
X1 + X8 + X15 < 2*X18 (satisfied)
X1 + X8 + X15 < 2*X19 (satisfied)
X1 + X8 + X15 < 2*X20 (satisfied)
X1 + X8 + X16 < 2*X10 (satisfied)
X1 + X8 + X16 < 2*X11 (satisfied)
X1 + X8 + X16 < 2*X12 (satisfied)
X1 + X8 + X16 < 2*X13 (satisfied)
X1 + X8 + X16 < 2*X14 (satisfied)
X1 + X8 + X16 < 2*X15 (satisfied)
X1 + X8 + X16 < 2*X17 (satisfied)
X1 + X8 + X16 < 2*X18 (satisfied)
X1 + X8 + X16 < 2*X19 (satisfied)
X1 + X8 + X16 < 2*X20 (satisfied)
X1 + X8 + X17 < 2*X10 (satisfied)
X1 + X8 + X17 < 2*X11 (satisfied)
X1 + X8 + X17 < 2*X12 (satisfied)
X1 + X8 + X17 < 2*X13 (satisfied)
X1 + X8 + X17 < 2*X14 (satisfied)
X1 + X8 + X17 < 2*X15 (satisfied)
X1 + X8 + X17 < 2*X16 (satisfied)
X1 + X8 + X17 < 2*X18 (satisfied)
X1 + X8 + X17 < 2*X19 (satisfied)
X1 + X8 + X17 < 2*X20 (satisfied)
X1 + X8 + X18 < 2*X10 (satisfied)
X1 + X8 + X18 < 2*X11 (satisfied)
X1 + X8 + X18 < 2*X12 (satisfied)
X1 + X8 + X18 < 2*X13 (satisfied)
X1 + X8 + X18 < 2*X14 (satisfied)
X1 + X8 + X18 < 2*X15 (satisfied)
X1 + X8 + X18 < 2*X16 (satisfied)
X1 + X8 + X18 < 2*X17 (satisfied)
X1 + X8 + X18 < 2*X19 (satisfied)
X1 + X8 + X18 < 2*X20 (satisfied)
X1 + X8 + X19 < 2*X10 (satisfied)
X1 + X8 + X19 < 2*X11 (satisfied)
X1 + X8 + X19 < 2*X12 (satisfied)
X1 + X8 + X19 < 2*X13 (satisfied)
X1 + X8 + X19 < 2*X14 (satisfied)
X1 + X8 + X19 < 2*X15 (satisfied)
X1 + X8 + X19 < 2*X16 (satisfied)
X1 + X8 + X19 < 2*X17 (satisfied)
X1 + X8 + X19 < 2*X18 (satisfied)
X1 + X8 + X19 < 2*X20 (satisfied)
X1 + X8 + X20 < 2*X10 (satisfied)
X1 + X8 + X20 < 2*X11 (satisfied)
X1 + X8 + X20 < 2*X12 (satisfied)
X1 + X8 + X20 < 2*X13 (satisfied)
X1 + X8 + X20 < 2*X14 (satisfied)
X1 + X8 + X20 < 2*X15 (satisfied)
X1 + X8 + X20 < 2*X16 (satisfied)
X1 + X8 + X20 < 2*X17 (satisfied)
X1 + X8 + X20 < 2*X18 (satisfied)
X1 + X8 + X20 < 2*X19 (satisfied)
X1 + X9 + X10 < 2*X11 (satisfied)
X1 + X9 + X10 < 2*X12 (satisfied)
X1 + X9 + X10 < 2*X13 (satisfied)
X1 + X9 + X10 < 2*X14 (satisfied)
X1 + X9 + X10 < 2*X15 (satisfied)
X1 + X9 + X10 < 2*X16 (satisfied)
X1 + X9 + X10 < 2*X17 (satisfied)
X1 + X9 + X10 < 2*X18 (satisfied)
X1 + X9 + X10 < 2*X19 (satisfied)
X1 + X9 + X10 < 2*X20 (satisfied)
X1 + X9 + X11 < 2*X10 (satisfied)
X1 + X9 + X11 < 2*X12 (satisfied)
X1 + X9 + X11 < 2*X13 (satisfied)
X1 + X9 + X11 < 2*X14 (satisfied)
X1 + X9 + X11 < 2*X15 (satisfied)
X1 + X9 + X11 < 2*X16 (satisfied)
X1 + X9 + X11 < 2*X17 (satisfied)
X1 + X9 + X11 < 2*X18 (satisfied)
X1 + X9 + X11 < 2*X19 (satisfied)
X1 + X9 + X11 < 2*X20 (satisfied)
X1 + X9 + X12 < 2*X10 (satisfied)
X1 + X9 + X12 < 2*X11 (satisfied)
X1 + X9 + X12 < 2*X13 (satisfied)
X1 + X9 + X12 < 2*X14 (satisfied)
X1 + X9 + X12 < 2*X15 (satisfied)
X1 + X9 + X12 < 2*X16 (satisfied)
X1 + X9 + X12 < 2*X17 (satisfied)
X1 + X9 + X12 < 2*X18 (satisfied)
X1 + X9 + X12 < 2*X19 (satisfied)
X1 + X9 + X12 < 2*X20 (satisfied)
X1 + X9 + X13 < 2*X10 (satisfied)
X1 + X9 + X13 < 2*X11 (satisfied)
X1 + X9 + X13 < 2*X12 (satisfied)
X1 + X9 + X13 < 2*X14 (satisfied)
X1 + X9 + X13 < 2*X15 (satisfied)
X1 + X9 + X13 < 2*X16 (satisfied)
X1 + X9 + X13 < 2*X17 (satisfied)
X1 + X9 + X13 < 2*X18 (satisfied)
X1 + X9 + X13 < 2*X19 (satisfied)
X1 + X9 + X13 < 2*X20 (satisfied)
X1 + X9 + X14 < 2*X10 (satisfied)
X1 + X9 + X14 < 2*X11 (satisfied)
X1 + X9 + X14 < 2*X12 (satisfied)
X1 + X9 + X14 < 2*X13 (satisfied)
X1 + X9 + X14 < 2*X15 (satisfied)
X1 + X9 + X14 < 2*X16 (satisfied)
X1 + X9 + X14 < 2*X17 (satisfied)
X1 + X9 + X14 < 2*X18 (satisfied)
X1 + X9 + X14 < 2*X19 (satisfied)
X1 + X9 + X14 < 2*X20 (satisfied)
X1 + X9 + X15 < 2*X10 (satisfied)
X1 + X9 + X15 < 2*X11 (satisfied)
X1 + X9 + X15 < 2*X12 (satisfied)
X1 + X9 + X15 < 2*X13 (satisfied)
X1 + X9 + X15 < 2*X14 (satisfied)
X1 + X9 + X15 < 2*X16 (satisfied)
X1 + X9 + X15 < 2*X17 (satisfied)
X1 + X9 + X15 < 2*X18 (satisfied)
X1 + X9 + X15 < 2*X19 (satisfied)
X1 + X9 + X15 < 2*X20 (satisfied)
X1 + X9 + X16 < 2*X10 (satisfied)
X1 + X9 + X16 < 2*X11 (satisfied)
X1 + X9 + X16 < 2*X12 (satisfied)
X1 + X9 + X16 < 2*X13 (satisfied)
X1 + X9 + X16 < 2*X14 (satisfied)
X1 + X9 + X16 < 2*X15 (satisfied)
X1 + X9 + X16 < 2*X17 (satisfied)
X1 + X9 + X16 < 2*X18 (satisfied)
X1 + X9 + X16 < 2*X19 (satisfied)
X1 + X9 + X16 < 2*X20 (satisfied)
X1 + X9 + X17 < 2*X10 (satisfied)
X1 + X9 + X17 < 2*X11 (satisfied)
X1 + X9 + X17 < 2*X12 (satisfied)
X1 + X9 + X17 < 2*X13 (satisfied)
X1 + X9 + X17 < 2*X14 (satisfied)
X1 + X9 + X17 < 2*X15 (satisfied)
X1 + X9 + X17 < 2*X16 (satisfied)
X1 + X9 + X17 < 2*X18 (satisfied)
X1 + X9 + X17 < 2*X19 (satisfied)
X1 + X9 + X17 < 2*X20 (satisfied)
X1 + X9 + X18 < 2*X10 (satisfied)
X1 + X9 + X18 < 2*X11 (satisfied)
X1 + X9 + X18 < 2*X12 (satisfied)
X1 + X9 + X18 < 2*X13 (satisfied)
X1 + X9 + X18 < 2*X14 (satisfied)
X1 + X9 + X18 < 2*X15 (satisfied)
X1 + X9 + X18 < 2*X16 (satisfied)
X1 + X9 + X18 < 2*X17 (satisfied)
X1 + X9 + X18 < 2*X19 (satisfied)
X1 + X9 + X18 < 2*X20 (satisfied)
X1 + X9 + X19 < 2*X10 (satisfied)
X1 + X9 + X19 < 2*X11 (satisfied)
X1 + X9 + X19 < 2*X12 (satisfied)
X1 + X9 + X19 < 2*X13 (satisfied)
X1 + X9 + X19 < 2*X14 (satisfied)
X1 + X9 + X19 < 2*X15 (satisfied)
X1 + X9 + X19 < 2*X16 (satisfied)
X1 + X9 + X19 < 2*X17 (satisfied)
X1 + X9 + X19 < 2*X18 (satisfied)
X1 + X9 + X19 < 2*X20 (satisfied)
X1 + X9 + X20 < 2*X10 (satisfied)
X1 + X9 + X20 < 2*X11 (satisfied)
X1 + X9 + X20 < 2*X12 (satisfied)
X1 + X9 + X20 < 2*X13 (satisfied)
X1 + X9 + X20 < 2*X14 (satisfied)
X1 + X9 + X20 < 2*X15 (satisfied)
X1 + X9 + X20 < 2*X16 (satisfied)
X1 + X9 + X20 < 2*X17 (satisfied)
X1 + X9 + X20 < 2*X18 (satisfied)
X1 + X9 + X20 < 2*X19 (satisfied)
X1 + X10 + X11 < 2*X12 (satisfied)
X1 + X10 + X11 < 2*X13 (satisfied)
X1 + X10 + X11 < 2*X14 (satisfied)
X1 + X10 + X11 < 2*X15 (satisfied)
X1 + X10 + X11 < 2*X16 (satisfied)
X1 + X10 + X11 < 2*X17 (satisfied)
X1 + X10 + X11 < 2*X18 (satisfied)
X1 + X10 + X11 < 2*X19 (satisfied)
X1 + X10 + X11 < 2*X20 (satisfied)
X1 + X10 + X12 < 2*X11 (satisfied)
X1 + X10 + X12 < 2*X13 (satisfied)
X1 + X10 + X12 < 2*X14 (satisfied)
X1 + X10 + X12 < 2*X15 (satisfied)
X1 + X10 + X12 < 2*X16 (satisfied)
X1 + X10 + X12 < 2*X17 (satisfied)
X1 + X10 + X12 < 2*X18 (satisfied)
X1 + X10 + X12 < 2*X19 (satisfied)
X1 + X10 + X12 < 2*X20 (satisfied)
X1 + X10 + X13 < 2*X11 (satisfied)
X1 + X10 + X13 < 2*X12 (satisfied)
X1 + X10 + X13 < 2*X14 (satisfied)
X1 + X10 + X13 < 2*X15 (satisfied)
X1 + X10 + X13 < 2*X16 (satisfied)
X1 + X10 + X13 < 2*X17 (satisfied)
X1 + X10 + X13 < 2*X18 (satisfied)
X1 + X10 + X13 < 2*X19 (satisfied)
X1 + X10 + X13 < 2*X20 (satisfied)
X1 + X10 + X14 < 2*X11 (satisfied)
X1 + X10 + X14 < 2*X12 (satisfied)
X1 + X10 + X14 < 2*X13 (satisfied)
X1 + X10 + X14 < 2*X15 (satisfied)
X1 + X10 + X14 < 2*X16 (satisfied)
X1 + X10 + X14 < 2*X17 (satisfied)
X1 + X10 + X14 < 2*X18 (satisfied)
X1 + X10 + X14 < 2*X19 (satisfied)
X1 + X10 + X14 < 2*X20 (satisfied)
X1 + X10 + X15 < 2*X11 (satisfied)
X1 + X10 + X15 < 2*X12 (satisfied)
X1 + X10 + X15 < 2*X13 (satisfied)
X1 + X10 + X15 < 2*X14 (satisfied)
X1 + X10 + X15 < 2*X16 (satisfied)
X1 + X10 + X15 < 2*X17 (satisfied)
X1 + X10 + X15 < 2*X18 (satisfied)
X1 + X10 + X15 < 2*X19 (satisfied)
X1 + X10 + X15 < 2*X20 (satisfied)
X1 + X10 + X16 < 2*X11 (satisfied)
X1 + X10 + X16 < 2*X12 (satisfied)
X1 + X10 + X16 < 2*X13 (satisfied)
X1 + X10 + X16 < 2*X14 (satisfied)
X1 + X10 + X16 < 2*X15 (satisfied)
X1 + X10 + X16 < 2*X17 (satisfied)
X1 + X10 + X16 < 2*X18 (satisfied)
X1 + X10 + X16 < 2*X19 (satisfied)
X1 + X10 + X16 < 2*X20 (satisfied)
X1 + X10 + X17 < 2*X11 (satisfied)
X1 + X10 + X17 < 2*X12 (satisfied)
X1 + X10 + X17 < 2*X13 (satisfied)
X1 + X10 + X17 < 2*X14 (satisfied)
X1 + X10 + X17 < 2*X15 (satisfied)
X1 + X10 + X17 < 2*X16 (satisfied)
X1 + X10 + X17 < 2*X18 (satisfied)
X1 + X10 + X17 < 2*X19 (satisfied)
X1 + X10 + X17 < 2*X20 (satisfied)
X1 + X10 + X18 < 2*X11 (satisfied)
X1 + X10 + X18 < 2*X12 (satisfied)
X1 + X10 + X18 < 2*X13 (satisfied)
X1 + X10 + X18 < 2*X14 (satisfied)
X1 + X10 + X18 < 2*X15 (satisfied)
X1 + X10 + X18 < 2*X16 (satisfied)
X1 + X10 + X18 < 2*X17 (satisfied)
X1 + X10 + X18 < 2*X19 (satisfied)
X1 + X10 + X18 < 2*X20 (satisfied)
X1 + X10 + X19 < 2*X11 (satisfied)
X1 + X10 + X19 < 2*X12 (satisfied)
X1 + X10 + X19 < 2*X13 (satisfied)
X1 + X10 + X19 < 2*X14 (satisfied)
X1 + X10 + X19 < 2*X15 (satisfied)
X1 + X10 + X19 < 2*X16 (satisfied)
X1 + X10 + X19 < 2*X17 (satisfied)
X1 + X10 + X19 < 2*X18 (satisfied)
X1 + X10 + X19 < 2*X20 (satisfied)
X1 + X10 + X20 < 2*X11 (satisfied)
X1 + X10 + X20 < 2*X12 (satisfied)
X1 + X10 + X20 < 2*X13 (satisfied)
X1 + X10 + X20 < 2*X14 (satisfied)
X1 + X10 + X20 < 2*X15 (satisfied)
X1 + X10 + X20 < 2*X16 (satisfied)
X1 + X10 + X20 < 2*X17 (satisfied)
X1 + X10 + X20 < 2*X18 (satisfied)
X1 + X10 + X20 < 2*X19 (satisfied)
X1 + X11 + X12 < 2*X13 (satisfied)
X1 + X11 + X12 < 2*X14 (satisfied)
X1 + X11 + X12 < 2*X15 (satisfied)
X1 + X11 + X12 < 2*X16 (satisfied)
X1 + X11 + X12 < 2*X17 (satisfied)
X1 + X11 + X12 < 2*X18 (satisfied)
X1 + X11 + X12 < 2*X19 (satisfied)
X1 + X11 + X12 < 2*X20 (satisfied)
X1 + X11 + X13 < 2*X12 (satisfied)
X1 + X11 + X13 < 2*X14 (satisfied)
X1 + X11 + X13 < 2*X15 (satisfied)
X1 + X11 + X13 < 2*X16 (satisfied)
X1 + X11 + X13 < 2*X17 (satisfied)
X1 + X11 + X13 < 2*X18 (satisfied)
X1 + X11 + X13 < 2*X19 (satisfied)
X1 + X11 + X13 < 2*X20 (satisfied)
X1 + X11 + X14 < 2*X12 (satisfied)
X1 + X11 + X14 < 2*X13 (satisfied)
X1 + X11 + X14 < 2*X15 (satisfied)
X1 + X11 + X14 < 2*X16 (satisfied)
X1 + X11 + X14 < 2*X17 (satisfied)
X1 + X11 + X14 < 2*X18 (satisfied)
X1 + X11 + X14 < 2*X19 (satisfied)
X1 + X11 + X14 < 2*X20 (satisfied)
X1 + X11 + X15 < 2*X12 (satisfied)
X1 + X11 + X15 < 2*X13 (satisfied)
X1 + X11 + X15 < 2*X14 (satisfied)
X1 + X11 + X15 < 2*X16 (satisfied)
X1 + X11 + X15 < 2*X17 (satisfied)
X1 + X11 + X15 < 2*X18 (satisfied)
X1 + X11 + X15 < 2*X19 (satisfied)
X1 + X11 + X15 < 2*X20 (satisfied)
X1 + X11 + X16 < 2*X12 (satisfied)
X1 + X11 + X16 < 2*X13 (satisfied)
X1 + X11 + X16 < 2*X14 (satisfied)
X1 + X11 + X16 < 2*X15 (satisfied)
X1 + X11 + X16 < 2*X17 (satisfied)
X1 + X11 + X16 < 2*X18 (satisfied)
X1 + X11 + X16 < 2*X19 (satisfied)
X1 + X11 + X16 < 2*X20 (satisfied)
X1 + X11 + X17 < 2*X12 (satisfied)
X1 + X11 + X17 < 2*X13 (satisfied)
X1 + X11 + X17 < 2*X14 (satisfied)
X1 + X11 + X17 < 2*X15 (satisfied)
X1 + X11 + X17 < 2*X16 (satisfied)
X1 + X11 + X17 < 2*X18 (satisfied)
X1 + X11 + X17 < 2*X19 (satisfied)
X1 + X11 + X17 < 2*X20 (satisfied)
X1 + X11 + X18 < 2*X12 (satisfied)
X1 + X11 + X18 < 2*X13 (satisfied)
X1 + X11 + X18 < 2*X14 (satisfied)
X1 + X11 + X18 < 2*X15 (satisfied)
X1 + X11 + X18 < 2*X16 (satisfied)
X1 + X11 + X18 < 2*X17 (satisfied)
X1 + X11 + X18 < 2*X19 (satisfied)
X1 + X11 + X18 < 2*X20 (satisfied)
X1 + X11 + X19 < 2*X12 (satisfied)
X1 + X11 + X19 < 2*X13 (satisfied)
X1 + X11 + X19 < 2*X14 (satisfied)
X1 + X11 + X19 < 2*X15 (satisfied)
X1 + X11 + X19 < 2*X16 (satisfied)
X1 + X11 + X19 < 2*X17 (satisfied)
X1 + X11 + X19 < 2*X18 (satisfied)
X1 + X11 + X19 < 2*X20 (satisfied)
X1 + X11 + X20 < 2*X12 (satisfied)
X1 + X11 + X20 < 2*X13 (satisfied)
X1 + X11 + X20 < 2*X14 (satisfied)
X1 + X11 + X20 < 2*X15 (satisfied)
X1 + X11 + X20 < 2*X16 (satisfied)
X1 + X11 + X20 < 2*X17 (satisfied)
X1 + X11 + X20 < 2*X18 (satisfied)
X1 + X11 + X20 < 2*X19 (satisfied)
X1 + X12 + X13 < 2*X14 (satisfied)
X1 + X12 + X13 < 2*X15 (satisfied)
X1 + X12 + X13 < 2*X16 (satisfied)
X1 + X12 + X13 < 2*X17 (satisfied)
X1 + X12 + X13 < 2*X18 (satisfied)
X1 + X12 + X13 < 2*X19 (satisfied)
X1 + X12 + X13 < 2*X20 (satisfied)
X1 + X12 + X14 < 2*X13 (satisfied)
X1 + X12 + X14 < 2*X15 (satisfied)
X1 + X12 + X14 < 2*X16 (satisfied)
X1 + X12 + X14 < 2*X17 (satisfied)
X1 + X12 + X14 < 2*X18 (satisfied)
X1 + X12 + X14 < 2*X19 (satisfied)
X1 + X12 + X14 < 2*X20 (satisfied)
X1 + X12 + X15 < 2*X13 (satisfied)
X1 + X12 + X15 < 2*X14 (satisfied)
X1 + X12 + X15 < 2*X16 (satisfied)
X1 + X12 + X15 < 2*X17 (satisfied)
X1 + X12 + X15 < 2*X18 (satisfied)
X1 + X12 + X15 < 2*X19 (satisfied)
X1 + X12 + X15 < 2*X20 (satisfied)
X1 + X12 + X16 < 2*X13 (satisfied)
X1 + X12 + X16 < 2*X14 (satisfied)
X1 + X12 + X16 < 2*X15 (satisfied)
X1 + X12 + X16 < 2*X17 (satisfied)
X1 + X12 + X16 < 2*X18 (satisfied)
X1 + X12 + X16 < 2*X19 (satisfied)
X1 + X12 + X16 < 2*X20 (satisfied)
X1 + X12 + X17 < 2*X13 (satisfied)
X1 + X12 + X17 < 2*X14 (satisfied)
X1 + X12 + X17 < 2*X15 (satisfied)
X1 + X12 + X17 < 2*X16 (satisfied)
X1 + X12 + X17 < 2*X18 (satisfied)
X1 + X12 + X17 < 2*X19 (satisfied)
X1 + X12 + X17 < 2*X20 (satisfied)
X1 + X12 + X18 < 2*X13 (satisfied)
X1 + X12 + X18 < 2*X14 (satisfied)
X1 + X12 + X18 < 2*X15 (satisfied)
X1 + X12 + X18 < 2*X16 (satisfied)
X1 + X12 + X18 < 2*X17 (satisfied)
X1 + X12 + X18 < 2*X19 (satisfied)
X1 + X12 + X18 < 2*X20 (satisfied)
X1 + X12 + X19 < 2*X13 (satisfied)
X1 + X12 + X19 < 2*X14 (satisfied)
X1 + X12 + X19 < 2*X15 (satisfied)
X1 + X12 + X19 < 2*X16 (satisfied)
X1 + X12 + X19 < 2*X17 (satisfied)
X1 + X12 + X19 < 2*X18 (satisfied)
X1 + X12 + X19 < 2*X20 (satisfied)
X1 + X12 + X20 < 2*X13 (satisfied)
X1 + X12 + X20 < 2*X14 (satisfied)
X1 + X12 + X20 < 2*X15 (satisfied)
X1 + X12 + X20 < 2*X16 (satisfied)
X1 + X12 + X20 < 2*X17 (satisfied)
X1 + X12 + X20 < 2*X18 (satisfied)
X1 + X12 + X20 < 2*X19 (satisfied)
X1 + X13 + X14 < 2*X15 (satisfied)
X1 + X13 + X14 < 2*X16 (satisfied)
X1 + X13 + X14 < 2*X17 (satisfied)
X1 + X13 + X14 < 2*X18 (satisfied)
X1 + X13 + X14 < 2*X19 (satisfied)
X1 + X13 + X14 < 2*X20 (satisfied)
X1 + X13 + X15 < 2*X14 (satisfied)
X1 + X13 + X15 < 2*X16 (satisfied)
X1 + X13 + X15 < 2*X17 (satisfied)
X1 + X13 + X15 < 2*X18 (satisfied)
X1 + X13 + X15 < 2*X19 (satisfied)
X1 + X13 + X15 < 2*X20 (satisfied)
X1 + X13 + X16 < 2*X14 (satisfied)
X1 + X13 + X16 < 2*X15 (satisfied)
X1 + X13 + X16 < 2*X17 (satisfied)
X1 + X13 + X16 < 2*X18 (satisfied)
X1 + X13 + X16 < 2*X19 (satisfied)
X1 + X13 + X16 < 2*X20 (satisfied)
X1 + X13 + X17 < 2*X14 (satisfied)
X1 + X13 + X17 < 2*X15 (satisfied)
X1 + X13 + X17 < 2*X16 (satisfied)
X1 + X13 + X17 < 2*X18 (satisfied)
X1 + X13 + X17 < 2*X19 (satisfied)
X1 + X13 + X17 < 2*X20 (satisfied)
X1 + X13 + X18 < 2*X14 (satisfied)
X1 + X13 + X18 < 2*X15 (satisfied)
X1 + X13 + X18 < 2*X16 (satisfied)
X1 + X13 + X18 < 2*X17 (satisfied)
X1 + X13 + X18 < 2*X19 (satisfied)
X1 + X13 + X18 < 2*X20 (satisfied)
X1 + X13 + X19 < 2*X14 (satisfied)
X1 + X13 + X19 < 2*X15 (satisfied)
X1 + X13 + X19 < 2*X16 (satisfied)
X1 + X13 + X19 < 2*X17 (satisfied)
X1 + X13 + X19 < 2*X18 (satisfied)
X1 + X13 + X19 < 2*X20 (satisfied)
X1 + X13 + X20 < 2*X14 (satisfied)
X1 + X13 + X20 < 2*X15 (satisfied)
X1 + X13 + X20 < 2*X16 (satisfied)
X1 + X13 + X20 < 2*X17 (satisfied)
X1 + X13 + X20 < 2*X18 (satisfied)
X1 + X13 + X20 < 2*X19 (satisfied)
X1 + X14 + X15 < 2*X16 (satisfied)
X1 + X14 + X15 < 2*X17 (satisfied)
X1 + X14 + X15 < 2*X18 (satisfied)
X1 + X14 + X15 < 2*X19 (satisfied)
X1 + X14 + X15 < 2*X20 (satisfied)
X1 + X14 + X16 < 2*X15 (satisfied)
X1 + X14 + X16 < 2*X17 (satisfied)
X1 + X14 + X16 < 2*X18 (satisfied)
X1 + X14 + X16 < 2*X19 (satisfied)
X1 + X14 + X16 < 2*X20 (satisfied)
X1 + X14 + X17 < 2*X15 (satisfied)
X1 + X14 + X17 < 2*X16 (satisfied)
X1 + X14 + X17 < 2*X18 (satisfied)
X1 + X14 + X17 < 2*X19 (satisfied)
X1 + X14 + X17 < 2*X20 (satisfied)
X1 + X14 + X18 < 2*X15 (satisfied)
X1 + X14 + X18 < 2*X16 (satisfied)
X1 + X14 + X18 < 2*X17 (satisfied)
X1 + X14 + X18 < 2*X19 (satisfied)
X1 + X14 + X18 < 2*X20 (satisfied)
X1 + X14 + X19 < 2*X15 (satisfied)
X1 + X14 + X19 < 2*X16 (satisfied)
X1 + X14 + X19 < 2*X17 (satisfied)
X1 + X14 + X19 < 2*X18 (satisfied)
X1 + X14 + X19 < 2*X20 (satisfied)
X1 + X14 + X20 < 2*X15 (satisfied)
X1 + X14 + X20 < 2*X16 (satisfied)
X1 + X14 + X20 < 2*X17 (satisfied)
X1 + X14 + X20 < 2*X18 (satisfied)
X1 + X14 + X20 < 2*X19 (satisfied)
X1 + X15 + X16 < 2*X17 (satisfied)
X1 + X15 + X16 < 2*X18 (satisfied)
X1 + X15 + X16 < 2*X19 (satisfied)
X1 + X15 + X16 < 2*X20 (satisfied)
X1 + X15 + X17 < 2*X16 (satisfied)
X1 + X15 + X17 < 2*X18 (satisfied)
X1 + X15 + X17 < 2*X19 (satisfied)
X1 + X15 + X17 < 2*X20 (satisfied)
X1 + X15 + X18 < 2*X16 (satisfied)
X1 + X15 + X18 < 2*X17 (satisfied)
X1 + X15 + X18 < 2*X19 (satisfied)
X1 + X15 + X18 < 2*X20 (satisfied)
X1 + X15 + X19 < 2*X16 (satisfied)
X1 + X15 + X19 < 2*X17 (satisfied)
X1 + X15 + X19 < 2*X18 (satisfied)
X1 + X15 + X19 < 2*X20 (satisfied)
X1 + X15 + X20 < 2*X16 (satisfied)
X1 + X15 + X20 < 2*X17 (satisfied)
X1 + X15 + X20 < 2*X18 (satisfied)
X1 + X15 + X20 < 2*X19 (satisfied)
X1 + X16 + X17 < 2*X18 (satisfied)
X1 + X16 + X17 < 2*X19 (satisfied)
X1 + X16 + X17 < 2*X20 (satisfied)
X1 + X16 + X18 < 2*X17 (satisfied)
X1 + X16 + X18 < 2*X19 (satisfied)
X1 + X16 + X18 < 2*X20 (satisfied)
X1 + X16 + X19 < 2*X17 (satisfied)
X1 + X16 + X19 < 2*X18 (satisfied)
X1 + X16 + X19 < 2*X20 (satisfied)
X1 + X16 + X20 < 2*X17 (satisfied)
X1 + X16 + X20 < 2*X18 (satisfied)
X1 + X16 + X20 < 2*X19 (satisfied)
X1 + X17 + X18 < 2*X19 (satisfied)
X1 + X17 + X18 < 2*X20 (satisfied)
X1 + X17 + X19 < 2*X18 (satisfied)
X1 + X17 + X19 < 2*X20 (satisfied)
X1 + X17 + X20 < 2*X18 (satisfied)
X1 + X17 + X20 < 2*X19 (satisfied)
X1 + X18 + X19 < 2*X20 (satisfied)
X1 + X18 + X20 < 2*X19 (satisfied)
X2 + X3 + X4 < 2*X5 (satisfied)
X2 + X3 + X4 < 2*X6 (satisfied)
X2 + X3 + X4 < 2*X7 (satisfied)
X2 + X3 + X4 < 2*X8 (satisfied)
X2 + X3 + X4 < 2*X9 (satisfied)
X2 + X3 + X4 < 2*X10 (satisfied)
X2 + X3 + X4 < 2*X11 (satisfied)
X2 + X3 + X4 < 2*X12 (satisfied)
X2 + X3 + X4 < 2*X13 (satisfied)
X2 + X3 + X4 < 2*X14 (satisfied)
X2 + X3 + X4 < 2*X15 (satisfied)
X2 + X3 + X4 < 2*X16 (satisfied)
X2 + X3 + X4 < 2*X17 (satisfied)
X2 + X3 + X4 < 2*X18 (satisfied)
X2 + X3 + X4 < 2*X19 (satisfied)
X2 + X3 + X4 < 2*X20 (satisfied)
X2 + X3 + X5 < 2*X6 (satisfied)
X2 + X3 + X5 < 2*X7 (satisfied)
X2 + X3 + X5 < 2*X8 (satisfied)
X2 + X3 + X5 < 2*X9 (satisfied)
X2 + X3 + X5 < 2*X10 (satisfied)
X2 + X3 + X5 < 2*X11 (satisfied)
X2 + X3 + X5 < 2*X12 (satisfied)
X2 + X3 + X5 < 2*X13 (satisfied)
X2 + X3 + X5 < 2*X14 (satisfied)
X2 + X3 + X5 < 2*X15 (satisfied)
X2 + X3 + X5 < 2*X16 (satisfied)
X2 + X3 + X5 < 2*X17 (satisfied)
X2 + X3 + X5 < 2*X18 (satisfied)
X2 + X3 + X5 < 2*X19 (satisfied)
X2 + X3 + X5 < 2*X20 (satisfied)
X2 + X3 + X6 < 2*X5 (satisfied)
X2 + X3 + X6 < 2*X7 (satisfied)
X2 + X3 + X6 < 2*X8 (satisfied)
X2 + X3 + X6 < 2*X9 (satisfied)
X2 + X3 + X6 < 2*X10 (satisfied)
X2 + X3 + X6 < 2*X11 (satisfied)
X2 + X3 + X6 < 2*X12 (satisfied)
X2 + X3 + X6 < 2*X13 (satisfied)
X2 + X3 + X6 < 2*X14 (satisfied)
X2 + X3 + X6 < 2*X15 (satisfied)
X2 + X3 + X6 < 2*X16 (satisfied)
X2 + X3 + X6 < 2*X17 (satisfied)
X2 + X3 + X6 < 2*X18 (satisfied)
X2 + X3 + X6 < 2*X19 (satisfied)
X2 + X3 + X6 < 2*X20 (satisfied)
X2 + X3 + X7 < 2*X5 (satisfied)
X2 + X3 + X7 < 2*X6 (satisfied)
X2 + X3 + X7 < 2*X8 (satisfied)
X2 + X3 + X7 < 2*X9 (satisfied)
X2 + X3 + X7 < 2*X10 (satisfied)
X2 + X3 + X7 < 2*X11 (satisfied)
X2 + X3 + X7 < 2*X12 (satisfied)
X2 + X3 + X7 < 2*X13 (satisfied)
X2 + X3 + X7 < 2*X14 (satisfied)
X2 + X3 + X7 < 2*X15 (satisfied)
X2 + X3 + X7 < 2*X16 (satisfied)
X2 + X3 + X7 < 2*X17 (satisfied)
X2 + X3 + X7 < 2*X18 (satisfied)
X2 + X3 + X7 < 2*X19 (satisfied)
X2 + X3 + X7 < 2*X20 (satisfied)
X2 + X3 + X8 < 2*X5 (satisfied)
X2 + X3 + X8 < 2*X6 (satisfied)
X2 + X3 + X8 < 2*X7 (satisfied)
X2 + X3 + X8 < 2*X9 (satisfied)
X2 + X3 + X8 < 2*X10 (satisfied)
X2 + X3 + X8 < 2*X11 (satisfied)
X2 + X3 + X8 < 2*X12 (satisfied)
X2 + X3 + X8 < 2*X13 (satisfied)
X2 + X3 + X8 < 2*X14 (satisfied)
X2 + X3 + X8 < 2*X15 (satisfied)
X2 + X3 + X8 < 2*X16 (satisfied)
X2 + X3 + X8 < 2*X17 (satisfied)
X2 + X3 + X8 < 2*X18 (satisfied)
X2 + X3 + X8 < 2*X19 (satisfied)
X2 + X3 + X8 < 2*X20 (satisfied)
X2 + X3 + X9 < 2*X5 (satisfied)
X2 + X3 + X9 < 2*X6 (satisfied)
X2 + X3 + X9 < 2*X7 (satisfied)
X2 + X3 + X9 < 2*X8 (satisfied)
X2 + X3 + X9 < 2*X10 (satisfied)
X2 + X3 + X9 < 2*X11 (satisfied)
X2 + X3 + X9 < 2*X12 (satisfied)
X2 + X3 + X9 < 2*X13 (satisfied)
X2 + X3 + X9 < 2*X14 (satisfied)
X2 + X3 + X9 < 2*X15 (satisfied)
X2 + X3 + X9 < 2*X16 (satisfied)
X2 + X3 + X9 < 2*X17 (satisfied)
X2 + X3 + X9 < 2*X18 (satisfied)
X2 + X3 + X9 < 2*X19 (satisfied)
X2 + X3 + X9 < 2*X20 (satisfied)
X2 + X3 + X10 < 2*X11 (satisfied)
X2 + X3 + X10 < 2*X12 (satisfied)
X2 + X3 + X10 < 2*X13 (satisfied)
X2 + X3 + X10 < 2*X14 (satisfied)
X2 + X3 + X10 < 2*X15 (satisfied)
X2 + X3 + X10 < 2*X16 (satisfied)
X2 + X3 + X10 < 2*X17 (satisfied)
X2 + X3 + X10 < 2*X18 (satisfied)
X2 + X3 + X10 < 2*X19 (satisfied)
X2 + X3 + X10 < 2*X20 (satisfied)
X2 + X3 + X11 < 2*X10 (satisfied)
X2 + X3 + X11 < 2*X12 (satisfied)
X2 + X3 + X11 < 2*X13 (satisfied)
X2 + X3 + X11 < 2*X14 (satisfied)
X2 + X3 + X11 < 2*X15 (satisfied)
X2 + X3 + X11 < 2*X16 (satisfied)
X2 + X3 + X11 < 2*X17 (satisfied)
X2 + X3 + X11 < 2*X18 (satisfied)
X2 + X3 + X11 < 2*X19 (satisfied)
X2 + X3 + X11 < 2*X20 (satisfied)
X2 + X3 + X12 < 2*X10 (satisfied)
X2 + X3 + X12 < 2*X11 (satisfied)
X2 + X3 + X12 < 2*X13 (satisfied)
X2 + X3 + X12 < 2*X14 (satisfied)
X2 + X3 + X12 < 2*X15 (satisfied)
X2 + X3 + X12 < 2*X16 (satisfied)
X2 + X3 + X12 < 2*X17 (satisfied)
X2 + X3 + X12 < 2*X18 (satisfied)
X2 + X3 + X12 < 2*X19 (satisfied)
X2 + X3 + X12 < 2*X20 (satisfied)
X2 + X3 + X13 < 2*X10 (satisfied)
X2 + X3 + X13 < 2*X11 (satisfied)
X2 + X3 + X13 < 2*X12 (satisfied)
X2 + X3 + X13 < 2*X14 (satisfied)
X2 + X3 + X13 < 2*X15 (satisfied)
X2 + X3 + X13 < 2*X16 (satisfied)
X2 + X3 + X13 < 2*X17 (satisfied)
X2 + X3 + X13 < 2*X18 (satisfied)
X2 + X3 + X13 < 2*X19 (satisfied)
X2 + X3 + X13 < 2*X20 (satisfied)
X2 + X3 + X14 < 2*X10 (satisfied)
X2 + X3 + X14 < 2*X11 (satisfied)
X2 + X3 + X14 < 2*X12 (satisfied)
X2 + X3 + X14 < 2*X13 (satisfied)
X2 + X3 + X14 < 2*X15 (satisfied)
X2 + X3 + X14 < 2*X16 (satisfied)
X2 + X3 + X14 < 2*X17 (satisfied)
X2 + X3 + X14 < 2*X18 (satisfied)
X2 + X3 + X14 < 2*X19 (satisfied)
X2 + X3 + X14 < 2*X20 (satisfied)
X2 + X3 + X15 < 2*X10 (satisfied)
X2 + X3 + X15 < 2*X11 (satisfied)
X2 + X3 + X15 < 2*X12 (satisfied)
X2 + X3 + X15 < 2*X13 (satisfied)
X2 + X3 + X15 < 2*X14 (satisfied)
X2 + X3 + X15 < 2*X16 (satisfied)
X2 + X3 + X15 < 2*X17 (satisfied)
X2 + X3 + X15 < 2*X18 (satisfied)
X2 + X3 + X15 < 2*X19 (satisfied)
X2 + X3 + X15 < 2*X20 (satisfied)
X2 + X3 + X16 < 2*X10 (satisfied)
X2 + X3 + X16 < 2*X11 (satisfied)
X2 + X3 + X16 < 2*X12 (satisfied)
X2 + X3 + X16 < 2*X13 (satisfied)
X2 + X3 + X16 < 2*X14 (satisfied)
X2 + X3 + X16 < 2*X15 (satisfied)
X2 + X3 + X16 < 2*X17 (satisfied)
X2 + X3 + X16 < 2*X18 (satisfied)
X2 + X3 + X16 < 2*X19 (satisfied)
X2 + X3 + X16 < 2*X20 (satisfied)
X2 + X3 + X17 < 2*X10 (satisfied)
X2 + X3 + X17 < 2*X11 (satisfied)
X2 + X3 + X17 < 2*X12 (satisfied)
X2 + X3 + X17 < 2*X13 (satisfied)
X2 + X3 + X17 < 2*X14 (satisfied)
X2 + X3 + X17 < 2*X15 (satisfied)
X2 + X3 + X17 < 2*X16 (satisfied)
X2 + X3 + X17 < 2*X18 (satisfied)
X2 + X3 + X17 < 2*X19 (satisfied)
X2 + X3 + X17 < 2*X20 (satisfied)
X2 + X3 + X18 < 2*X10 (satisfied)
X2 + X3 + X18 < 2*X11 (satisfied)
X2 + X3 + X18 < 2*X12 (satisfied)
X2 + X3 + X18 < 2*X13 (satisfied)
X2 + X3 + X18 < 2*X14 (satisfied)
X2 + X3 + X18 < 2*X15 (satisfied)
X2 + X3 + X18 < 2*X16 (satisfied)
X2 + X3 + X18 < 2*X17 (satisfied)
X2 + X3 + X18 < 2*X19 (satisfied)
X2 + X3 + X18 < 2*X20 (satisfied)
X2 + X3 + X19 < 2*X10 (satisfied)
X2 + X3 + X19 < 2*X11 (satisfied)
X2 + X3 + X19 < 2*X12 (satisfied)
X2 + X3 + X19 < 2*X13 (satisfied)
X2 + X3 + X19 < 2*X14 (satisfied)
X2 + X3 + X19 < 2*X15 (satisfied)
X2 + X3 + X19 < 2*X16 (satisfied)
X2 + X3 + X19 < 2*X17 (satisfied)
X2 + X3 + X19 < 2*X18 (satisfied)
X2 + X3 + X19 < 2*X20 (satisfied)
X2 + X3 + X20 < 2*X10 (satisfied)
X2 + X3 + X20 < 2*X11 (satisfied)
X2 + X3 + X20 < 2*X12 (satisfied)
X2 + X3 + X20 < 2*X13 (satisfied)
X2 + X3 + X20 < 2*X14 (satisfied)
X2 + X3 + X20 < 2*X15 (satisfied)
X2 + X3 + X20 < 2*X16 (satisfied)
X2 + X3 + X20 < 2*X17 (satisfied)
X2 + X3 + X20 < 2*X18 (satisfied)
X2 + X3 + X20 < 2*X19 (satisfied)
X2 + X4 + X5 < 2*X6 (satisfied)
X2 + X4 + X5 < 2*X7 (satisfied)
X2 + X4 + X5 < 2*X8 (satisfied)
X2 + X4 + X5 < 2*X9 (satisfied)
X2 + X4 + X5 < 2*X10 (satisfied)
X2 + X4 + X5 < 2*X11 (satisfied)
X2 + X4 + X5 < 2*X12 (satisfied)
X2 + X4 + X5 < 2*X13 (satisfied)
X2 + X4 + X5 < 2*X14 (satisfied)
X2 + X4 + X5 < 2*X15 (satisfied)
X2 + X4 + X5 < 2*X16 (satisfied)
X2 + X4 + X5 < 2*X17 (satisfied)
X2 + X4 + X5 < 2*X18 (satisfied)
X2 + X4 + X5 < 2*X19 (satisfied)
X2 + X4 + X5 < 2*X20 (satisfied)
X2 + X4 + X6 < 2*X5 (satisfied)
X2 + X4 + X6 < 2*X7 (satisfied)
X2 + X4 + X6 < 2*X8 (satisfied)
X2 + X4 + X6 < 2*X9 (satisfied)
X2 + X4 + X6 < 2*X10 (satisfied)
X2 + X4 + X6 < 2*X11 (satisfied)
X2 + X4 + X6 < 2*X12 (satisfied)
X2 + X4 + X6 < 2*X13 (satisfied)
X2 + X4 + X6 < 2*X14 (satisfied)
X2 + X4 + X6 < 2*X15 (satisfied)
X2 + X4 + X6 < 2*X16 (satisfied)
X2 + X4 + X6 < 2*X17 (satisfied)
X2 + X4 + X6 < 2*X18 (satisfied)
X2 + X4 + X6 < 2*X19 (satisfied)
X2 + X4 + X6 < 2*X20 (satisfied)
X2 + X4 + X7 < 2*X5 (satisfied)
X2 + X4 + X7 < 2*X6 (satisfied)
X2 + X4 + X7 < 2*X8 (satisfied)
X2 + X4 + X7 < 2*X9 (satisfied)
X2 + X4 + X7 < 2*X10 (satisfied)
X2 + X4 + X7 < 2*X11 (satisfied)
X2 + X4 + X7 < 2*X12 (satisfied)
X2 + X4 + X7 < 2*X13 (satisfied)
X2 + X4 + X7 < 2*X14 (satisfied)
X2 + X4 + X7 < 2*X15 (satisfied)
X2 + X4 + X7 < 2*X16 (satisfied)
X2 + X4 + X7 < 2*X17 (satisfied)
X2 + X4 + X7 < 2*X18 (satisfied)
X2 + X4 + X7 < 2*X19 (satisfied)
X2 + X4 + X7 < 2*X20 (satisfied)
X2 + X4 + X8 < 2*X5 (satisfied)
X2 + X4 + X8 < 2*X6 (satisfied)
X2 + X4 + X8 < 2*X7 (satisfied)
X2 + X4 + X8 < 2*X9 (satisfied)
X2 + X4 + X8 < 2*X10 (satisfied)
X2 + X4 + X8 < 2*X11 (satisfied)
X2 + X4 + X8 < 2*X12 (satisfied)
X2 + X4 + X8 < 2*X13 (satisfied)
X2 + X4 + X8 < 2*X14 (satisfied)
X2 + X4 + X8 < 2*X15 (satisfied)
X2 + X4 + X8 < 2*X16 (satisfied)
X2 + X4 + X8 < 2*X17 (satisfied)
X2 + X4 + X8 < 2*X18 (satisfied)
X2 + X4 + X8 < 2*X19 (satisfied)
X2 + X4 + X8 < 2*X20 (satisfied)
X2 + X4 + X9 < 2*X5 (satisfied)
X2 + X4 + X9 < 2*X6 (satisfied)
X2 + X4 + X9 < 2*X7 (satisfied)
X2 + X4 + X9 < 2*X8 (satisfied)
X2 + X4 + X9 < 2*X10 (satisfied)
X2 + X4 + X9 < 2*X11 (satisfied)
X2 + X4 + X9 < 2*X12 (satisfied)
X2 + X4 + X9 < 2*X13 (satisfied)
X2 + X4 + X9 < 2*X14 (satisfied)
X2 + X4 + X9 < 2*X15 (satisfied)
X2 + X4 + X9 < 2*X16 (satisfied)
X2 + X4 + X9 < 2*X17 (satisfied)
X2 + X4 + X9 < 2*X18 (satisfied)
X2 + X4 + X9 < 2*X19 (satisfied)
X2 + X4 + X9 < 2*X20 (satisfied)
X2 + X4 + X10 < 2*X11 (satisfied)
X2 + X4 + X10 < 2*X12 (satisfied)
X2 + X4 + X10 < 2*X13 (satisfied)
X2 + X4 + X10 < 2*X14 (satisfied)
X2 + X4 + X10 < 2*X15 (satisfied)
X2 + X4 + X10 < 2*X16 (satisfied)
X2 + X4 + X10 < 2*X17 (satisfied)
X2 + X4 + X10 < 2*X18 (satisfied)
X2 + X4 + X10 < 2*X19 (satisfied)
X2 + X4 + X10 < 2*X20 (satisfied)
X2 + X4 + X11 < 2*X10 (satisfied)
X2 + X4 + X11 < 2*X12 (satisfied)
X2 + X4 + X11 < 2*X13 (satisfied)
X2 + X4 + X11 < 2*X14 (satisfied)
X2 + X4 + X11 < 2*X15 (satisfied)
X2 + X4 + X11 < 2*X16 (satisfied)
X2 + X4 + X11 < 2*X17 (satisfied)
X2 + X4 + X11 < 2*X18 (satisfied)
X2 + X4 + X11 < 2*X19 (satisfied)
X2 + X4 + X11 < 2*X20 (satisfied)
X2 + X4 + X12 < 2*X10 (satisfied)
X2 + X4 + X12 < 2*X11 (satisfied)
X2 + X4 + X12 < 2*X13 (satisfied)
X2 + X4 + X12 < 2*X14 (satisfied)
X2 + X4 + X12 < 2*X15 (satisfied)
X2 + X4 + X12 < 2*X16 (satisfied)
X2 + X4 + X12 < 2*X17 (satisfied)
X2 + X4 + X12 < 2*X18 (satisfied)
X2 + X4 + X12 < 2*X19 (satisfied)
X2 + X4 + X12 < 2*X20 (satisfied)
X2 + X4 + X13 < 2*X10 (satisfied)
X2 + X4 + X13 < 2*X11 (satisfied)
X2 + X4 + X13 < 2*X12 (satisfied)
X2 + X4 + X13 < 2*X14 (satisfied)
X2 + X4 + X13 < 2*X15 (satisfied)
X2 + X4 + X13 < 2*X16 (satisfied)
X2 + X4 + X13 < 2*X17 (satisfied)
X2 + X4 + X13 < 2*X18 (satisfied)
X2 + X4 + X13 < 2*X19 (satisfied)
X2 + X4 + X13 < 2*X20 (satisfied)
X2 + X4 + X14 < 2*X10 (satisfied)
X2 + X4 + X14 < 2*X11 (satisfied)
X2 + X4 + X14 < 2*X12 (satisfied)
X2 + X4 + X14 < 2*X13 (satisfied)
X2 + X4 + X14 < 2*X15 (satisfied)
X2 + X4 + X14 < 2*X16 (satisfied)
X2 + X4 + X14 < 2*X17 (satisfied)
X2 + X4 + X14 < 2*X18 (satisfied)
X2 + X4 + X14 < 2*X19 (satisfied)
X2 + X4 + X14 < 2*X20 (satisfied)
X2 + X4 + X15 < 2*X10 (satisfied)
X2 + X4 + X15 < 2*X11 (satisfied)
X2 + X4 + X15 < 2*X12 (satisfied)
X2 + X4 + X15 < 2*X13 (satisfied)
X2 + X4 + X15 < 2*X14 (satisfied)
X2 + X4 + X15 < 2*X16 (satisfied)
X2 + X4 + X15 < 2*X17 (satisfied)
X2 + X4 + X15 < 2*X18 (satisfied)
X2 + X4 + X15 < 2*X19 (satisfied)
X2 + X4 + X15 < 2*X20 (satisfied)
X2 + X4 + X16 < 2*X10 (satisfied)
X2 + X4 + X16 < 2*X11 (satisfied)
X2 + X4 + X16 < 2*X12 (satisfied)
X2 + X4 + X16 < 2*X13 (satisfied)
X2 + X4 + X16 < 2*X14 (satisfied)
X2 + X4 + X16 < 2*X15 (satisfied)
X2 + X4 + X16 < 2*X17 (satisfied)
X2 + X4 + X16 < 2*X18 (satisfied)
X2 + X4 + X16 < 2*X19 (satisfied)
X2 + X4 + X16 < 2*X20 (satisfied)
X2 + X4 + X17 < 2*X10 (satisfied)
X2 + X4 + X17 < 2*X11 (satisfied)
X2 + X4 + X17 < 2*X12 (satisfied)
X2 + X4 + X17 < 2*X13 (satisfied)
X2 + X4 + X17 < 2*X14 (satisfied)
X2 + X4 + X17 < 2*X15 (satisfied)
X2 + X4 + X17 < 2*X16 (satisfied)
X2 + X4 + X17 < 2*X18 (satisfied)
X2 + X4 + X17 < 2*X19 (satisfied)
X2 + X4 + X17 < 2*X20 (satisfied)
X2 + X4 + X18 < 2*X10 (satisfied)
X2 + X4 + X18 < 2*X11 (satisfied)
X2 + X4 + X18 < 2*X12 (satisfied)
X2 + X4 + X18 < 2*X13 (satisfied)
X2 + X4 + X18 < 2*X14 (satisfied)
X2 + X4 + X18 < 2*X15 (satisfied)
X2 + X4 + X18 < 2*X16 (satisfied)
X2 + X4 + X18 < 2*X17 (satisfied)
X2 + X4 + X18 < 2*X19 (satisfied)
X2 + X4 + X18 < 2*X20 (satisfied)
X2 + X4 + X19 < 2*X10 (satisfied)
X2 + X4 + X19 < 2*X11 (satisfied)
X2 + X4 + X19 < 2*X12 (satisfied)
X2 + X4 + X19 < 2*X13 (satisfied)
X2 + X4 + X19 < 2*X14 (satisfied)
X2 + X4 + X19 < 2*X15 (satisfied)
X2 + X4 + X19 < 2*X16 (satisfied)
X2 + X4 + X19 < 2*X17 (satisfied)
X2 + X4 + X19 < 2*X18 (satisfied)
X2 + X4 + X19 < 2*X20 (satisfied)
X2 + X4 + X20 < 2*X10 (satisfied)
X2 + X4 + X20 < 2*X11 (satisfied)
X2 + X4 + X20 < 2*X12 (satisfied)
X2 + X4 + X20 < 2*X13 (satisfied)
X2 + X4 + X20 < 2*X14 (satisfied)
X2 + X4 + X20 < 2*X15 (satisfied)
X2 + X4 + X20 < 2*X16 (satisfied)
X2 + X4 + X20 < 2*X17 (satisfied)
X2 + X4 + X20 < 2*X18 (satisfied)
X2 + X4 + X20 < 2*X19 (satisfied)
X2 + X5 + X6 < 2*X7 (satisfied)
X2 + X5 + X6 < 2*X8 (satisfied)
X2 + X5 + X6 < 2*X9 (satisfied)
X2 + X5 + X6 < 2*X10 (satisfied)
X2 + X5 + X6 < 2*X11 (satisfied)
X2 + X5 + X6 < 2*X12 (satisfied)
X2 + X5 + X6 < 2*X13 (satisfied)
X2 + X5 + X6 < 2*X14 (satisfied)
X2 + X5 + X6 < 2*X15 (satisfied)
X2 + X5 + X6 < 2*X16 (satisfied)
X2 + X5 + X6 < 2*X17 (satisfied)
X2 + X5 + X6 < 2*X18 (satisfied)
X2 + X5 + X6 < 2*X19 (satisfied)
X2 + X5 + X6 < 2*X20 (satisfied)
X2 + X5 + X7 < 2*X6 (satisfied)
X2 + X5 + X7 < 2*X8 (satisfied)
X2 + X5 + X7 < 2*X9 (satisfied)
X2 + X5 + X7 < 2*X10 (satisfied)
X2 + X5 + X7 < 2*X11 (satisfied)
X2 + X5 + X7 < 2*X12 (satisfied)
X2 + X5 + X7 < 2*X13 (satisfied)
X2 + X5 + X7 < 2*X14 (satisfied)
X2 + X5 + X7 < 2*X15 (satisfied)
X2 + X5 + X7 < 2*X16 (satisfied)
X2 + X5 + X7 < 2*X17 (satisfied)
X2 + X5 + X7 < 2*X18 (satisfied)
X2 + X5 + X7 < 2*X19 (satisfied)
X2 + X5 + X7 < 2*X20 (satisfied)
X2 + X5 + X8 < 2*X6 (satisfied)
X2 + X5 + X8 < 2*X7 (satisfied)
X2 + X5 + X8 < 2*X9 (satisfied)
X2 + X5 + X8 < 2*X10 (satisfied)
X2 + X5 + X8 < 2*X11 (satisfied)
X2 + X5 + X8 < 2*X12 (satisfied)
X2 + X5 + X8 < 2*X13 (satisfied)
X2 + X5 + X8 < 2*X14 (satisfied)
X2 + X5 + X8 < 2*X15 (satisfied)
X2 + X5 + X8 < 2*X16 (satisfied)
X2 + X5 + X8 < 2*X17 (satisfied)
X2 + X5 + X8 < 2*X18 (satisfied)
X2 + X5 + X8 < 2*X19 (satisfied)
X2 + X5 + X8 < 2*X20 (satisfied)
X2 + X5 + X9 < 2*X6 (satisfied)
X2 + X5 + X9 < 2*X7 (satisfied)
X2 + X5 + X9 < 2*X8 (satisfied)
X2 + X5 + X9 < 2*X10 (satisfied)
X2 + X5 + X9 < 2*X11 (satisfied)
X2 + X5 + X9 < 2*X12 (satisfied)
X2 + X5 + X9 < 2*X13 (satisfied)
X2 + X5 + X9 < 2*X14 (satisfied)
X2 + X5 + X9 < 2*X15 (satisfied)
X2 + X5 + X9 < 2*X16 (satisfied)
X2 + X5 + X9 < 2*X17 (satisfied)
X2 + X5 + X9 < 2*X18 (satisfied)
X2 + X5 + X9 < 2*X19 (satisfied)
X2 + X5 + X9 < 2*X20 (satisfied)
X2 + X5 + X10 < 2*X11 (satisfied)
X2 + X5 + X10 < 2*X12 (satisfied)
X2 + X5 + X10 < 2*X13 (satisfied)
X2 + X5 + X10 < 2*X14 (satisfied)
X2 + X5 + X10 < 2*X15 (satisfied)
X2 + X5 + X10 < 2*X16 (satisfied)
X2 + X5 + X10 < 2*X17 (satisfied)
X2 + X5 + X10 < 2*X18 (satisfied)
X2 + X5 + X10 < 2*X19 (satisfied)
X2 + X5 + X10 < 2*X20 (satisfied)
X2 + X5 + X11 < 2*X10 (satisfied)
X2 + X5 + X11 < 2*X12 (satisfied)
X2 + X5 + X11 < 2*X13 (satisfied)
X2 + X5 + X11 < 2*X14 (satisfied)
X2 + X5 + X11 < 2*X15 (satisfied)
X2 + X5 + X11 < 2*X16 (satisfied)
X2 + X5 + X11 < 2*X17 (satisfied)
X2 + X5 + X11 < 2*X18 (satisfied)
X2 + X5 + X11 < 2*X19 (satisfied)
X2 + X5 + X11 < 2*X20 (satisfied)
X2 + X5 + X12 < 2*X10 (satisfied)
X2 + X5 + X12 < 2*X11 (satisfied)
X2 + X5 + X12 < 2*X13 (satisfied)
X2 + X5 + X12 < 2*X14 (satisfied)
X2 + X5 + X12 < 2*X15 (satisfied)
X2 + X5 + X12 < 2*X16 (satisfied)
X2 + X5 + X12 < 2*X17 (satisfied)
X2 + X5 + X12 < 2*X18 (satisfied)
X2 + X5 + X12 < 2*X19 (satisfied)
X2 + X5 + X12 < 2*X20 (satisfied)
X2 + X5 + X13 < 2*X10 (satisfied)
X2 + X5 + X13 < 2*X11 (satisfied)
X2 + X5 + X13 < 2*X12 (satisfied)
X2 + X5 + X13 < 2*X14 (satisfied)
X2 + X5 + X13 < 2*X15 (satisfied)
X2 + X5 + X13 < 2*X16 (satisfied)
X2 + X5 + X13 < 2*X17 (satisfied)
X2 + X5 + X13 < 2*X18 (satisfied)
X2 + X5 + X13 < 2*X19 (satisfied)
X2 + X5 + X13 < 2*X20 (satisfied)
X2 + X5 + X14 < 2*X10 (satisfied)
X2 + X5 + X14 < 2*X11 (satisfied)
X2 + X5 + X14 < 2*X12 (satisfied)
X2 + X5 + X14 < 2*X13 (satisfied)
X2 + X5 + X14 < 2*X15 (satisfied)
X2 + X5 + X14 < 2*X16 (satisfied)
X2 + X5 + X14 < 2*X17 (satisfied)
X2 + X5 + X14 < 2*X18 (satisfied)
X2 + X5 + X14 < 2*X19 (satisfied)
X2 + X5 + X14 < 2*X20 (satisfied)
X2 + X5 + X15 < 2*X10 (satisfied)
X2 + X5 + X15 < 2*X11 (satisfied)
X2 + X5 + X15 < 2*X12 (satisfied)
X2 + X5 + X15 < 2*X13 (satisfied)
X2 + X5 + X15 < 2*X14 (satisfied)
X2 + X5 + X15 < 2*X16 (satisfied)
X2 + X5 + X15 < 2*X17 (satisfied)
X2 + X5 + X15 < 2*X18 (satisfied)
X2 + X5 + X15 < 2*X19 (satisfied)
X2 + X5 + X15 < 2*X20 (satisfied)
X2 + X5 + X16 < 2*X10 (satisfied)
X2 + X5 + X16 < 2*X11 (satisfied)
X2 + X5 + X16 < 2*X12 (satisfied)
X2 + X5 + X16 < 2*X13 (satisfied)
X2 + X5 + X16 < 2*X14 (satisfied)
X2 + X5 + X16 < 2*X15 (satisfied)
X2 + X5 + X16 < 2*X17 (satisfied)
X2 + X5 + X16 < 2*X18 (satisfied)
X2 + X5 + X16 < 2*X19 (satisfied)
X2 + X5 + X16 < 2*X20 (satisfied)
X2 + X5 + X17 < 2*X10 (satisfied)
X2 + X5 + X17 < 2*X11 (satisfied)
X2 + X5 + X17 < 2*X12 (satisfied)
X2 + X5 + X17 < 2*X13 (satisfied)
X2 + X5 + X17 < 2*X14 (satisfied)
X2 + X5 + X17 < 2*X15 (satisfied)
X2 + X5 + X17 < 2*X16 (satisfied)
X2 + X5 + X17 < 2*X18 (satisfied)
X2 + X5 + X17 < 2*X19 (satisfied)
X2 + X5 + X17 < 2*X20 (satisfied)
X2 + X5 + X18 < 2*X10 (satisfied)
X2 + X5 + X18 < 2*X11 (satisfied)
X2 + X5 + X18 < 2*X12 (satisfied)
X2 + X5 + X18 < 2*X13 (satisfied)
X2 + X5 + X18 < 2*X14 (satisfied)
X2 + X5 + X18 < 2*X15 (satisfied)
X2 + X5 + X18 < 2*X16 (satisfied)
X2 + X5 + X18 < 2*X17 (satisfied)
X2 + X5 + X18 < 2*X19 (satisfied)
X2 + X5 + X18 < 2*X20 (satisfied)
X2 + X5 + X19 < 2*X10 (satisfied)
X2 + X5 + X19 < 2*X11 (satisfied)
X2 + X5 + X19 < 2*X12 (satisfied)
X2 + X5 + X19 < 2*X13 (satisfied)
X2 + X5 + X19 < 2*X14 (satisfied)
X2 + X5 + X19 < 2*X15 (satisfied)
X2 + X5 + X19 < 2*X16 (satisfied)
X2 + X5 + X19 < 2*X17 (satisfied)
X2 + X5 + X19 < 2*X18 (satisfied)
X2 + X5 + X19 < 2*X20 (satisfied)
X2 + X5 + X20 < 2*X10 (satisfied)
X2 + X5 + X20 < 2*X11 (satisfied)
X2 + X5 + X20 < 2*X12 (satisfied)
X2 + X5 + X20 < 2*X13 (satisfied)
X2 + X5 + X20 < 2*X14 (satisfied)
X2 + X5 + X20 < 2*X15 (satisfied)
X2 + X5 + X20 < 2*X16 (satisfied)
X2 + X5 + X20 < 2*X17 (satisfied)
X2 + X5 + X20 < 2*X18 (satisfied)
X2 + X5 + X20 < 2*X19 (satisfied)
X2 + X6 + X7 < 2*X8 (satisfied)
X2 + X6 + X7 < 2*X9 (satisfied)
X2 + X6 + X7 < 2*X10 (satisfied)
X2 + X6 + X7 < 2*X11 (satisfied)
X2 + X6 + X7 < 2*X12 (satisfied)
X2 + X6 + X7 < 2*X13 (satisfied)
X2 + X6 + X7 < 2*X14 (satisfied)
X2 + X6 + X7 < 2*X15 (satisfied)
X2 + X6 + X7 < 2*X16 (satisfied)
X2 + X6 + X7 < 2*X17 (satisfied)
X2 + X6 + X7 < 2*X18 (satisfied)
X2 + X6 + X7 < 2*X19 (satisfied)
X2 + X6 + X7 < 2*X20 (satisfied)
X2 + X6 + X8 < 2*X7 (satisfied)
X2 + X6 + X8 < 2*X9 (satisfied)
X2 + X6 + X8 < 2*X10 (satisfied)
X2 + X6 + X8 < 2*X11 (satisfied)
X2 + X6 + X8 < 2*X12 (satisfied)
X2 + X6 + X8 < 2*X13 (satisfied)
X2 + X6 + X8 < 2*X14 (satisfied)
X2 + X6 + X8 < 2*X15 (satisfied)
X2 + X6 + X8 < 2*X16 (satisfied)
X2 + X6 + X8 < 2*X17 (satisfied)
X2 + X6 + X8 < 2*X18 (satisfied)
X2 + X6 + X8 < 2*X19 (satisfied)
X2 + X6 + X8 < 2*X20 (satisfied)
X2 + X6 + X9 < 2*X7 (satisfied)
X2 + X6 + X9 < 2*X8 (satisfied)
X2 + X6 + X9 < 2*X10 (satisfied)
X2 + X6 + X9 < 2*X11 (satisfied)
X2 + X6 + X9 < 2*X12 (satisfied)
X2 + X6 + X9 < 2*X13 (satisfied)
X2 + X6 + X9 < 2*X14 (satisfied)
X2 + X6 + X9 < 2*X15 (satisfied)
X2 + X6 + X9 < 2*X16 (satisfied)
X2 + X6 + X9 < 2*X17 (satisfied)
X2 + X6 + X9 < 2*X18 (satisfied)
X2 + X6 + X9 < 2*X19 (satisfied)
X2 + X6 + X9 < 2*X20 (satisfied)
X2 + X6 + X10 < 2*X11 (satisfied)
X2 + X6 + X10 < 2*X12 (satisfied)
X2 + X6 + X10 < 2*X13 (satisfied)
X2 + X6 + X10 < 2*X14 (satisfied)
X2 + X6 + X10 < 2*X15 (satisfied)
X2 + X6 + X10 < 2*X16 (satisfied)
X2 + X6 + X10 < 2*X17 (satisfied)
X2 + X6 + X10 < 2*X18 (satisfied)
X2 + X6 + X10 < 2*X19 (satisfied)
X2 + X6 + X10 < 2*X20 (satisfied)
X2 + X6 + X11 < 2*X10 (satisfied)
X2 + X6 + X11 < 2*X12 (satisfied)
X2 + X6 + X11 < 2*X13 (satisfied)
X2 + X6 + X11 < 2*X14 (satisfied)
X2 + X6 + X11 < 2*X15 (satisfied)
X2 + X6 + X11 < 2*X16 (satisfied)
X2 + X6 + X11 < 2*X17 (satisfied)
X2 + X6 + X11 < 2*X18 (satisfied)
X2 + X6 + X11 < 2*X19 (satisfied)
X2 + X6 + X11 < 2*X20 (satisfied)
X2 + X6 + X12 < 2*X10 (satisfied)
X2 + X6 + X12 < 2*X11 (satisfied)
X2 + X6 + X12 < 2*X13 (satisfied)
X2 + X6 + X12 < 2*X14 (satisfied)
X2 + X6 + X12 < 2*X15 (satisfied)
X2 + X6 + X12 < 2*X16 (satisfied)
X2 + X6 + X12 < 2*X17 (satisfied)
X2 + X6 + X12 < 2*X18 (satisfied)
X2 + X6 + X12 < 2*X19 (satisfied)
X2 + X6 + X12 < 2*X20 (satisfied)
X2 + X6 + X13 < 2*X10 (satisfied)
X2 + X6 + X13 < 2*X11 (satisfied)
X2 + X6 + X13 < 2*X12 (satisfied)
X2 + X6 + X13 < 2*X14 (satisfied)
X2 + X6 + X13 < 2*X15 (satisfied)
X2 + X6 + X13 < 2*X16 (satisfied)
X2 + X6 + X13 < 2*X17 (satisfied)
X2 + X6 + X13 < 2*X18 (satisfied)
X2 + X6 + X13 < 2*X19 (satisfied)
X2 + X6 + X13 < 2*X20 (satisfied)
X2 + X6 + X14 < 2*X10 (satisfied)
X2 + X6 + X14 < 2*X11 (satisfied)
X2 + X6 + X14 < 2*X12 (satisfied)
X2 + X6 + X14 < 2*X13 (satisfied)
X2 + X6 + X14 < 2*X15 (satisfied)
X2 + X6 + X14 < 2*X16 (satisfied)
X2 + X6 + X14 < 2*X17 (satisfied)
X2 + X6 + X14 < 2*X18 (satisfied)
X2 + X6 + X14 < 2*X19 (satisfied)
X2 + X6 + X14 < 2*X20 (satisfied)
X2 + X6 + X15 < 2*X10 (satisfied)
X2 + X6 + X15 < 2*X11 (satisfied)
X2 + X6 + X15 < 2*X12 (satisfied)
X2 + X6 + X15 < 2*X13 (satisfied)
X2 + X6 + X15 < 2*X14 (satisfied)
X2 + X6 + X15 < 2*X16 (satisfied)
X2 + X6 + X15 < 2*X17 (satisfied)
X2 + X6 + X15 < 2*X18 (satisfied)
X2 + X6 + X15 < 2*X19 (satisfied)
X2 + X6 + X15 < 2*X20 (satisfied)
X2 + X6 + X16 < 2*X10 (satisfied)
X2 + X6 + X16 < 2*X11 (satisfied)
X2 + X6 + X16 < 2*X12 (satisfied)
X2 + X6 + X16 < 2*X13 (satisfied)
X2 + X6 + X16 < 2*X14 (satisfied)
X2 + X6 + X16 < 2*X15 (satisfied)
X2 + X6 + X16 < 2*X17 (satisfied)
X2 + X6 + X16 < 2*X18 (satisfied)
X2 + X6 + X16 < 2*X19 (satisfied)
X2 + X6 + X16 < 2*X20 (satisfied)
X2 + X6 + X17 < 2*X10 (satisfied)
X2 + X6 + X17 < 2*X11 (satisfied)
X2 + X6 + X17 < 2*X12 (satisfied)
X2 + X6 + X17 < 2*X13 (satisfied)
X2 + X6 + X17 < 2*X14 (satisfied)
X2 + X6 + X17 < 2*X15 (satisfied)
X2 + X6 + X17 < 2*X16 (satisfied)
X2 + X6 + X17 < 2*X18 (satisfied)
X2 + X6 + X17 < 2*X19 (satisfied)
X2 + X6 + X17 < 2*X20 (satisfied)
X2 + X6 + X18 < 2*X10 (satisfied)
X2 + X6 + X18 < 2*X11 (satisfied)
X2 + X6 + X18 < 2*X12 (satisfied)
X2 + X6 + X18 < 2*X13 (satisfied)
X2 + X6 + X18 < 2*X14 (satisfied)
X2 + X6 + X18 < 2*X15 (satisfied)
X2 + X6 + X18 < 2*X16 (satisfied)
X2 + X6 + X18 < 2*X17 (satisfied)
X2 + X6 + X18 < 2*X19 (satisfied)
X2 + X6 + X18 < 2*X20 (satisfied)
X2 + X6 + X19 < 2*X10 (satisfied)
X2 + X6 + X19 < 2*X11 (satisfied)
X2 + X6 + X19 < 2*X12 (satisfied)
X2 + X6 + X19 < 2*X13 (satisfied)
X2 + X6 + X19 < 2*X14 (satisfied)
X2 + X6 + X19 < 2*X15 (satisfied)
X2 + X6 + X19 < 2*X16 (satisfied)
X2 + X6 + X19 < 2*X17 (satisfied)
X2 + X6 + X19 < 2*X18 (satisfied)
X2 + X6 + X19 < 2*X20 (satisfied)
X2 + X6 + X20 < 2*X10 (satisfied)
X2 + X6 + X20 < 2*X11 (satisfied)
X2 + X6 + X20 < 2*X12 (satisfied)
X2 + X6 + X20 < 2*X13 (satisfied)
X2 + X6 + X20 < 2*X14 (satisfied)
X2 + X6 + X20 < 2*X15 (satisfied)
X2 + X6 + X20 < 2*X16 (satisfied)
X2 + X6 + X20 < 2*X17 (satisfied)
X2 + X6 + X20 < 2*X18 (satisfied)
X2 + X6 + X20 < 2*X19 (satisfied)
X2 + X7 + X8 < 2*X9 (satisfied)
X2 + X7 + X8 < 2*X10 (satisfied)
X2 + X7 + X8 < 2*X11 (satisfied)
X2 + X7 + X8 < 2*X12 (satisfied)
X2 + X7 + X8 < 2*X13 (satisfied)
X2 + X7 + X8 < 2*X14 (satisfied)
X2 + X7 + X8 < 2*X15 (satisfied)
X2 + X7 + X8 < 2*X16 (satisfied)
X2 + X7 + X8 < 2*X17 (satisfied)
X2 + X7 + X8 < 2*X18 (satisfied)
X2 + X7 + X8 < 2*X19 (satisfied)
X2 + X7 + X8 < 2*X20 (satisfied)
X2 + X7 + X9 < 2*X8 (satisfied)
X2 + X7 + X9 < 2*X10 (satisfied)
X2 + X7 + X9 < 2*X11 (satisfied)
X2 + X7 + X9 < 2*X12 (satisfied)
X2 + X7 + X9 < 2*X13 (satisfied)
X2 + X7 + X9 < 2*X14 (satisfied)
X2 + X7 + X9 < 2*X15 (satisfied)
X2 + X7 + X9 < 2*X16 (satisfied)
X2 + X7 + X9 < 2*X17 (satisfied)
X2 + X7 + X9 < 2*X18 (satisfied)
X2 + X7 + X9 < 2*X19 (satisfied)
X2 + X7 + X9 < 2*X20 (satisfied)
X2 + X7 + X10 < 2*X11 (satisfied)
X2 + X7 + X10 < 2*X12 (satisfied)
X2 + X7 + X10 < 2*X13 (satisfied)
X2 + X7 + X10 < 2*X14 (satisfied)
X2 + X7 + X10 < 2*X15 (satisfied)
X2 + X7 + X10 < 2*X16 (satisfied)
X2 + X7 + X10 < 2*X17 (satisfied)
X2 + X7 + X10 < 2*X18 (satisfied)
X2 + X7 + X10 < 2*X19 (satisfied)
X2 + X7 + X10 < 2*X20 (satisfied)
X2 + X7 + X11 < 2*X10 (satisfied)
X2 + X7 + X11 < 2*X12 (satisfied)
X2 + X7 + X11 < 2*X13 (satisfied)
X2 + X7 + X11 < 2*X14 (satisfied)
X2 + X7 + X11 < 2*X15 (satisfied)
X2 + X7 + X11 < 2*X16 (satisfied)
X2 + X7 + X11 < 2*X17 (satisfied)
X2 + X7 + X11 < 2*X18 (satisfied)
X2 + X7 + X11 < 2*X19 (satisfied)
X2 + X7 + X11 < 2*X20 (satisfied)
X2 + X7 + X12 < 2*X10 (satisfied)
X2 + X7 + X12 < 2*X11 (satisfied)
X2 + X7 + X12 < 2*X13 (satisfied)
X2 + X7 + X12 < 2*X14 (satisfied)
X2 + X7 + X12 < 2*X15 (satisfied)
X2 + X7 + X12 < 2*X16 (satisfied)
X2 + X7 + X12 < 2*X17 (satisfied)
X2 + X7 + X12 < 2*X18 (satisfied)
X2 + X7 + X12 < 2*X19 (satisfied)
X2 + X7 + X12 < 2*X20 (satisfied)
X2 + X7 + X13 < 2*X10 (satisfied)
X2 + X7 + X13 < 2*X11 (satisfied)
X2 + X7 + X13 < 2*X12 (satisfied)
X2 + X7 + X13 < 2*X14 (satisfied)
X2 + X7 + X13 < 2*X15 (satisfied)
X2 + X7 + X13 < 2*X16 (satisfied)
X2 + X7 + X13 < 2*X17 (satisfied)
X2 + X7 + X13 < 2*X18 (satisfied)
X2 + X7 + X13 < 2*X19 (satisfied)
X2 + X7 + X13 < 2*X20 (satisfied)
X2 + X7 + X14 < 2*X10 (satisfied)
X2 + X7 + X14 < 2*X11 (satisfied)
X2 + X7 + X14 < 2*X12 (satisfied)
X2 + X7 + X14 < 2*X13 (satisfied)
X2 + X7 + X14 < 2*X15 (satisfied)
X2 + X7 + X14 < 2*X16 (satisfied)
X2 + X7 + X14 < 2*X17 (satisfied)
X2 + X7 + X14 < 2*X18 (satisfied)
X2 + X7 + X14 < 2*X19 (satisfied)
X2 + X7 + X14 < 2*X20 (satisfied)
X2 + X7 + X15 < 2*X10 (satisfied)
X2 + X7 + X15 < 2*X11 (satisfied)
X2 + X7 + X15 < 2*X12 (satisfied)
X2 + X7 + X15 < 2*X13 (satisfied)
X2 + X7 + X15 < 2*X14 (satisfied)
X2 + X7 + X15 < 2*X16 (satisfied)
X2 + X7 + X15 < 2*X17 (satisfied)
X2 + X7 + X15 < 2*X18 (satisfied)
X2 + X7 + X15 < 2*X19 (satisfied)
X2 + X7 + X15 < 2*X20 (satisfied)
X2 + X7 + X16 < 2*X10 (satisfied)
X2 + X7 + X16 < 2*X11 (satisfied)
X2 + X7 + X16 < 2*X12 (satisfied)
X2 + X7 + X16 < 2*X13 (satisfied)
X2 + X7 + X16 < 2*X14 (satisfied)
X2 + X7 + X16 < 2*X15 (satisfied)
X2 + X7 + X16 < 2*X17 (satisfied)
X2 + X7 + X16 < 2*X18 (satisfied)
X2 + X7 + X16 < 2*X19 (satisfied)
X2 + X7 + X16 < 2*X20 (satisfied)
X2 + X7 + X17 < 2*X10 (satisfied)
X2 + X7 + X17 < 2*X11 (satisfied)
X2 + X7 + X17 < 2*X12 (satisfied)
X2 + X7 + X17 < 2*X13 (satisfied)
X2 + X7 + X17 < 2*X14 (satisfied)
X2 + X7 + X17 < 2*X15 (satisfied)
X2 + X7 + X17 < 2*X16 (satisfied)
X2 + X7 + X17 < 2*X18 (satisfied)
X2 + X7 + X17 < 2*X19 (satisfied)
X2 + X7 + X17 < 2*X20 (satisfied)
X2 + X7 + X18 < 2*X10 (satisfied)
X2 + X7 + X18 < 2*X11 (satisfied)
X2 + X7 + X18 < 2*X12 (satisfied)
X2 + X7 + X18 < 2*X13 (satisfied)
X2 + X7 + X18 < 2*X14 (satisfied)
X2 + X7 + X18 < 2*X15 (satisfied)
X2 + X7 + X18 < 2*X16 (satisfied)
X2 + X7 + X18 < 2*X17 (satisfied)
X2 + X7 + X18 < 2*X19 (satisfied)
X2 + X7 + X18 < 2*X20 (satisfied)
X2 + X7 + X19 < 2*X10 (satisfied)
X2 + X7 + X19 < 2*X11 (satisfied)
X2 + X7 + X19 < 2*X12 (satisfied)
X2 + X7 + X19 < 2*X13 (satisfied)
X2 + X7 + X19 < 2*X14 (satisfied)
X2 + X7 + X19 < 2*X15 (satisfied)
X2 + X7 + X19 < 2*X16 (satisfied)
X2 + X7 + X19 < 2*X17 (satisfied)
X2 + X7 + X19 < 2*X18 (satisfied)
X2 + X7 + X19 < 2*X20 (satisfied)
X2 + X7 + X20 < 2*X10 (satisfied)
X2 + X7 + X20 < 2*X11 (satisfied)
X2 + X7 + X20 < 2*X12 (satisfied)
X2 + X7 + X20 < 2*X13 (satisfied)
X2 + X7 + X20 < 2*X14 (satisfied)
X2 + X7 + X20 < 2*X15 (satisfied)
X2 + X7 + X20 < 2*X16 (satisfied)
X2 + X7 + X20 < 2*X17 (satisfied)
X2 + X7 + X20 < 2*X18 (satisfied)
X2 + X7 + X20 < 2*X19 (satisfied)
X2 + X8 + X9 < 2*X10 (satisfied)
X2 + X8 + X9 < 2*X11 (satisfied)
X2 + X8 + X9 < 2*X12 (satisfied)
X2 + X8 + X9 < 2*X13 (satisfied)
X2 + X8 + X9 < 2*X14 (satisfied)
X2 + X8 + X9 < 2*X15 (satisfied)
X2 + X8 + X9 < 2*X16 (satisfied)
X2 + X8 + X9 < 2*X17 (satisfied)
X2 + X8 + X9 < 2*X18 (satisfied)
X2 + X8 + X9 < 2*X19 (satisfied)
X2 + X8 + X9 < 2*X20 (satisfied)
X2 + X8 + X10 < 2*X11 (satisfied)
X2 + X8 + X10 < 2*X12 (satisfied)
X2 + X8 + X10 < 2*X13 (satisfied)
X2 + X8 + X10 < 2*X14 (satisfied)
X2 + X8 + X10 < 2*X15 (satisfied)
X2 + X8 + X10 < 2*X16 (satisfied)
X2 + X8 + X10 < 2*X17 (satisfied)
X2 + X8 + X10 < 2*X18 (satisfied)
X2 + X8 + X10 < 2*X19 (satisfied)
X2 + X8 + X10 < 2*X20 (satisfied)
X2 + X8 + X11 < 2*X10 (satisfied)
X2 + X8 + X11 < 2*X12 (satisfied)
X2 + X8 + X11 < 2*X13 (satisfied)
X2 + X8 + X11 < 2*X14 (satisfied)
X2 + X8 + X11 < 2*X15 (satisfied)
X2 + X8 + X11 < 2*X16 (satisfied)
X2 + X8 + X11 < 2*X17 (satisfied)
X2 + X8 + X11 < 2*X18 (satisfied)
X2 + X8 + X11 < 2*X19 (satisfied)
X2 + X8 + X11 < 2*X20 (satisfied)
X2 + X8 + X12 < 2*X10 (satisfied)
X2 + X8 + X12 < 2*X11 (satisfied)
X2 + X8 + X12 < 2*X13 (satisfied)
X2 + X8 + X12 < 2*X14 (satisfied)
X2 + X8 + X12 < 2*X15 (satisfied)
X2 + X8 + X12 < 2*X16 (satisfied)
X2 + X8 + X12 < 2*X17 (satisfied)
X2 + X8 + X12 < 2*X18 (satisfied)
X2 + X8 + X12 < 2*X19 (satisfied)
X2 + X8 + X12 < 2*X20 (satisfied)
X2 + X8 + X13 < 2*X10 (satisfied)
X2 + X8 + X13 < 2*X11 (satisfied)
X2 + X8 + X13 < 2*X12 (satisfied)
X2 + X8 + X13 < 2*X14 (satisfied)
X2 + X8 + X13 < 2*X15 (satisfied)
X2 + X8 + X13 < 2*X16 (satisfied)
X2 + X8 + X13 < 2*X17 (satisfied)
X2 + X8 + X13 < 2*X18 (satisfied)
X2 + X8 + X13 < 2*X19 (satisfied)
X2 + X8 + X13 < 2*X20 (satisfied)
X2 + X8 + X14 < 2*X10 (satisfied)
X2 + X8 + X14 < 2*X11 (satisfied)
X2 + X8 + X14 < 2*X12 (satisfied)
X2 + X8 + X14 < 2*X13 (satisfied)
X2 + X8 + X14 < 2*X15 (satisfied)
X2 + X8 + X14 < 2*X16 (satisfied)
X2 + X8 + X14 < 2*X17 (satisfied)
X2 + X8 + X14 < 2*X18 (satisfied)
X2 + X8 + X14 < 2*X19 (satisfied)
X2 + X8 + X14 < 2*X20 (satisfied)
X2 + X8 + X15 < 2*X10 (satisfied)
X2 + X8 + X15 < 2*X11 (satisfied)
X2 + X8 + X15 < 2*X12 (satisfied)
X2 + X8 + X15 < 2*X13 (satisfied)
X2 + X8 + X15 < 2*X14 (satisfied)
X2 + X8 + X15 < 2*X16 (satisfied)
X2 + X8 + X15 < 2*X17 (satisfied)
X2 + X8 + X15 < 2*X18 (satisfied)
X2 + X8 + X15 < 2*X19 (satisfied)
X2 + X8 + X15 < 2*X20 (satisfied)
X2 + X8 + X16 < 2*X10 (satisfied)
X2 + X8 + X16 < 2*X11 (satisfied)
X2 + X8 + X16 < 2*X12 (satisfied)
X2 + X8 + X16 < 2*X13 (satisfied)
X2 + X8 + X16 < 2*X14 (satisfied)
X2 + X8 + X16 < 2*X15 (satisfied)
X2 + X8 + X16 < 2*X17 (satisfied)
X2 + X8 + X16 < 2*X18 (satisfied)
X2 + X8 + X16 < 2*X19 (satisfied)
X2 + X8 + X16 < 2*X20 (satisfied)
X2 + X8 + X17 < 2*X10 (satisfied)
X2 + X8 + X17 < 2*X11 (satisfied)
X2 + X8 + X17 < 2*X12 (satisfied)
X2 + X8 + X17 < 2*X13 (satisfied)
X2 + X8 + X17 < 2*X14 (satisfied)
X2 + X8 + X17 < 2*X15 (satisfied)
X2 + X8 + X17 < 2*X16 (satisfied)
X2 + X8 + X17 < 2*X18 (satisfied)
X2 + X8 + X17 < 2*X19 (satisfied)
X2 + X8 + X17 < 2*X20 (satisfied)
X2 + X8 + X18 < 2*X10 (satisfied)
X2 + X8 + X18 < 2*X11 (satisfied)
X2 + X8 + X18 < 2*X12 (satisfied)
X2 + X8 + X18 < 2*X13 (satisfied)
X2 + X8 + X18 < 2*X14 (satisfied)
X2 + X8 + X18 < 2*X15 (satisfied)
X2 + X8 + X18 < 2*X16 (satisfied)
X2 + X8 + X18 < 2*X17 (satisfied)
X2 + X8 + X18 < 2*X19 (satisfied)
X2 + X8 + X18 < 2*X20 (satisfied)
X2 + X8 + X19 < 2*X10 (satisfied)
X2 + X8 + X19 < 2*X11 (satisfied)
X2 + X8 + X19 < 2*X12 (satisfied)
X2 + X8 + X19 < 2*X13 (satisfied)
X2 + X8 + X19 < 2*X14 (satisfied)
X2 + X8 + X19 < 2*X15 (satisfied)
X2 + X8 + X19 < 2*X16 (satisfied)
X2 + X8 + X19 < 2*X17 (satisfied)
X2 + X8 + X19 < 2*X18 (satisfied)
X2 + X8 + X19 < 2*X20 (satisfied)
X2 + X8 + X20 < 2*X10 (satisfied)
X2 + X8 + X20 < 2*X11 (satisfied)
X2 + X8 + X20 < 2*X12 (satisfied)
X2 + X8 + X20 < 2*X13 (satisfied)
X2 + X8 + X20 < 2*X14 (satisfied)
X2 + X8 + X20 < 2*X15 (satisfied)
X2 + X8 + X20 < 2*X16 (satisfied)
X2 + X8 + X20 < 2*X17 (satisfied)
X2 + X8 + X20 < 2*X18 (satisfied)
X2 + X8 + X20 < 2*X19 (satisfied)
X2 + X9 + X10 < 2*X11 (satisfied)
X2 + X9 + X10 < 2*X12 (satisfied)
X2 + X9 + X10 < 2*X13 (satisfied)
X2 + X9 + X10 < 2*X14 (satisfied)
X2 + X9 + X10 < 2*X15 (satisfied)
X2 + X9 + X10 < 2*X16 (satisfied)
X2 + X9 + X10 < 2*X17 (satisfied)
X2 + X9 + X10 < 2*X18 (satisfied)
X2 + X9 + X10 < 2*X19 (satisfied)
X2 + X9 + X10 < 2*X20 (satisfied)
X2 + X9 + X11 < 2*X10 (satisfied)
X2 + X9 + X11 < 2*X12 (satisfied)
X2 + X9 + X11 < 2*X13 (satisfied)
X2 + X9 + X11 < 2*X14 (satisfied)
X2 + X9 + X11 < 2*X15 (satisfied)
X2 + X9 + X11 < 2*X16 (satisfied)
X2 + X9 + X11 < 2*X17 (satisfied)
X2 + X9 + X11 < 2*X18 (satisfied)
X2 + X9 + X11 < 2*X19 (satisfied)
X2 + X9 + X11 < 2*X20 (satisfied)
X2 + X9 + X12 < 2*X10 (satisfied)
X2 + X9 + X12 < 2*X11 (satisfied)
X2 + X9 + X12 < 2*X13 (satisfied)
X2 + X9 + X12 < 2*X14 (satisfied)
X2 + X9 + X12 < 2*X15 (satisfied)
X2 + X9 + X12 < 2*X16 (satisfied)
X2 + X9 + X12 < 2*X17 (satisfied)
X2 + X9 + X12 < 2*X18 (satisfied)
X2 + X9 + X12 < 2*X19 (satisfied)
X2 + X9 + X12 < 2*X20 (satisfied)
X2 + X9 + X13 < 2*X10 (satisfied)
X2 + X9 + X13 < 2*X11 (satisfied)
X2 + X9 + X13 < 2*X12 (satisfied)
X2 + X9 + X13 < 2*X14 (satisfied)
X2 + X9 + X13 < 2*X15 (satisfied)
X2 + X9 + X13 < 2*X16 (satisfied)
X2 + X9 + X13 < 2*X17 (satisfied)
X2 + X9 + X13 < 2*X18 (satisfied)
X2 + X9 + X13 < 2*X19 (satisfied)
X2 + X9 + X13 < 2*X20 (satisfied)
X2 + X9 + X14 < 2*X10 (satisfied)
X2 + X9 + X14 < 2*X11 (satisfied)
X2 + X9 + X14 < 2*X12 (satisfied)
X2 + X9 + X14 < 2*X13 (satisfied)
X2 + X9 + X14 < 2*X15 (satisfied)
X2 + X9 + X14 < 2*X16 (satisfied)
X2 + X9 + X14 < 2*X17 (satisfied)
X2 + X9 + X14 < 2*X18 (satisfied)
X2 + X9 + X14 < 2*X19 (satisfied)
X2 + X9 + X14 < 2*X20 (satisfied)
X2 + X9 + X15 < 2*X10 (satisfied)
X2 + X9 + X15 < 2*X11 (satisfied)
X2 + X9 + X15 < 2*X12 (satisfied)
X2 + X9 + X15 < 2*X13 (satisfied)
X2 + X9 + X15 < 2*X14 (satisfied)
X2 + X9 + X15 < 2*X16 (satisfied)
X2 + X9 + X15 < 2*X17 (satisfied)
X2 + X9 + X15 < 2*X18 (satisfied)
X2 + X9 + X15 < 2*X19 (satisfied)
X2 + X9 + X15 < 2*X20 (satisfied)
X2 + X9 + X16 < 2*X10 (satisfied)
X2 + X9 + X16 < 2*X11 (satisfied)
X2 + X9 + X16 < 2*X12 (satisfied)
X2 + X9 + X16 < 2*X13 (satisfied)
X2 + X9 + X16 < 2*X14 (satisfied)
X2 + X9 + X16 < 2*X15 (satisfied)
X2 + X9 + X16 < 2*X17 (satisfied)
X2 + X9 + X16 < 2*X18 (satisfied)
X2 + X9 + X16 < 2*X19 (satisfied)
X2 + X9 + X16 < 2*X20 (satisfied)
X2 + X9 + X17 < 2*X10 (satisfied)
X2 + X9 + X17 < 2*X11 (satisfied)
X2 + X9 + X17 < 2*X12 (satisfied)
X2 + X9 + X17 < 2*X13 (satisfied)
X2 + X9 + X17 < 2*X14 (satisfied)
X2 + X9 + X17 < 2*X15 (satisfied)
X2 + X9 + X17 < 2*X16 (satisfied)
X2 + X9 + X17 < 2*X18 (satisfied)
X2 + X9 + X17 < 2*X19 (satisfied)
X2 + X9 + X17 < 2*X20 (satisfied)
X2 + X9 + X18 < 2*X10 (satisfied)
X2 + X9 + X18 < 2*X11 (satisfied)
X2 + X9 + X18 < 2*X12 (satisfied)
X2 + X9 + X18 < 2*X13 (satisfied)
X2 + X9 + X18 < 2*X14 (satisfied)
X2 + X9 + X18 < 2*X15 (satisfied)
X2 + X9 + X18 < 2*X16 (satisfied)
X2 + X9 + X18 < 2*X17 (satisfied)
X2 + X9 + X18 < 2*X19 (satisfied)
X2 + X9 + X18 < 2*X20 (satisfied)
X2 + X9 + X19 < 2*X10 (satisfied)
X2 + X9 + X19 < 2*X11 (satisfied)
X2 + X9 + X19 < 2*X12 (satisfied)
X2 + X9 + X19 < 2*X13 (satisfied)
X2 + X9 + X19 < 2*X14 (satisfied)
X2 + X9 + X19 < 2*X15 (satisfied)
X2 + X9 + X19 < 2*X16 (satisfied)
X2 + X9 + X19 < 2*X17 (satisfied)
X2 + X9 + X19 < 2*X18 (satisfied)
X2 + X9 + X19 < 2*X20 (satisfied)
X2 + X9 + X20 < 2*X10 (satisfied)
X2 + X9 + X20 < 2*X11 (satisfied)
X2 + X9 + X20 < 2*X12 (satisfied)
X2 + X9 + X20 < 2*X13 (satisfied)
X2 + X9 + X20 < 2*X14 (satisfied)
X2 + X9 + X20 < 2*X15 (satisfied)
X2 + X9 + X20 < 2*X16 (satisfied)
X2 + X9 + X20 < 2*X17 (satisfied)
X2 + X9 + X20 < 2*X18 (satisfied)
X2 + X9 + X20 < 2*X19 (satisfied)
X2 + X10 + X11 < 2*X12 (satisfied)
X2 + X10 + X11 < 2*X13 (satisfied)
X2 + X10 + X11 < 2*X14 (satisfied)
X2 + X10 + X11 < 2*X15 (satisfied)
X2 + X10 + X11 < 2*X16 (satisfied)
X2 + X10 + X11 < 2*X17 (satisfied)
X2 + X10 + X11 < 2*X18 (satisfied)
X2 + X10 + X11 < 2*X19 (satisfied)
X2 + X10 + X11 < 2*X20 (satisfied)
X2 + X10 + X12 < 2*X11 (satisfied)
X2 + X10 + X12 < 2*X13 (satisfied)
X2 + X10 + X12 < 2*X14 (satisfied)
X2 + X10 + X12 < 2*X15 (satisfied)
X2 + X10 + X12 < 2*X16 (satisfied)
X2 + X10 + X12 < 2*X17 (satisfied)
X2 + X10 + X12 < 2*X18 (satisfied)
X2 + X10 + X12 < 2*X19 (satisfied)
X2 + X10 + X12 < 2*X20 (satisfied)
X2 + X10 + X13 < 2*X11 (satisfied)
X2 + X10 + X13 < 2*X12 (satisfied)
X2 + X10 + X13 < 2*X14 (satisfied)
X2 + X10 + X13 < 2*X15 (satisfied)
X2 + X10 + X13 < 2*X16 (satisfied)
X2 + X10 + X13 < 2*X17 (satisfied)
X2 + X10 + X13 < 2*X18 (satisfied)
X2 + X10 + X13 < 2*X19 (satisfied)
X2 + X10 + X13 < 2*X20 (satisfied)
X2 + X10 + X14 < 2*X11 (satisfied)
X2 + X10 + X14 < 2*X12 (satisfied)
X2 + X10 + X14 < 2*X13 (satisfied)
X2 + X10 + X14 < 2*X15 (satisfied)
X2 + X10 + X14 < 2*X16 (satisfied)
X2 + X10 + X14 < 2*X17 (satisfied)
X2 + X10 + X14 < 2*X18 (satisfied)
X2 + X10 + X14 < 2*X19 (satisfied)
X2 + X10 + X14 < 2*X20 (satisfied)
X2 + X10 + X15 < 2*X11 (satisfied)
X2 + X10 + X15 < 2*X12 (satisfied)
X2 + X10 + X15 < 2*X13 (satisfied)
X2 + X10 + X15 < 2*X14 (satisfied)
X2 + X10 + X15 < 2*X16 (satisfied)
X2 + X10 + X15 < 2*X17 (satisfied)
X2 + X10 + X15 < 2*X18 (satisfied)
X2 + X10 + X15 < 2*X19 (satisfied)
X2 + X10 + X15 < 2*X20 (satisfied)
X2 + X10 + X16 < 2*X11 (satisfied)
X2 + X10 + X16 < 2*X12 (satisfied)
X2 + X10 + X16 < 2*X13 (satisfied)
X2 + X10 + X16 < 2*X14 (satisfied)
X2 + X10 + X16 < 2*X15 (satisfied)
X2 + X10 + X16 < 2*X17 (satisfied)
X2 + X10 + X16 < 2*X18 (satisfied)
X2 + X10 + X16 < 2*X19 (satisfied)
X2 + X10 + X16 < 2*X20 (satisfied)
X2 + X10 + X17 < 2*X11 (satisfied)
X2 + X10 + X17 < 2*X12 (satisfied)
X2 + X10 + X17 < 2*X13 (satisfied)
X2 + X10 + X17 < 2*X14 (satisfied)
X2 + X10 + X17 < 2*X15 (satisfied)
X2 + X10 + X17 < 2*X16 (satisfied)
X2 + X10 + X17 < 2*X18 (satisfied)
X2 + X10 + X17 < 2*X19 (satisfied)
X2 + X10 + X17 < 2*X20 (satisfied)
X2 + X10 + X18 < 2*X11 (satisfied)
X2 + X10 + X18 < 2*X12 (satisfied)
X2 + X10 + X18 < 2*X13 (satisfied)
X2 + X10 + X18 < 2*X14 (satisfied)
X2 + X10 + X18 < 2*X15 (satisfied)
X2 + X10 + X18 < 2*X16 (satisfied)
X2 + X10 + X18 < 2*X17 (satisfied)
X2 + X10 + X18 < 2*X19 (satisfied)
X2 + X10 + X18 < 2*X20 (satisfied)
X2 + X10 + X19 < 2*X11 (satisfied)
X2 + X10 + X19 < 2*X12 (satisfied)
X2 + X10 + X19 < 2*X13 (satisfied)
X2 + X10 + X19 < 2*X14 (satisfied)
X2 + X10 + X19 < 2*X15 (satisfied)
X2 + X10 + X19 < 2*X16 (satisfied)
X2 + X10 + X19 < 2*X17 (satisfied)
X2 + X10 + X19 < 2*X18 (satisfied)
X2 + X10 + X19 < 2*X20 (satisfied)
X2 + X10 + X20 < 2*X11 (satisfied)
X2 + X10 + X20 < 2*X12 (satisfied)
X2 + X10 + X20 < 2*X13 (satisfied)
X2 + X10 + X20 < 2*X14 (satisfied)
X2 + X10 + X20 < 2*X15 (satisfied)
X2 + X10 + X20 < 2*X16 (satisfied)
X2 + X10 + X20 < 2*X17 (satisfied)
X2 + X10 + X20 < 2*X18 (satisfied)
X2 + X10 + X20 < 2*X19 (satisfied)
X2 + X11 + X12 < 2*X13 (satisfied)
X2 + X11 + X12 < 2*X14 (satisfied)
X2 + X11 + X12 < 2*X15 (satisfied)
X2 + X11 + X12 < 2*X16 (satisfied)
X2 + X11 + X12 < 2*X17 (satisfied)
X2 + X11 + X12 < 2*X18 (satisfied)
X2 + X11 + X12 < 2*X19 (satisfied)
X2 + X11 + X12 < 2*X20 (satisfied)
X2 + X11 + X13 < 2*X12 (satisfied)
X2 + X11 + X13 < 2*X14 (satisfied)
X2 + X11 + X13 < 2*X15 (satisfied)
X2 + X11 + X13 < 2*X16 (satisfied)
X2 + X11 + X13 < 2*X17 (satisfied)
X2 + X11 + X13 < 2*X18 (satisfied)
X2 + X11 + X13 < 2*X19 (satisfied)
X2 + X11 + X13 < 2*X20 (satisfied)
X2 + X11 + X14 < 2*X12 (satisfied)
X2 + X11 + X14 < 2*X13 (satisfied)
X2 + X11 + X14 < 2*X15 (satisfied)
X2 + X11 + X14 < 2*X16 (satisfied)
X2 + X11 + X14 < 2*X17 (satisfied)
X2 + X11 + X14 < 2*X18 (satisfied)
X2 + X11 + X14 < 2*X19 (satisfied)
X2 + X11 + X14 < 2*X20 (satisfied)
X2 + X11 + X15 < 2*X12 (satisfied)
X2 + X11 + X15 < 2*X13 (satisfied)
X2 + X11 + X15 < 2*X14 (satisfied)
X2 + X11 + X15 < 2*X16 (satisfied)
X2 + X11 + X15 < 2*X17 (satisfied)
X2 + X11 + X15 < 2*X18 (satisfied)
X2 + X11 + X15 < 2*X19 (satisfied)
X2 + X11 + X15 < 2*X20 (satisfied)
X2 + X11 + X16 < 2*X12 (satisfied)
X2 + X11 + X16 < 2*X13 (satisfied)
X2 + X11 + X16 < 2*X14 (satisfied)
X2 + X11 + X16 < 2*X15 (satisfied)
X2 + X11 + X16 < 2*X17 (satisfied)
X2 + X11 + X16 < 2*X18 (satisfied)
X2 + X11 + X16 < 2*X19 (satisfied)
X2 + X11 + X16 < 2*X20 (satisfied)
X2 + X11 + X17 < 2*X12 (satisfied)
X2 + X11 + X17 < 2*X13 (satisfied)
X2 + X11 + X17 < 2*X14 (satisfied)
X2 + X11 + X17 < 2*X15 (satisfied)
X2 + X11 + X17 < 2*X16 (satisfied)
X2 + X11 + X17 < 2*X18 (satisfied)
X2 + X11 + X17 < 2*X19 (satisfied)
X2 + X11 + X17 < 2*X20 (satisfied)
X2 + X11 + X18 < 2*X12 (satisfied)
X2 + X11 + X18 < 2*X13 (satisfied)
X2 + X11 + X18 < 2*X14 (satisfied)
X2 + X11 + X18 < 2*X15 (satisfied)
X2 + X11 + X18 < 2*X16 (satisfied)
X2 + X11 + X18 < 2*X17 (satisfied)
X2 + X11 + X18 < 2*X19 (satisfied)
X2 + X11 + X18 < 2*X20 (satisfied)
X2 + X11 + X19 < 2*X12 (satisfied)
X2 + X11 + X19 < 2*X13 (satisfied)
X2 + X11 + X19 < 2*X14 (satisfied)
X2 + X11 + X19 < 2*X15 (satisfied)
X2 + X11 + X19 < 2*X16 (satisfied)
X2 + X11 + X19 < 2*X17 (satisfied)
X2 + X11 + X19 < 2*X18 (satisfied)
X2 + X11 + X19 < 2*X20 (satisfied)
X2 + X11 + X20 < 2*X12 (satisfied)
X2 + X11 + X20 < 2*X13 (satisfied)
X2 + X11 + X20 < 2*X14 (satisfied)
X2 + X11 + X20 < 2*X15 (satisfied)
X2 + X11 + X20 < 2*X16 (satisfied)
X2 + X11 + X20 < 2*X17 (satisfied)
X2 + X11 + X20 < 2*X18 (satisfied)
X2 + X11 + X20 < 2*X19 (satisfied)
X2 + X12 + X13 < 2*X14 (satisfied)
X2 + X12 + X13 < 2*X15 (satisfied)
X2 + X12 + X13 < 2*X16 (satisfied)
X2 + X12 + X13 < 2*X17 (satisfied)
X2 + X12 + X13 < 2*X18 (satisfied)
X2 + X12 + X13 < 2*X19 (satisfied)
X2 + X12 + X13 < 2*X20 (satisfied)
X2 + X12 + X14 < 2*X13 (satisfied)
X2 + X12 + X14 < 2*X15 (satisfied)
X2 + X12 + X14 < 2*X16 (satisfied)
X2 + X12 + X14 < 2*X17 (satisfied)
X2 + X12 + X14 < 2*X18 (satisfied)
X2 + X12 + X14 < 2*X19 (satisfied)
X2 + X12 + X14 < 2*X20 (satisfied)
X2 + X12 + X15 < 2*X13 (satisfied)
X2 + X12 + X15 < 2*X14 (satisfied)
X2 + X12 + X15 < 2*X16 (satisfied)
X2 + X12 + X15 < 2*X17 (satisfied)
X2 + X12 + X15 < 2*X18 (satisfied)
X2 + X12 + X15 < 2*X19 (satisfied)
X2 + X12 + X15 < 2*X20 (satisfied)
X2 + X12 + X16 < 2*X13 (satisfied)
X2 + X12 + X16 < 2*X14 (satisfied)
X2 + X12 + X16 < 2*X15 (satisfied)
X2 + X12 + X16 < 2*X17 (satisfied)
X2 + X12 + X16 < 2*X18 (satisfied)
X2 + X12 + X16 < 2*X19 (satisfied)
X2 + X12 + X16 < 2*X20 (satisfied)
X2 + X12 + X17 < 2*X13 (satisfied)
X2 + X12 + X17 < 2*X14 (satisfied)
X2 + X12 + X17 < 2*X15 (satisfied)
X2 + X12 + X17 < 2*X16 (satisfied)
X2 + X12 + X17 < 2*X18 (satisfied)
X2 + X12 + X17 < 2*X19 (satisfied)
X2 + X12 + X17 < 2*X20 (satisfied)
X2 + X12 + X18 < 2*X13 (satisfied)
X2 + X12 + X18 < 2*X14 (satisfied)
X2 + X12 + X18 < 2*X15 (satisfied)
X2 + X12 + X18 < 2*X16 (satisfied)
X2 + X12 + X18 < 2*X17 (satisfied)
X2 + X12 + X18 < 2*X19 (satisfied)
X2 + X12 + X18 < 2*X20 (satisfied)
X2 + X12 + X19 < 2*X13 (satisfied)
X2 + X12 + X19 < 2*X14 (satisfied)
X2 + X12 + X19 < 2*X15 (satisfied)
X2 + X12 + X19 < 2*X16 (satisfied)
X2 + X12 + X19 < 2*X17 (satisfied)
X2 + X12 + X19 < 2*X18 (satisfied)
X2 + X12 + X19 < 2*X20 (satisfied)
X2 + X12 + X20 < 2*X13 (satisfied)
X2 + X12 + X20 < 2*X14 (satisfied)
X2 + X12 + X20 < 2*X15 (satisfied)
X2 + X12 + X20 < 2*X16 (satisfied)
X2 + X12 + X20 < 2*X17 (satisfied)
X2 + X12 + X20 < 2*X18 (satisfied)
X2 + X12 + X20 < 2*X19 (satisfied)
X2 + X13 + X14 < 2*X15 (satisfied)
X2 + X13 + X14 < 2*X16 (satisfied)
X2 + X13 + X14 < 2*X17 (satisfied)
X2 + X13 + X14 < 2*X18 (satisfied)
X2 + X13 + X14 < 2*X19 (satisfied)
X2 + X13 + X14 < 2*X20 (satisfied)
X2 + X13 + X15 < 2*X14 (satisfied)
X2 + X13 + X15 < 2*X16 (satisfied)
X2 + X13 + X15 < 2*X17 (satisfied)
X2 + X13 + X15 < 2*X18 (satisfied)
X2 + X13 + X15 < 2*X19 (satisfied)
X2 + X13 + X15 < 2*X20 (satisfied)
X2 + X13 + X16 < 2*X14 (satisfied)
X2 + X13 + X16 < 2*X15 (satisfied)
X2 + X13 + X16 < 2*X17 (satisfied)
X2 + X13 + X16 < 2*X18 (satisfied)
X2 + X13 + X16 < 2*X19 (satisfied)
X2 + X13 + X16 < 2*X20 (satisfied)
X2 + X13 + X17 < 2*X14 (satisfied)
X2 + X13 + X17 < 2*X15 (satisfied)
X2 + X13 + X17 < 2*X16 (satisfied)
X2 + X13 + X17 < 2*X18 (satisfied)
X2 + X13 + X17 < 2*X19 (satisfied)
X2 + X13 + X17 < 2*X20 (satisfied)
X2 + X13 + X18 < 2*X14 (satisfied)
X2 + X13 + X18 < 2*X15 (satisfied)
X2 + X13 + X18 < 2*X16 (satisfied)
X2 + X13 + X18 < 2*X17 (satisfied)
X2 + X13 + X18 < 2*X19 (satisfied)
X2 + X13 + X18 < 2*X20 (satisfied)
X2 + X13 + X19 < 2*X14 (satisfied)
X2 + X13 + X19 < 2*X15 (satisfied)
X2 + X13 + X19 < 2*X16 (satisfied)
X2 + X13 + X19 < 2*X17 (satisfied)
X2 + X13 + X19 < 2*X18 (satisfied)
X2 + X13 + X19 < 2*X20 (satisfied)
X2 + X13 + X20 < 2*X14 (satisfied)
X2 + X13 + X20 < 2*X15 (satisfied)
X2 + X13 + X20 < 2*X16 (satisfied)
X2 + X13 + X20 < 2*X17 (satisfied)
X2 + X13 + X20 < 2*X18 (satisfied)
X2 + X13 + X20 < 2*X19 (satisfied)
X2 + X14 + X15 < 2*X16 (satisfied)
X2 + X14 + X15 < 2*X17 (satisfied)
X2 + X14 + X15 < 2*X18 (satisfied)
X2 + X14 + X15 < 2*X19 (satisfied)
X2 + X14 + X15 < 2*X20 (satisfied)
X2 + X14 + X16 < 2*X15 (satisfied)
X2 + X14 + X16 < 2*X17 (satisfied)
X2 + X14 + X16 < 2*X18 (satisfied)
X2 + X14 + X16 < 2*X19 (satisfied)
X2 + X14 + X16 < 2*X20 (satisfied)
X2 + X14 + X17 < 2*X15 (satisfied)
X2 + X14 + X17 < 2*X16 (satisfied)
X2 + X14 + X17 < 2*X18 (satisfied)
X2 + X14 + X17 < 2*X19 (satisfied)
X2 + X14 + X17 < 2*X20 (satisfied)
X2 + X14 + X18 < 2*X15 (satisfied)
X2 + X14 + X18 < 2*X16 (satisfied)
X2 + X14 + X18 < 2*X17 (satisfied)
X2 + X14 + X18 < 2*X19 (satisfied)
X2 + X14 + X18 < 2*X20 (satisfied)
X2 + X14 + X19 < 2*X15 (satisfied)
X2 + X14 + X19 < 2*X16 (satisfied)
X2 + X14 + X19 < 2*X17 (satisfied)
X2 + X14 + X19 < 2*X18 (satisfied)
X2 + X14 + X19 < 2*X20 (satisfied)
X2 + X14 + X20 < 2*X15 (satisfied)
X2 + X14 + X20 < 2*X16 (satisfied)
X2 + X14 + X20 < 2*X17 (satisfied)
X2 + X14 + X20 < 2*X18 (satisfied)
X2 + X14 + X20 < 2*X19 (satisfied)
X2 + X15 + X16 < 2*X17 (satisfied)
X2 + X15 + X16 < 2*X18 (satisfied)
X2 + X15 + X16 < 2*X19 (satisfied)
X2 + X15 + X16 < 2*X20 (satisfied)
X2 + X15 + X17 < 2*X16 (satisfied)
X2 + X15 + X17 < 2*X18 (satisfied)
X2 + X15 + X17 < 2*X19 (satisfied)
X2 + X15 + X17 < 2*X20 (satisfied)
X2 + X15 + X18 < 2*X16 (satisfied)
X2 + X15 + X18 < 2*X17 (satisfied)
X2 + X15 + X18 < 2*X19 (satisfied)
X2 + X15 + X18 < 2*X20 (satisfied)
X2 + X15 + X19 < 2*X16 (satisfied)
X2 + X15 + X19 < 2*X17 (satisfied)
X2 + X15 + X19 < 2*X18 (satisfied)
X2 + X15 + X19 < 2*X20 (satisfied)
X2 + X15 + X20 < 2*X16 (satisfied)
X2 + X15 + X20 < 2*X17 (satisfied)
X2 + X15 + X20 < 2*X18 (satisfied)
X2 + X15 + X20 < 2*X19 (satisfied)
X2 + X16 + X17 < 2*X18 (satisfied)
X2 + X16 + X17 < 2*X19 (satisfied)
X2 + X16 + X17 < 2*X20 (satisfied)
X2 + X16 + X18 < 2*X17 (satisfied)
X2 + X16 + X18 < 2*X19 (satisfied)
X2 + X16 + X18 < 2*X20 (satisfied)
X2 + X16 + X19 < 2*X17 (satisfied)
X2 + X16 + X19 < 2*X18 (satisfied)
X2 + X16 + X19 < 2*X20 (satisfied)
X2 + X16 + X20 < 2*X17 (satisfied)
X2 + X16 + X20 < 2*X18 (satisfied)
X2 + X16 + X20 < 2*X19 (satisfied)
X2 + X17 + X18 < 2*X19 (satisfied)
X2 + X17 + X18 < 2*X20 (satisfied)
X2 + X17 + X19 < 2*X18 (satisfied)
X2 + X17 + X19 < 2*X20 (satisfied)
X2 + X17 + X20 < 2*X18 (satisfied)
X2 + X17 + X20 < 2*X19 (satisfied)
X2 + X18 + X19 < 2*X20 (satisfied)
X2 + X18 + X20 < 2*X19 (satisfied)
X3 + X4 + X5 < 2*X6 (satisfied)
X3 + X4 + X5 < 2*X7 (satisfied)
X3 + X4 + X5 < 2*X8 (satisfied)
X3 + X4 + X5 < 2*X9 (satisfied)
X3 + X4 + X5 < 2*X10 (satisfied)
X3 + X4 + X5 < 2*X11 (satisfied)
X3 + X4 + X5 < 2*X12 (satisfied)
X3 + X4 + X5 < 2*X13 (satisfied)
X3 + X4 + X5 < 2*X14 (satisfied)
X3 + X4 + X5 < 2*X15 (satisfied)
X3 + X4 + X5 < 2*X16 (satisfied)
X3 + X4 + X5 < 2*X17 (satisfied)
X3 + X4 + X5 < 2*X18 (satisfied)
X3 + X4 + X5 < 2*X19 (satisfied)
X3 + X4 + X5 < 2*X20 (satisfied)
X3 + X4 + X6 < 2*X5 (satisfied)
X3 + X4 + X6 < 2*X7 (satisfied)
X3 + X4 + X6 < 2*X8 (satisfied)
X3 + X4 + X6 < 2*X9 (satisfied)
X3 + X4 + X6 < 2*X10 (satisfied)
X3 + X4 + X6 < 2*X11 (satisfied)
X3 + X4 + X6 < 2*X12 (satisfied)
X3 + X4 + X6 < 2*X13 (satisfied)
X3 + X4 + X6 < 2*X14 (satisfied)
X3 + X4 + X6 < 2*X15 (satisfied)
X3 + X4 + X6 < 2*X16 (satisfied)
X3 + X4 + X6 < 2*X17 (satisfied)
X3 + X4 + X6 < 2*X18 (satisfied)
X3 + X4 + X6 < 2*X19 (satisfied)
X3 + X4 + X6 < 2*X20 (satisfied)
X3 + X4 + X7 < 2*X5 (satisfied)
X3 + X4 + X7 < 2*X6 (satisfied)
X3 + X4 + X7 < 2*X8 (satisfied)
X3 + X4 + X7 < 2*X9 (satisfied)
X3 + X4 + X7 < 2*X10 (satisfied)
X3 + X4 + X7 < 2*X11 (satisfied)
X3 + X4 + X7 < 2*X12 (satisfied)
X3 + X4 + X7 < 2*X13 (satisfied)
X3 + X4 + X7 < 2*X14 (satisfied)
X3 + X4 + X7 < 2*X15 (satisfied)
X3 + X4 + X7 < 2*X16 (satisfied)
X3 + X4 + X7 < 2*X17 (satisfied)
X3 + X4 + X7 < 2*X18 (satisfied)
X3 + X4 + X7 < 2*X19 (satisfied)
X3 + X4 + X7 < 2*X20 (satisfied)
X3 + X4 + X8 < 2*X5 (satisfied)
X3 + X4 + X8 < 2*X6 (satisfied)
X3 + X4 + X8 < 2*X7 (satisfied)
X3 + X4 + X8 < 2*X9 (satisfied)
X3 + X4 + X8 < 2*X10 (satisfied)
X3 + X4 + X8 < 2*X11 (satisfied)
X3 + X4 + X8 < 2*X12 (satisfied)
X3 + X4 + X8 < 2*X13 (satisfied)
X3 + X4 + X8 < 2*X14 (satisfied)
X3 + X4 + X8 < 2*X15 (satisfied)
X3 + X4 + X8 < 2*X16 (satisfied)
X3 + X4 + X8 < 2*X17 (satisfied)
X3 + X4 + X8 < 2*X18 (satisfied)
X3 + X4 + X8 < 2*X19 (satisfied)
X3 + X4 + X8 < 2*X20 (satisfied)
X3 + X4 + X9 < 2*X5 (satisfied)
X3 + X4 + X9 < 2*X6 (satisfied)
X3 + X4 + X9 < 2*X7 (satisfied)
X3 + X4 + X9 < 2*X8 (satisfied)
X3 + X4 + X9 < 2*X10 (satisfied)
X3 + X4 + X9 < 2*X11 (satisfied)
X3 + X4 + X9 < 2*X12 (satisfied)
X3 + X4 + X9 < 2*X13 (satisfied)
X3 + X4 + X9 < 2*X14 (satisfied)
X3 + X4 + X9 < 2*X15 (satisfied)
X3 + X4 + X9 < 2*X16 (satisfied)
X3 + X4 + X9 < 2*X17 (satisfied)
X3 + X4 + X9 < 2*X18 (satisfied)
X3 + X4 + X9 < 2*X19 (satisfied)
X3 + X4 + X9 < 2*X20 (satisfied)
X3 + X4 + X10 < 2*X11 (satisfied)
X3 + X4 + X10 < 2*X12 (satisfied)
X3 + X4 + X10 < 2*X13 (satisfied)
X3 + X4 + X10 < 2*X14 (satisfied)
X3 + X4 + X10 < 2*X15 (satisfied)
X3 + X4 + X10 < 2*X16 (satisfied)
X3 + X4 + X10 < 2*X17 (satisfied)
X3 + X4 + X10 < 2*X18 (satisfied)
X3 + X4 + X10 < 2*X19 (satisfied)
X3 + X4 + X10 < 2*X20 (satisfied)
X3 + X4 + X11 < 2*X10 (satisfied)
X3 + X4 + X11 < 2*X12 (satisfied)
X3 + X4 + X11 < 2*X13 (satisfied)
X3 + X4 + X11 < 2*X14 (satisfied)
X3 + X4 + X11 < 2*X15 (satisfied)
X3 + X4 + X11 < 2*X16 (satisfied)
X3 + X4 + X11 < 2*X17 (satisfied)
X3 + X4 + X11 < 2*X18 (satisfied)
X3 + X4 + X11 < 2*X19 (satisfied)
X3 + X4 + X11 < 2*X20 (satisfied)
X3 + X4 + X12 < 2*X10 (satisfied)
X3 + X4 + X12 < 2*X11 (satisfied)
X3 + X4 + X12 < 2*X13 (satisfied)
X3 + X4 + X12 < 2*X14 (satisfied)
X3 + X4 + X12 < 2*X15 (satisfied)
X3 + X4 + X12 < 2*X16 (satisfied)
X3 + X4 + X12 < 2*X17 (satisfied)
X3 + X4 + X12 < 2*X18 (satisfied)
X3 + X4 + X12 < 2*X19 (satisfied)
X3 + X4 + X12 < 2*X20 (satisfied)
X3 + X4 + X13 < 2*X10 (satisfied)
X3 + X4 + X13 < 2*X11 (satisfied)
X3 + X4 + X13 < 2*X12 (satisfied)
X3 + X4 + X13 < 2*X14 (satisfied)
X3 + X4 + X13 < 2*X15 (satisfied)
X3 + X4 + X13 < 2*X16 (satisfied)
X3 + X4 + X13 < 2*X17 (satisfied)
X3 + X4 + X13 < 2*X18 (satisfied)
X3 + X4 + X13 < 2*X19 (satisfied)
X3 + X4 + X13 < 2*X20 (satisfied)
X3 + X4 + X14 < 2*X10 (satisfied)
X3 + X4 + X14 < 2*X11 (satisfied)
X3 + X4 + X14 < 2*X12 (satisfied)
X3 + X4 + X14 < 2*X13 (satisfied)
X3 + X4 + X14 < 2*X15 (satisfied)
X3 + X4 + X14 < 2*X16 (satisfied)
X3 + X4 + X14 < 2*X17 (satisfied)
X3 + X4 + X14 < 2*X18 (satisfied)
X3 + X4 + X14 < 2*X19 (satisfied)
X3 + X4 + X14 < 2*X20 (satisfied)
X3 + X4 + X15 < 2*X10 (satisfied)
X3 + X4 + X15 < 2*X11 (satisfied)
X3 + X4 + X15 < 2*X12 (satisfied)
X3 + X4 + X15 < 2*X13 (satisfied)
X3 + X4 + X15 < 2*X14 (satisfied)
X3 + X4 + X15 < 2*X16 (satisfied)
X3 + X4 + X15 < 2*X17 (satisfied)
X3 + X4 + X15 < 2*X18 (satisfied)
X3 + X4 + X15 < 2*X19 (satisfied)
X3 + X4 + X15 < 2*X20 (satisfied)
X3 + X4 + X16 < 2*X10 (satisfied)
X3 + X4 + X16 < 2*X11 (satisfied)
X3 + X4 + X16 < 2*X12 (satisfied)
X3 + X4 + X16 < 2*X13 (satisfied)
X3 + X4 + X16 < 2*X14 (satisfied)
X3 + X4 + X16 < 2*X15 (satisfied)
X3 + X4 + X16 < 2*X17 (satisfied)
X3 + X4 + X16 < 2*X18 (satisfied)
X3 + X4 + X16 < 2*X19 (satisfied)
X3 + X4 + X16 < 2*X20 (satisfied)
X3 + X4 + X17 < 2*X10 (satisfied)
X3 + X4 + X17 < 2*X11 (satisfied)
X3 + X4 + X17 < 2*X12 (satisfied)
X3 + X4 + X17 < 2*X13 (satisfied)
X3 + X4 + X17 < 2*X14 (satisfied)
X3 + X4 + X17 < 2*X15 (satisfied)
X3 + X4 + X17 < 2*X16 (satisfied)
X3 + X4 + X17 < 2*X18 (satisfied)
X3 + X4 + X17 < 2*X19 (satisfied)
X3 + X4 + X17 < 2*X20 (satisfied)
X3 + X4 + X18 < 2*X10 (satisfied)
X3 + X4 + X18 < 2*X11 (satisfied)
X3 + X4 + X18 < 2*X12 (satisfied)
X3 + X4 + X18 < 2*X13 (satisfied)
X3 + X4 + X18 < 2*X14 (satisfied)
X3 + X4 + X18 < 2*X15 (satisfied)
X3 + X4 + X18 < 2*X16 (satisfied)
X3 + X4 + X18 < 2*X17 (satisfied)
X3 + X4 + X18 < 2*X19 (satisfied)
X3 + X4 + X18 < 2*X20 (satisfied)
X3 + X4 + X19 < 2*X10 (satisfied)
X3 + X4 + X19 < 2*X11 (satisfied)
X3 + X4 + X19 < 2*X12 (satisfied)
X3 + X4 + X19 < 2*X13 (satisfied)
X3 + X4 + X19 < 2*X14 (satisfied)
X3 + X4 + X19 < 2*X15 (satisfied)
X3 + X4 + X19 < 2*X16 (satisfied)
X3 + X4 + X19 < 2*X17 (satisfied)
X3 + X4 + X19 < 2*X18 (satisfied)
X3 + X4 + X19 < 2*X20 (satisfied)
X3 + X4 + X20 < 2*X10 (satisfied)
X3 + X4 + X20 < 2*X11 (satisfied)
X3 + X4 + X20 < 2*X12 (satisfied)
X3 + X4 + X20 < 2*X13 (satisfied)
X3 + X4 + X20 < 2*X14 (satisfied)
X3 + X4 + X20 < 2*X15 (satisfied)
X3 + X4 + X20 < 2*X16 (satisfied)
X3 + X4 + X20 < 2*X17 (satisfied)
X3 + X4 + X20 < 2*X18 (satisfied)
X3 + X4 + X20 < 2*X19 (satisfied)
X3 + X5 + X6 < 2*X7 (satisfied)
X3 + X5 + X6 < 2*X8 (satisfied)
X3 + X5 + X6 < 2*X9 (satisfied)
X3 + X5 + X6 < 2*X10 (satisfied)
X3 + X5 + X6 < 2*X11 (satisfied)
X3 + X5 + X6 < 2*X12 (satisfied)
X3 + X5 + X6 < 2*X13 (satisfied)
X3 + X5 + X6 < 2*X14 (satisfied)
X3 + X5 + X6 < 2*X15 (satisfied)
X3 + X5 + X6 < 2*X16 (satisfied)
X3 + X5 + X6 < 2*X17 (satisfied)
X3 + X5 + X6 < 2*X18 (satisfied)
X3 + X5 + X6 < 2*X19 (satisfied)
X3 + X5 + X6 < 2*X20 (satisfied)
X3 + X5 + X7 < 2*X6 (satisfied)
X3 + X5 + X7 < 2*X8 (satisfied)
X3 + X5 + X7 < 2*X9 (satisfied)
X3 + X5 + X7 < 2*X10 (satisfied)
X3 + X5 + X7 < 2*X11 (satisfied)
X3 + X5 + X7 < 2*X12 (satisfied)
X3 + X5 + X7 < 2*X13 (satisfied)
X3 + X5 + X7 < 2*X14 (satisfied)
X3 + X5 + X7 < 2*X15 (satisfied)
X3 + X5 + X7 < 2*X16 (satisfied)
X3 + X5 + X7 < 2*X17 (satisfied)
X3 + X5 + X7 < 2*X18 (satisfied)
X3 + X5 + X7 < 2*X19 (satisfied)
X3 + X5 + X7 < 2*X20 (satisfied)
X3 + X5 + X8 < 2*X6 (satisfied)
X3 + X5 + X8 < 2*X7 (satisfied)
X3 + X5 + X8 < 2*X9 (satisfied)
X3 + X5 + X8 < 2*X10 (satisfied)
X3 + X5 + X8 < 2*X11 (satisfied)
X3 + X5 + X8 < 2*X12 (satisfied)
X3 + X5 + X8 < 2*X13 (satisfied)
X3 + X5 + X8 < 2*X14 (satisfied)
X3 + X5 + X8 < 2*X15 (satisfied)
X3 + X5 + X8 < 2*X16 (satisfied)
X3 + X5 + X8 < 2*X17 (satisfied)
X3 + X5 + X8 < 2*X18 (satisfied)
X3 + X5 + X8 < 2*X19 (satisfied)
X3 + X5 + X8 < 2*X20 (satisfied)
X3 + X5 + X9 < 2*X6 (satisfied)
X3 + X5 + X9 < 2*X7 (satisfied)
X3 + X5 + X9 < 2*X8 (satisfied)
X3 + X5 + X9 < 2*X10 (satisfied)
X3 + X5 + X9 < 2*X11 (satisfied)
X3 + X5 + X9 < 2*X12 (satisfied)
X3 + X5 + X9 < 2*X13 (satisfied)
X3 + X5 + X9 < 2*X14 (satisfied)
X3 + X5 + X9 < 2*X15 (satisfied)
X3 + X5 + X9 < 2*X16 (satisfied)
X3 + X5 + X9 < 2*X17 (satisfied)
X3 + X5 + X9 < 2*X18 (satisfied)
X3 + X5 + X9 < 2*X19 (satisfied)
X3 + X5 + X9 < 2*X20 (satisfied)
X3 + X5 + X10 < 2*X11 (satisfied)
X3 + X5 + X10 < 2*X12 (satisfied)
X3 + X5 + X10 < 2*X13 (satisfied)
X3 + X5 + X10 < 2*X14 (satisfied)
X3 + X5 + X10 < 2*X15 (satisfied)
X3 + X5 + X10 < 2*X16 (satisfied)
X3 + X5 + X10 < 2*X17 (satisfied)
X3 + X5 + X10 < 2*X18 (satisfied)
X3 + X5 + X10 < 2*X19 (satisfied)
X3 + X5 + X10 < 2*X20 (satisfied)
X3 + X5 + X11 < 2*X10 (satisfied)
X3 + X5 + X11 < 2*X12 (satisfied)
X3 + X5 + X11 < 2*X13 (satisfied)
X3 + X5 + X11 < 2*X14 (satisfied)
X3 + X5 + X11 < 2*X15 (satisfied)
X3 + X5 + X11 < 2*X16 (satisfied)
X3 + X5 + X11 < 2*X17 (satisfied)
X3 + X5 + X11 < 2*X18 (satisfied)
X3 + X5 + X11 < 2*X19 (satisfied)
X3 + X5 + X11 < 2*X20 (satisfied)
X3 + X5 + X12 < 2*X10 (satisfied)
X3 + X5 + X12 < 2*X11 (satisfied)
X3 + X5 + X12 < 2*X13 (satisfied)
X3 + X5 + X12 < 2*X14 (satisfied)
X3 + X5 + X12 < 2*X15 (satisfied)
X3 + X5 + X12 < 2*X16 (satisfied)
X3 + X5 + X12 < 2*X17 (satisfied)
X3 + X5 + X12 < 2*X18 (satisfied)
X3 + X5 + X12 < 2*X19 (satisfied)
X3 + X5 + X12 < 2*X20 (satisfied)
X3 + X5 + X13 < 2*X10 (satisfied)
X3 + X5 + X13 < 2*X11 (satisfied)
X3 + X5 + X13 < 2*X12 (satisfied)
X3 + X5 + X13 < 2*X14 (satisfied)
X3 + X5 + X13 < 2*X15 (satisfied)
X3 + X5 + X13 < 2*X16 (satisfied)
X3 + X5 + X13 < 2*X17 (satisfied)
X3 + X5 + X13 < 2*X18 (satisfied)
X3 + X5 + X13 < 2*X19 (satisfied)
X3 + X5 + X13 < 2*X20 (satisfied)
X3 + X5 + X14 < 2*X10 (satisfied)
X3 + X5 + X14 < 2*X11 (satisfied)
X3 + X5 + X14 < 2*X12 (satisfied)
X3 + X5 + X14 < 2*X13 (satisfied)
X3 + X5 + X14 < 2*X15 (satisfied)
X3 + X5 + X14 < 2*X16 (satisfied)
X3 + X5 + X14 < 2*X17 (satisfied)
X3 + X5 + X14 < 2*X18 (satisfied)
X3 + X5 + X14 < 2*X19 (satisfied)
X3 + X5 + X14 < 2*X20 (satisfied)
X3 + X5 + X15 < 2*X10 (satisfied)
X3 + X5 + X15 < 2*X11 (satisfied)
X3 + X5 + X15 < 2*X12 (satisfied)
X3 + X5 + X15 < 2*X13 (satisfied)
X3 + X5 + X15 < 2*X14 (satisfied)
X3 + X5 + X15 < 2*X16 (satisfied)
X3 + X5 + X15 < 2*X17 (satisfied)
X3 + X5 + X15 < 2*X18 (satisfied)
X3 + X5 + X15 < 2*X19 (satisfied)
X3 + X5 + X15 < 2*X20 (satisfied)
X3 + X5 + X16 < 2*X10 (satisfied)
X3 + X5 + X16 < 2*X11 (satisfied)
X3 + X5 + X16 < 2*X12 (satisfied)
X3 + X5 + X16 < 2*X13 (satisfied)
X3 + X5 + X16 < 2*X14 (satisfied)
X3 + X5 + X16 < 2*X15 (satisfied)
X3 + X5 + X16 < 2*X17 (satisfied)
X3 + X5 + X16 < 2*X18 (satisfied)
X3 + X5 + X16 < 2*X19 (satisfied)
X3 + X5 + X16 < 2*X20 (satisfied)
X3 + X5 + X17 < 2*X10 (satisfied)
X3 + X5 + X17 < 2*X11 (satisfied)
X3 + X5 + X17 < 2*X12 (satisfied)
X3 + X5 + X17 < 2*X13 (satisfied)
X3 + X5 + X17 < 2*X14 (satisfied)
X3 + X5 + X17 < 2*X15 (satisfied)
X3 + X5 + X17 < 2*X16 (satisfied)
X3 + X5 + X17 < 2*X18 (satisfied)
X3 + X5 + X17 < 2*X19 (satisfied)
X3 + X5 + X17 < 2*X20 (satisfied)
X3 + X5 + X18 < 2*X10 (satisfied)
X3 + X5 + X18 < 2*X11 (satisfied)
X3 + X5 + X18 < 2*X12 (satisfied)
X3 + X5 + X18 < 2*X13 (satisfied)
X3 + X5 + X18 < 2*X14 (satisfied)
X3 + X5 + X18 < 2*X15 (satisfied)
X3 + X5 + X18 < 2*X16 (satisfied)
X3 + X5 + X18 < 2*X17 (satisfied)
X3 + X5 + X18 < 2*X19 (satisfied)
X3 + X5 + X18 < 2*X20 (satisfied)
X3 + X5 + X19 < 2*X10 (satisfied)
X3 + X5 + X19 < 2*X11 (satisfied)
X3 + X5 + X19 < 2*X12 (satisfied)
X3 + X5 + X19 < 2*X13 (satisfied)
X3 + X5 + X19 < 2*X14 (satisfied)
X3 + X5 + X19 < 2*X15 (satisfied)
X3 + X5 + X19 < 2*X16 (satisfied)
X3 + X5 + X19 < 2*X17 (satisfied)
X3 + X5 + X19 < 2*X18 (satisfied)
X3 + X5 + X19 < 2*X20 (satisfied)
X3 + X5 + X20 < 2*X10 (satisfied)
X3 + X5 + X20 < 2*X11 (satisfied)
X3 + X5 + X20 < 2*X12 (satisfied)
X3 + X5 + X20 < 2*X13 (satisfied)
X3 + X5 + X20 < 2*X14 (satisfied)
X3 + X5 + X20 < 2*X15 (satisfied)
X3 + X5 + X20 < 2*X16 (satisfied)
X3 + X5 + X20 < 2*X17 (satisfied)
X3 + X5 + X20 < 2*X18 (satisfied)
X3 + X5 + X20 < 2*X19 (satisfied)
X3 + X6 + X7 < 2*X8 (satisfied)
X3 + X6 + X7 < 2*X9 (satisfied)
X3 + X6 + X7 < 2*X10 (satisfied)
X3 + X6 + X7 < 2*X11 (satisfied)
X3 + X6 + X7 < 2*X12 (satisfied)
X3 + X6 + X7 < 2*X13 (satisfied)
X3 + X6 + X7 < 2*X14 (satisfied)
X3 + X6 + X7 < 2*X15 (satisfied)
X3 + X6 + X7 < 2*X16 (satisfied)
X3 + X6 + X7 < 2*X17 (satisfied)
X3 + X6 + X7 < 2*X18 (satisfied)
X3 + X6 + X7 < 2*X19 (satisfied)
X3 + X6 + X7 < 2*X20 (satisfied)
X3 + X6 + X8 < 2*X7 (satisfied)
X3 + X6 + X8 < 2*X9 (satisfied)
X3 + X6 + X8 < 2*X10 (satisfied)
X3 + X6 + X8 < 2*X11 (satisfied)
X3 + X6 + X8 < 2*X12 (satisfied)
X3 + X6 + X8 < 2*X13 (satisfied)
X3 + X6 + X8 < 2*X14 (satisfied)
X3 + X6 + X8 < 2*X15 (satisfied)
X3 + X6 + X8 < 2*X16 (satisfied)
X3 + X6 + X8 < 2*X17 (satisfied)
X3 + X6 + X8 < 2*X18 (satisfied)
X3 + X6 + X8 < 2*X19 (satisfied)
X3 + X6 + X8 < 2*X20 (satisfied)
X3 + X6 + X9 < 2*X7 (satisfied)
X3 + X6 + X9 < 2*X8 (satisfied)
X3 + X6 + X9 < 2*X10 (satisfied)
X3 + X6 + X9 < 2*X11 (satisfied)
X3 + X6 + X9 < 2*X12 (satisfied)
X3 + X6 + X9 < 2*X13 (satisfied)
X3 + X6 + X9 < 2*X14 (satisfied)
X3 + X6 + X9 < 2*X15 (satisfied)
X3 + X6 + X9 < 2*X16 (satisfied)
X3 + X6 + X9 < 2*X17 (satisfied)
X3 + X6 + X9 < 2*X18 (satisfied)
X3 + X6 + X9 < 2*X19 (satisfied)
X3 + X6 + X9 < 2*X20 (satisfied)
X3 + X6 + X10 < 2*X11 (satisfied)
X3 + X6 + X10 < 2*X12 (satisfied)
X3 + X6 + X10 < 2*X13 (satisfied)
X3 + X6 + X10 < 2*X14 (satisfied)
X3 + X6 + X10 < 2*X15 (satisfied)
X3 + X6 + X10 < 2*X16 (satisfied)
X3 + X6 + X10 < 2*X17 (satisfied)
X3 + X6 + X10 < 2*X18 (satisfied)
X3 + X6 + X10 < 2*X19 (satisfied)
X3 + X6 + X10 < 2*X20 (satisfied)
X3 + X6 + X11 < 2*X10 (satisfied)
X3 + X6 + X11 < 2*X12 (satisfied)
X3 + X6 + X11 < 2*X13 (satisfied)
X3 + X6 + X11 < 2*X14 (satisfied)
X3 + X6 + X11 < 2*X15 (satisfied)
X3 + X6 + X11 < 2*X16 (satisfied)
X3 + X6 + X11 < 2*X17 (satisfied)
X3 + X6 + X11 < 2*X18 (satisfied)
X3 + X6 + X11 < 2*X19 (satisfied)
X3 + X6 + X11 < 2*X20 (satisfied)
X3 + X6 + X12 < 2*X10 (satisfied)
X3 + X6 + X12 < 2*X11 (satisfied)
X3 + X6 + X12 < 2*X13 (satisfied)
X3 + X6 + X12 < 2*X14 (satisfied)
X3 + X6 + X12 < 2*X15 (satisfied)
X3 + X6 + X12 < 2*X16 (satisfied)
X3 + X6 + X12 < 2*X17 (satisfied)
X3 + X6 + X12 < 2*X18 (satisfied)
X3 + X6 + X12 < 2*X19 (satisfied)
X3 + X6 + X12 < 2*X20 (satisfied)
X3 + X6 + X13 < 2*X10 (satisfied)
X3 + X6 + X13 < 2*X11 (satisfied)
X3 + X6 + X13 < 2*X12 (satisfied)
X3 + X6 + X13 < 2*X14 (satisfied)
X3 + X6 + X13 < 2*X15 (satisfied)
X3 + X6 + X13 < 2*X16 (satisfied)
X3 + X6 + X13 < 2*X17 (satisfied)
X3 + X6 + X13 < 2*X18 (satisfied)
X3 + X6 + X13 < 2*X19 (satisfied)
X3 + X6 + X13 < 2*X20 (satisfied)
X3 + X6 + X14 < 2*X10 (satisfied)
X3 + X6 + X14 < 2*X11 (satisfied)
X3 + X6 + X14 < 2*X12 (satisfied)
X3 + X6 + X14 < 2*X13 (satisfied)
X3 + X6 + X14 < 2*X15 (satisfied)
X3 + X6 + X14 < 2*X16 (satisfied)
X3 + X6 + X14 < 2*X17 (satisfied)
X3 + X6 + X14 < 2*X18 (satisfied)
X3 + X6 + X14 < 2*X19 (satisfied)
X3 + X6 + X14 < 2*X20 (satisfied)
X3 + X6 + X15 < 2*X10 (satisfied)
X3 + X6 + X15 < 2*X11 (satisfied)
X3 + X6 + X15 < 2*X12 (satisfied)
X3 + X6 + X15 < 2*X13 (satisfied)
X3 + X6 + X15 < 2*X14 (satisfied)
X3 + X6 + X15 < 2*X16 (satisfied)
X3 + X6 + X15 < 2*X17 (satisfied)
X3 + X6 + X15 < 2*X18 (satisfied)
X3 + X6 + X15 < 2*X19 (satisfied)
X3 + X6 + X15 < 2*X20 (satisfied)
X3 + X6 + X16 < 2*X10 (satisfied)
X3 + X6 + X16 < 2*X11 (satisfied)
X3 + X6 + X16 < 2*X12 (satisfied)
X3 + X6 + X16 < 2*X13 (satisfied)
X3 + X6 + X16 < 2*X14 (satisfied)
X3 + X6 + X16 < 2*X15 (satisfied)
X3 + X6 + X16 < 2*X17 (satisfied)
X3 + X6 + X16 < 2*X18 (satisfied)
X3 + X6 + X16 < 2*X19 (satisfied)
X3 + X6 + X16 < 2*X20 (satisfied)
X3 + X6 + X17 < 2*X10 (satisfied)
X3 + X6 + X17 < 2*X11 (satisfied)
X3 + X6 + X17 < 2*X12 (satisfied)
X3 + X6 + X17 < 2*X13 (satisfied)
X3 + X6 + X17 < 2*X14 (satisfied)
X3 + X6 + X17 < 2*X15 (satisfied)
X3 + X6 + X17 < 2*X16 (satisfied)
X3 + X6 + X17 < 2*X18 (satisfied)
X3 + X6 + X17 < 2*X19 (satisfied)
X3 + X6 + X17 < 2*X20 (satisfied)
X3 + X6 + X18 < 2*X10 (satisfied)
X3 + X6 + X18 < 2*X11 (satisfied)
X3 + X6 + X18 < 2*X12 (satisfied)
X3 + X6 + X18 < 2*X13 (satisfied)
X3 + X6 + X18 < 2*X14 (satisfied)
X3 + X6 + X18 < 2*X15 (satisfied)
X3 + X6 + X18 < 2*X16 (satisfied)
X3 + X6 + X18 < 2*X17 (satisfied)
X3 + X6 + X18 < 2*X19 (satisfied)
X3 + X6 + X18 < 2*X20 (satisfied)
X3 + X6 + X19 < 2*X10 (satisfied)
X3 + X6 + X19 < 2*X11 (satisfied)
X3 + X6 + X19 < 2*X12 (satisfied)
X3 + X6 + X19 < 2*X13 (satisfied)
X3 + X6 + X19 < 2*X14 (satisfied)
X3 + X6 + X19 < 2*X15 (satisfied)
X3 + X6 + X19 < 2*X16 (satisfied)
X3 + X6 + X19 < 2*X17 (satisfied)
X3 + X6 + X19 < 2*X18 (satisfied)
X3 + X6 + X19 < 2*X20 (satisfied)
X3 + X6 + X20 < 2*X10 (satisfied)
X3 + X6 + X20 < 2*X11 (satisfied)
X3 + X6 + X20 < 2*X12 (satisfied)
X3 + X6 + X20 < 2*X13 (satisfied)
X3 + X6 + X20 < 2*X14 (satisfied)
X3 + X6 + X20 < 2*X15 (satisfied)
X3 + X6 + X20 < 2*X16 (satisfied)
X3 + X6 + X20 < 2*X17 (satisfied)
X3 + X6 + X20 < 2*X18 (satisfied)
X3 + X6 + X20 < 2*X19 (satisfied)
X3 + X7 + X8 < 2*X9 (satisfied)
X3 + X7 + X8 < 2*X10 (satisfied)
X3 + X7 + X8 < 2*X11 (satisfied)
X3 + X7 + X8 < 2*X12 (satisfied)
X3 + X7 + X8 < 2*X13 (satisfied)
X3 + X7 + X8 < 2*X14 (satisfied)
X3 + X7 + X8 < 2*X15 (satisfied)
X3 + X7 + X8 < 2*X16 (satisfied)
X3 + X7 + X8 < 2*X17 (satisfied)
X3 + X7 + X8 < 2*X18 (satisfied)
X3 + X7 + X8 < 2*X19 (satisfied)
X3 + X7 + X8 < 2*X20 (satisfied)
X3 + X7 + X9 < 2*X8 (satisfied)
X3 + X7 + X9 < 2*X10 (satisfied)
X3 + X7 + X9 < 2*X11 (satisfied)
X3 + X7 + X9 < 2*X12 (satisfied)
X3 + X7 + X9 < 2*X13 (satisfied)
X3 + X7 + X9 < 2*X14 (satisfied)
X3 + X7 + X9 < 2*X15 (satisfied)
X3 + X7 + X9 < 2*X16 (satisfied)
X3 + X7 + X9 < 2*X17 (satisfied)
X3 + X7 + X9 < 2*X18 (satisfied)
X3 + X7 + X9 < 2*X19 (satisfied)
X3 + X7 + X9 < 2*X20 (satisfied)
X3 + X7 + X10 < 2*X11 (satisfied)
X3 + X7 + X10 < 2*X12 (satisfied)
X3 + X7 + X10 < 2*X13 (satisfied)
X3 + X7 + X10 < 2*X14 (satisfied)
X3 + X7 + X10 < 2*X15 (satisfied)
X3 + X7 + X10 < 2*X16 (satisfied)
X3 + X7 + X10 < 2*X17 (satisfied)
X3 + X7 + X10 < 2*X18 (satisfied)
X3 + X7 + X10 < 2*X19 (satisfied)
X3 + X7 + X10 < 2*X20 (satisfied)
X3 + X7 + X11 < 2*X10 (satisfied)
X3 + X7 + X11 < 2*X12 (satisfied)
X3 + X7 + X11 < 2*X13 (satisfied)
X3 + X7 + X11 < 2*X14 (satisfied)
X3 + X7 + X11 < 2*X15 (satisfied)
X3 + X7 + X11 < 2*X16 (satisfied)
X3 + X7 + X11 < 2*X17 (satisfied)
X3 + X7 + X11 < 2*X18 (satisfied)
X3 + X7 + X11 < 2*X19 (satisfied)
X3 + X7 + X11 < 2*X20 (satisfied)
X3 + X7 + X12 < 2*X10 (satisfied)
X3 + X7 + X12 < 2*X11 (satisfied)
X3 + X7 + X12 < 2*X13 (satisfied)
X3 + X7 + X12 < 2*X14 (satisfied)
X3 + X7 + X12 < 2*X15 (satisfied)
X3 + X7 + X12 < 2*X16 (satisfied)
X3 + X7 + X12 < 2*X17 (satisfied)
X3 + X7 + X12 < 2*X18 (satisfied)
X3 + X7 + X12 < 2*X19 (satisfied)
X3 + X7 + X12 < 2*X20 (satisfied)
X3 + X7 + X13 < 2*X10 (satisfied)
X3 + X7 + X13 < 2*X11 (satisfied)
X3 + X7 + X13 < 2*X12 (satisfied)
X3 + X7 + X13 < 2*X14 (satisfied)
X3 + X7 + X13 < 2*X15 (satisfied)
X3 + X7 + X13 < 2*X16 (satisfied)
X3 + X7 + X13 < 2*X17 (satisfied)
X3 + X7 + X13 < 2*X18 (satisfied)
X3 + X7 + X13 < 2*X19 (satisfied)
X3 + X7 + X13 < 2*X20 (satisfied)
X3 + X7 + X14 < 2*X10 (satisfied)
X3 + X7 + X14 < 2*X11 (satisfied)
X3 + X7 + X14 < 2*X12 (satisfied)
X3 + X7 + X14 < 2*X13 (satisfied)
X3 + X7 + X14 < 2*X15 (satisfied)
X3 + X7 + X14 < 2*X16 (satisfied)
X3 + X7 + X14 < 2*X17 (satisfied)
X3 + X7 + X14 < 2*X18 (satisfied)
X3 + X7 + X14 < 2*X19 (satisfied)
X3 + X7 + X14 < 2*X20 (satisfied)
X3 + X7 + X15 < 2*X10 (satisfied)
X3 + X7 + X15 < 2*X11 (satisfied)
X3 + X7 + X15 < 2*X12 (satisfied)
X3 + X7 + X15 < 2*X13 (satisfied)
X3 + X7 + X15 < 2*X14 (satisfied)
X3 + X7 + X15 < 2*X16 (satisfied)
X3 + X7 + X15 < 2*X17 (satisfied)
X3 + X7 + X15 < 2*X18 (satisfied)
X3 + X7 + X15 < 2*X19 (satisfied)
X3 + X7 + X15 < 2*X20 (satisfied)
X3 + X7 + X16 < 2*X10 (satisfied)
X3 + X7 + X16 < 2*X11 (satisfied)
X3 + X7 + X16 < 2*X12 (satisfied)
X3 + X7 + X16 < 2*X13 (satisfied)
X3 + X7 + X16 < 2*X14 (satisfied)
X3 + X7 + X16 < 2*X15 (satisfied)
X3 + X7 + X16 < 2*X17 (satisfied)
X3 + X7 + X16 < 2*X18 (satisfied)
X3 + X7 + X16 < 2*X19 (satisfied)
X3 + X7 + X16 < 2*X20 (satisfied)
X3 + X7 + X17 < 2*X10 (satisfied)
X3 + X7 + X17 < 2*X11 (satisfied)
X3 + X7 + X17 < 2*X12 (satisfied)
X3 + X7 + X17 < 2*X13 (satisfied)
X3 + X7 + X17 < 2*X14 (satisfied)
X3 + X7 + X17 < 2*X15 (satisfied)
X3 + X7 + X17 < 2*X16 (satisfied)
X3 + X7 + X17 < 2*X18 (satisfied)
X3 + X7 + X17 < 2*X19 (satisfied)
X3 + X7 + X17 < 2*X20 (satisfied)
X3 + X7 + X18 < 2*X10 (satisfied)
X3 + X7 + X18 < 2*X11 (satisfied)
X3 + X7 + X18 < 2*X12 (satisfied)
X3 + X7 + X18 < 2*X13 (satisfied)
X3 + X7 + X18 < 2*X14 (satisfied)
X3 + X7 + X18 < 2*X15 (satisfied)
X3 + X7 + X18 < 2*X16 (satisfied)
X3 + X7 + X18 < 2*X17 (satisfied)
X3 + X7 + X18 < 2*X19 (satisfied)
X3 + X7 + X18 < 2*X20 (satisfied)
X3 + X7 + X19 < 2*X10 (satisfied)
X3 + X7 + X19 < 2*X11 (satisfied)
X3 + X7 + X19 < 2*X12 (satisfied)
X3 + X7 + X19 < 2*X13 (satisfied)
X3 + X7 + X19 < 2*X14 (satisfied)
X3 + X7 + X19 < 2*X15 (satisfied)
X3 + X7 + X19 < 2*X16 (satisfied)
X3 + X7 + X19 < 2*X17 (satisfied)
X3 + X7 + X19 < 2*X18 (satisfied)
X3 + X7 + X19 < 2*X20 (satisfied)
X3 + X7 + X20 < 2*X10 (satisfied)
X3 + X7 + X20 < 2*X11 (satisfied)
X3 + X7 + X20 < 2*X12 (satisfied)
X3 + X7 + X20 < 2*X13 (satisfied)
X3 + X7 + X20 < 2*X14 (satisfied)
X3 + X7 + X20 < 2*X15 (satisfied)
X3 + X7 + X20 < 2*X16 (satisfied)
X3 + X7 + X20 < 2*X17 (satisfied)
X3 + X7 + X20 < 2*X18 (satisfied)
X3 + X7 + X20 < 2*X19 (satisfied)
X3 + X8 + X9 < 2*X10 (satisfied)
X3 + X8 + X9 < 2*X11 (satisfied)
X3 + X8 + X9 < 2*X12 (satisfied)
X3 + X8 + X9 < 2*X13 (satisfied)
X3 + X8 + X9 < 2*X14 (satisfied)
X3 + X8 + X9 < 2*X15 (satisfied)
X3 + X8 + X9 < 2*X16 (satisfied)
X3 + X8 + X9 < 2*X17 (satisfied)
X3 + X8 + X9 < 2*X18 (satisfied)
X3 + X8 + X9 < 2*X19 (satisfied)
X3 + X8 + X9 < 2*X20 (satisfied)
X3 + X8 + X10 < 2*X11 (satisfied)
X3 + X8 + X10 < 2*X12 (satisfied)
X3 + X8 + X10 < 2*X13 (satisfied)
X3 + X8 + X10 < 2*X14 (satisfied)
X3 + X8 + X10 < 2*X15 (satisfied)
X3 + X8 + X10 < 2*X16 (satisfied)
X3 + X8 + X10 < 2*X17 (satisfied)
X3 + X8 + X10 < 2*X18 (satisfied)
X3 + X8 + X10 < 2*X19 (satisfied)
X3 + X8 + X10 < 2*X20 (satisfied)
X3 + X8 + X11 < 2*X10 (satisfied)
X3 + X8 + X11 < 2*X12 (satisfied)
X3 + X8 + X11 < 2*X13 (satisfied)
X3 + X8 + X11 < 2*X14 (satisfied)
X3 + X8 + X11 < 2*X15 (satisfied)
X3 + X8 + X11 < 2*X16 (satisfied)
X3 + X8 + X11 < 2*X17 (satisfied)
X3 + X8 + X11 < 2*X18 (satisfied)
X3 + X8 + X11 < 2*X19 (satisfied)
X3 + X8 + X11 < 2*X20 (satisfied)
X3 + X8 + X12 < 2*X10 (satisfied)
X3 + X8 + X12 < 2*X11 (satisfied)
X3 + X8 + X12 < 2*X13 (satisfied)
X3 + X8 + X12 < 2*X14 (satisfied)
X3 + X8 + X12 < 2*X15 (satisfied)
X3 + X8 + X12 < 2*X16 (satisfied)
X3 + X8 + X12 < 2*X17 (satisfied)
X3 + X8 + X12 < 2*X18 (satisfied)
X3 + X8 + X12 < 2*X19 (satisfied)
X3 + X8 + X12 < 2*X20 (satisfied)
X3 + X8 + X13 < 2*X10 (satisfied)
X3 + X8 + X13 < 2*X11 (satisfied)
X3 + X8 + X13 < 2*X12 (satisfied)
X3 + X8 + X13 < 2*X14 (satisfied)
X3 + X8 + X13 < 2*X15 (satisfied)
X3 + X8 + X13 < 2*X16 (satisfied)
X3 + X8 + X13 < 2*X17 (satisfied)
X3 + X8 + X13 < 2*X18 (satisfied)
X3 + X8 + X13 < 2*X19 (satisfied)
X3 + X8 + X13 < 2*X20 (satisfied)
X3 + X8 + X14 < 2*X10 (satisfied)
X3 + X8 + X14 < 2*X11 (satisfied)
X3 + X8 + X14 < 2*X12 (satisfied)
X3 + X8 + X14 < 2*X13 (satisfied)
X3 + X8 + X14 < 2*X15 (satisfied)
X3 + X8 + X14 < 2*X16 (satisfied)
X3 + X8 + X14 < 2*X17 (satisfied)
X3 + X8 + X14 < 2*X18 (satisfied)
X3 + X8 + X14 < 2*X19 (satisfied)
X3 + X8 + X14 < 2*X20 (satisfied)
X3 + X8 + X15 < 2*X10 (satisfied)
X3 + X8 + X15 < 2*X11 (satisfied)
X3 + X8 + X15 < 2*X12 (satisfied)
X3 + X8 + X15 < 2*X13 (satisfied)
X3 + X8 + X15 < 2*X14 (satisfied)
X3 + X8 + X15 < 2*X16 (satisfied)
X3 + X8 + X15 < 2*X17 (satisfied)
X3 + X8 + X15 < 2*X18 (satisfied)
X3 + X8 + X15 < 2*X19 (satisfied)
X3 + X8 + X15 < 2*X20 (satisfied)
X3 + X8 + X16 < 2*X10 (satisfied)
X3 + X8 + X16 < 2*X11 (satisfied)
X3 + X8 + X16 < 2*X12 (satisfied)
X3 + X8 + X16 < 2*X13 (satisfied)
X3 + X8 + X16 < 2*X14 (satisfied)
X3 + X8 + X16 < 2*X15 (satisfied)
X3 + X8 + X16 < 2*X17 (satisfied)
X3 + X8 + X16 < 2*X18 (satisfied)
X3 + X8 + X16 < 2*X19 (satisfied)
X3 + X8 + X16 < 2*X20 (satisfied)
X3 + X8 + X17 < 2*X10 (satisfied)
X3 + X8 + X17 < 2*X11 (satisfied)
X3 + X8 + X17 < 2*X12 (satisfied)
X3 + X8 + X17 < 2*X13 (satisfied)
X3 + X8 + X17 < 2*X14 (satisfied)
X3 + X8 + X17 < 2*X15 (satisfied)
X3 + X8 + X17 < 2*X16 (satisfied)
X3 + X8 + X17 < 2*X18 (satisfied)
X3 + X8 + X17 < 2*X19 (satisfied)
X3 + X8 + X17 < 2*X20 (satisfied)
X3 + X8 + X18 < 2*X10 (satisfied)
X3 + X8 + X18 < 2*X11 (satisfied)
X3 + X8 + X18 < 2*X12 (satisfied)
X3 + X8 + X18 < 2*X13 (satisfied)
X3 + X8 + X18 < 2*X14 (satisfied)
X3 + X8 + X18 < 2*X15 (satisfied)
X3 + X8 + X18 < 2*X16 (satisfied)
X3 + X8 + X18 < 2*X17 (satisfied)
X3 + X8 + X18 < 2*X19 (satisfied)
X3 + X8 + X18 < 2*X20 (satisfied)
X3 + X8 + X19 < 2*X10 (satisfied)
X3 + X8 + X19 < 2*X11 (satisfied)
X3 + X8 + X19 < 2*X12 (satisfied)
X3 + X8 + X19 < 2*X13 (satisfied)
X3 + X8 + X19 < 2*X14 (satisfied)
X3 + X8 + X19 < 2*X15 (satisfied)
X3 + X8 + X19 < 2*X16 (satisfied)
X3 + X8 + X19 < 2*X17 (satisfied)
X3 + X8 + X19 < 2*X18 (satisfied)
X3 + X8 + X19 < 2*X20 (satisfied)
X3 + X8 + X20 < 2*X10 (satisfied)
X3 + X8 + X20 < 2*X11 (satisfied)
X3 + X8 + X20 < 2*X12 (satisfied)
X3 + X8 + X20 < 2*X13 (satisfied)
X3 + X8 + X20 < 2*X14 (satisfied)
X3 + X8 + X20 < 2*X15 (satisfied)
X3 + X8 + X20 < 2*X16 (satisfied)
X3 + X8 + X20 < 2*X17 (satisfied)
X3 + X8 + X20 < 2*X18 (satisfied)
X3 + X8 + X20 < 2*X19 (satisfied)
X3 + X9 + X10 < 2*X11 (satisfied)
X3 + X9 + X10 < 2*X12 (satisfied)
X3 + X9 + X10 < 2*X13 (satisfied)
X3 + X9 + X10 < 2*X14 (satisfied)
X3 + X9 + X10 < 2*X15 (satisfied)
X3 + X9 + X10 < 2*X16 (satisfied)
X3 + X9 + X10 < 2*X17 (satisfied)
X3 + X9 + X10 < 2*X18 (satisfied)
X3 + X9 + X10 < 2*X19 (satisfied)
X3 + X9 + X10 < 2*X20 (satisfied)
X3 + X9 + X11 < 2*X10 (satisfied)
X3 + X9 + X11 < 2*X12 (satisfied)
X3 + X9 + X11 < 2*X13 (satisfied)
X3 + X9 + X11 < 2*X14 (satisfied)
X3 + X9 + X11 < 2*X15 (satisfied)
X3 + X9 + X11 < 2*X16 (satisfied)
X3 + X9 + X11 < 2*X17 (satisfied)
X3 + X9 + X11 < 2*X18 (satisfied)
X3 + X9 + X11 < 2*X19 (satisfied)
X3 + X9 + X11 < 2*X20 (satisfied)
X3 + X9 + X12 < 2*X10 (satisfied)
X3 + X9 + X12 < 2*X11 (satisfied)
X3 + X9 + X12 < 2*X13 (satisfied)
X3 + X9 + X12 < 2*X14 (satisfied)
X3 + X9 + X12 < 2*X15 (satisfied)
X3 + X9 + X12 < 2*X16 (satisfied)
X3 + X9 + X12 < 2*X17 (satisfied)
X3 + X9 + X12 < 2*X18 (satisfied)
X3 + X9 + X12 < 2*X19 (satisfied)
X3 + X9 + X12 < 2*X20 (satisfied)
X3 + X9 + X13 < 2*X10 (satisfied)
X3 + X9 + X13 < 2*X11 (satisfied)
X3 + X9 + X13 < 2*X12 (satisfied)
X3 + X9 + X13 < 2*X14 (satisfied)
X3 + X9 + X13 < 2*X15 (satisfied)
X3 + X9 + X13 < 2*X16 (satisfied)
X3 + X9 + X13 < 2*X17 (satisfied)
X3 + X9 + X13 < 2*X18 (satisfied)
X3 + X9 + X13 < 2*X19 (satisfied)
X3 + X9 + X13 < 2*X20 (satisfied)
X3 + X9 + X14 < 2*X10 (satisfied)
X3 + X9 + X14 < 2*X11 (satisfied)
X3 + X9 + X14 < 2*X12 (satisfied)
X3 + X9 + X14 < 2*X13 (satisfied)
X3 + X9 + X14 < 2*X15 (satisfied)
X3 + X9 + X14 < 2*X16 (satisfied)
X3 + X9 + X14 < 2*X17 (satisfied)
X3 + X9 + X14 < 2*X18 (satisfied)
X3 + X9 + X14 < 2*X19 (satisfied)
X3 + X9 + X14 < 2*X20 (satisfied)
X3 + X9 + X15 < 2*X10 (satisfied)
X3 + X9 + X15 < 2*X11 (satisfied)
X3 + X9 + X15 < 2*X12 (satisfied)
X3 + X9 + X15 < 2*X13 (satisfied)
X3 + X9 + X15 < 2*X14 (satisfied)
X3 + X9 + X15 < 2*X16 (satisfied)
X3 + X9 + X15 < 2*X17 (satisfied)
X3 + X9 + X15 < 2*X18 (satisfied)
X3 + X9 + X15 < 2*X19 (satisfied)
X3 + X9 + X15 < 2*X20 (satisfied)
X3 + X9 + X16 < 2*X10 (satisfied)
X3 + X9 + X16 < 2*X11 (satisfied)
X3 + X9 + X16 < 2*X12 (satisfied)
X3 + X9 + X16 < 2*X13 (satisfied)
X3 + X9 + X16 < 2*X14 (satisfied)
X3 + X9 + X16 < 2*X15 (satisfied)
X3 + X9 + X16 < 2*X17 (satisfied)
X3 + X9 + X16 < 2*X18 (satisfied)
X3 + X9 + X16 < 2*X19 (satisfied)
X3 + X9 + X16 < 2*X20 (satisfied)
X3 + X9 + X17 < 2*X10 (satisfied)
X3 + X9 + X17 < 2*X11 (satisfied)
X3 + X9 + X17 < 2*X12 (satisfied)
X3 + X9 + X17 < 2*X13 (satisfied)
X3 + X9 + X17 < 2*X14 (satisfied)
X3 + X9 + X17 < 2*X15 (satisfied)
X3 + X9 + X17 < 2*X16 (satisfied)
X3 + X9 + X17 < 2*X18 (satisfied)
X3 + X9 + X17 < 2*X19 (satisfied)
X3 + X9 + X17 < 2*X20 (satisfied)
X3 + X9 + X18 < 2*X10 (satisfied)
X3 + X9 + X18 < 2*X11 (satisfied)
X3 + X9 + X18 < 2*X12 (satisfied)
X3 + X9 + X18 < 2*X13 (satisfied)
X3 + X9 + X18 < 2*X14 (satisfied)
X3 + X9 + X18 < 2*X15 (satisfied)
X3 + X9 + X18 < 2*X16 (satisfied)
X3 + X9 + X18 < 2*X17 (satisfied)
X3 + X9 + X18 < 2*X19 (satisfied)
X3 + X9 + X18 < 2*X20 (satisfied)
X3 + X9 + X19 < 2*X10 (satisfied)
X3 + X9 + X19 < 2*X11 (satisfied)
X3 + X9 + X19 < 2*X12 (satisfied)
X3 + X9 + X19 < 2*X13 (satisfied)
X3 + X9 + X19 < 2*X14 (satisfied)
X3 + X9 + X19 < 2*X15 (satisfied)
X3 + X9 + X19 < 2*X16 (satisfied)
X3 + X9 + X19 < 2*X17 (satisfied)
X3 + X9 + X19 < 2*X18 (satisfied)
X3 + X9 + X19 < 2*X20 (satisfied)
X3 + X9 + X20 < 2*X10 (satisfied)
X3 + X9 + X20 < 2*X11 (satisfied)
X3 + X9 + X20 < 2*X12 (satisfied)
X3 + X9 + X20 < 2*X13 (satisfied)
X3 + X9 + X20 < 2*X14 (satisfied)
X3 + X9 + X20 < 2*X15 (satisfied)
X3 + X9 + X20 < 2*X16 (satisfied)
X3 + X9 + X20 < 2*X17 (satisfied)
X3 + X9 + X20 < 2*X18 (satisfied)
X3 + X9 + X20 < 2*X19 (satisfied)
X3 + X10 + X11 < 2*X12 (satisfied)
X3 + X10 + X11 < 2*X13 (satisfied)
X3 + X10 + X11 < 2*X14 (satisfied)
X3 + X10 + X11 < 2*X15 (satisfied)
X3 + X10 + X11 < 2*X16 (satisfied)
X3 + X10 + X11 < 2*X17 (satisfied)
X3 + X10 + X11 < 2*X18 (satisfied)
X3 + X10 + X11 < 2*X19 (satisfied)
X3 + X10 + X11 < 2*X20 (satisfied)
X3 + X10 + X12 < 2*X11 (satisfied)
X3 + X10 + X12 < 2*X13 (satisfied)
X3 + X10 + X12 < 2*X14 (satisfied)
X3 + X10 + X12 < 2*X15 (satisfied)
X3 + X10 + X12 < 2*X16 (satisfied)
X3 + X10 + X12 < 2*X17 (satisfied)
X3 + X10 + X12 < 2*X18 (satisfied)
X3 + X10 + X12 < 2*X19 (satisfied)
X3 + X10 + X12 < 2*X20 (satisfied)
X3 + X10 + X13 < 2*X11 (satisfied)
X3 + X10 + X13 < 2*X12 (satisfied)
X3 + X10 + X13 < 2*X14 (satisfied)
X3 + X10 + X13 < 2*X15 (satisfied)
X3 + X10 + X13 < 2*X16 (satisfied)
X3 + X10 + X13 < 2*X17 (satisfied)
X3 + X10 + X13 < 2*X18 (satisfied)
X3 + X10 + X13 < 2*X19 (satisfied)
X3 + X10 + X13 < 2*X20 (satisfied)
X3 + X10 + X14 < 2*X11 (satisfied)
X3 + X10 + X14 < 2*X12 (satisfied)
X3 + X10 + X14 < 2*X13 (satisfied)
X3 + X10 + X14 < 2*X15 (satisfied)
X3 + X10 + X14 < 2*X16 (satisfied)
X3 + X10 + X14 < 2*X17 (satisfied)
X3 + X10 + X14 < 2*X18 (satisfied)
X3 + X10 + X14 < 2*X19 (satisfied)
X3 + X10 + X14 < 2*X20 (satisfied)
X3 + X10 + X15 < 2*X11 (satisfied)
X3 + X10 + X15 < 2*X12 (satisfied)
X3 + X10 + X15 < 2*X13 (satisfied)
X3 + X10 + X15 < 2*X14 (satisfied)
X3 + X10 + X15 < 2*X16 (satisfied)
X3 + X10 + X15 < 2*X17 (satisfied)
X3 + X10 + X15 < 2*X18 (satisfied)
X3 + X10 + X15 < 2*X19 (satisfied)
X3 + X10 + X15 < 2*X20 (satisfied)
X3 + X10 + X16 < 2*X11 (satisfied)
X3 + X10 + X16 < 2*X12 (satisfied)
X3 + X10 + X16 < 2*X13 (satisfied)
X3 + X10 + X16 < 2*X14 (satisfied)
X3 + X10 + X16 < 2*X15 (satisfied)
X3 + X10 + X16 < 2*X17 (satisfied)
X3 + X10 + X16 < 2*X18 (satisfied)
X3 + X10 + X16 < 2*X19 (satisfied)
X3 + X10 + X16 < 2*X20 (satisfied)
X3 + X10 + X17 < 2*X11 (satisfied)
X3 + X10 + X17 < 2*X12 (satisfied)
X3 + X10 + X17 < 2*X13 (satisfied)
X3 + X10 + X17 < 2*X14 (satisfied)
X3 + X10 + X17 < 2*X15 (satisfied)
X3 + X10 + X17 < 2*X16 (satisfied)
X3 + X10 + X17 < 2*X18 (satisfied)
X3 + X10 + X17 < 2*X19 (satisfied)
X3 + X10 + X17 < 2*X20 (satisfied)
X3 + X10 + X18 < 2*X11 (satisfied)
X3 + X10 + X18 < 2*X12 (satisfied)
X3 + X10 + X18 < 2*X13 (satisfied)
X3 + X10 + X18 < 2*X14 (satisfied)
X3 + X10 + X18 < 2*X15 (satisfied)
X3 + X10 + X18 < 2*X16 (satisfied)
X3 + X10 + X18 < 2*X17 (satisfied)
X3 + X10 + X18 < 2*X19 (satisfied)
X3 + X10 + X18 < 2*X20 (satisfied)
X3 + X10 + X19 < 2*X11 (satisfied)
X3 + X10 + X19 < 2*X12 (satisfied)
X3 + X10 + X19 < 2*X13 (satisfied)
X3 + X10 + X19 < 2*X14 (satisfied)
X3 + X10 + X19 < 2*X15 (satisfied)
X3 + X10 + X19 < 2*X16 (satisfied)
X3 + X10 + X19 < 2*X17 (satisfied)
X3 + X10 + X19 < 2*X18 (satisfied)
X3 + X10 + X19 < 2*X20 (satisfied)
X3 + X10 + X20 < 2*X11 (satisfied)
X3 + X10 + X20 < 2*X12 (satisfied)
X3 + X10 + X20 < 2*X13 (satisfied)
X3 + X10 + X20 < 2*X14 (satisfied)
X3 + X10 + X20 < 2*X15 (satisfied)
X3 + X10 + X20 < 2*X16 (satisfied)
X3 + X10 + X20 < 2*X17 (satisfied)
X3 + X10 + X20 < 2*X18 (satisfied)
X3 + X10 + X20 < 2*X19 (satisfied)
X3 + X11 + X12 < 2*X13 (satisfied)
X3 + X11 + X12 < 2*X14 (satisfied)
X3 + X11 + X12 < 2*X15 (satisfied)
X3 + X11 + X12 < 2*X16 (satisfied)
X3 + X11 + X12 < 2*X17 (satisfied)
X3 + X11 + X12 < 2*X18 (satisfied)
X3 + X11 + X12 < 2*X19 (satisfied)
X3 + X11 + X12 < 2*X20 (satisfied)
X3 + X11 + X13 < 2*X12 (satisfied)
X3 + X11 + X13 < 2*X14 (satisfied)
X3 + X11 + X13 < 2*X15 (satisfied)
X3 + X11 + X13 < 2*X16 (satisfied)
X3 + X11 + X13 < 2*X17 (satisfied)
X3 + X11 + X13 < 2*X18 (satisfied)
X3 + X11 + X13 < 2*X19 (satisfied)
X3 + X11 + X13 < 2*X20 (satisfied)
X3 + X11 + X14 < 2*X12 (satisfied)
X3 + X11 + X14 < 2*X13 (satisfied)
X3 + X11 + X14 < 2*X15 (satisfied)
X3 + X11 + X14 < 2*X16 (satisfied)
X3 + X11 + X14 < 2*X17 (satisfied)
X3 + X11 + X14 < 2*X18 (satisfied)
X3 + X11 + X14 < 2*X19 (satisfied)
X3 + X11 + X14 < 2*X20 (satisfied)
X3 + X11 + X15 < 2*X12 (satisfied)
X3 + X11 + X15 < 2*X13 (satisfied)
X3 + X11 + X15 < 2*X14 (satisfied)
X3 + X11 + X15 < 2*X16 (satisfied)
X3 + X11 + X15 < 2*X17 (satisfied)
X3 + X11 + X15 < 2*X18 (satisfied)
X3 + X11 + X15 < 2*X19 (satisfied)
X3 + X11 + X15 < 2*X20 (satisfied)
X3 + X11 + X16 < 2*X12 (satisfied)
X3 + X11 + X16 < 2*X13 (satisfied)
X3 + X11 + X16 < 2*X14 (satisfied)
X3 + X11 + X16 < 2*X15 (satisfied)
X3 + X11 + X16 < 2*X17 (satisfied)
X3 + X11 + X16 < 2*X18 (satisfied)
X3 + X11 + X16 < 2*X19 (satisfied)
X3 + X11 + X16 < 2*X20 (satisfied)
X3 + X11 + X17 < 2*X12 (satisfied)
X3 + X11 + X17 < 2*X13 (satisfied)
X3 + X11 + X17 < 2*X14 (satisfied)
X3 + X11 + X17 < 2*X15 (satisfied)
X3 + X11 + X17 < 2*X16 (satisfied)
X3 + X11 + X17 < 2*X18 (satisfied)
X3 + X11 + X17 < 2*X19 (satisfied)
X3 + X11 + X17 < 2*X20 (satisfied)
X3 + X11 + X18 < 2*X12 (satisfied)
X3 + X11 + X18 < 2*X13 (satisfied)
X3 + X11 + X18 < 2*X14 (satisfied)
X3 + X11 + X18 < 2*X15 (satisfied)
X3 + X11 + X18 < 2*X16 (satisfied)
X3 + X11 + X18 < 2*X17 (satisfied)
X3 + X11 + X18 < 2*X19 (satisfied)
X3 + X11 + X18 < 2*X20 (satisfied)
X3 + X11 + X19 < 2*X12 (satisfied)
X3 + X11 + X19 < 2*X13 (satisfied)
X3 + X11 + X19 < 2*X14 (satisfied)
X3 + X11 + X19 < 2*X15 (satisfied)
X3 + X11 + X19 < 2*X16 (satisfied)
X3 + X11 + X19 < 2*X17 (satisfied)
X3 + X11 + X19 < 2*X18 (satisfied)
X3 + X11 + X19 < 2*X20 (satisfied)
X3 + X11 + X20 < 2*X12 (satisfied)
X3 + X11 + X20 < 2*X13 (satisfied)
X3 + X11 + X20 < 2*X14 (satisfied)
X3 + X11 + X20 < 2*X15 (satisfied)
X3 + X11 + X20 < 2*X16 (satisfied)
X3 + X11 + X20 < 2*X17 (satisfied)
X3 + X11 + X20 < 2*X18 (satisfied)
X3 + X11 + X20 < 2*X19 (satisfied)
X3 + X12 + X13 < 2*X14 (satisfied)
X3 + X12 + X13 < 2*X15 (satisfied)
X3 + X12 + X13 < 2*X16 (satisfied)
X3 + X12 + X13 < 2*X17 (satisfied)
X3 + X12 + X13 < 2*X18 (satisfied)
X3 + X12 + X13 < 2*X19 (satisfied)
X3 + X12 + X13 < 2*X20 (satisfied)
X3 + X12 + X14 < 2*X13 (satisfied)
X3 + X12 + X14 < 2*X15 (satisfied)
X3 + X12 + X14 < 2*X16 (satisfied)
X3 + X12 + X14 < 2*X17 (satisfied)
X3 + X12 + X14 < 2*X18 (satisfied)
X3 + X12 + X14 < 2*X19 (satisfied)
X3 + X12 + X14 < 2*X20 (satisfied)
X3 + X12 + X15 < 2*X13 (satisfied)
X3 + X12 + X15 < 2*X14 (satisfied)
X3 + X12 + X15 < 2*X16 (satisfied)
X3 + X12 + X15 < 2*X17 (satisfied)
X3 + X12 + X15 < 2*X18 (satisfied)
X3 + X12 + X15 < 2*X19 (satisfied)
X3 + X12 + X15 < 2*X20 (satisfied)
X3 + X12 + X16 < 2*X13 (satisfied)
X3 + X12 + X16 < 2*X14 (satisfied)
X3 + X12 + X16 < 2*X15 (satisfied)
X3 + X12 + X16 < 2*X17 (satisfied)
X3 + X12 + X16 < 2*X18 (satisfied)
X3 + X12 + X16 < 2*X19 (satisfied)
X3 + X12 + X16 < 2*X20 (satisfied)
X3 + X12 + X17 < 2*X13 (satisfied)
X3 + X12 + X17 < 2*X14 (satisfied)
X3 + X12 + X17 < 2*X15 (satisfied)
X3 + X12 + X17 < 2*X16 (satisfied)
X3 + X12 + X17 < 2*X18 (satisfied)
X3 + X12 + X17 < 2*X19 (satisfied)
X3 + X12 + X17 < 2*X20 (satisfied)
X3 + X12 + X18 < 2*X13 (satisfied)
X3 + X12 + X18 < 2*X14 (satisfied)
X3 + X12 + X18 < 2*X15 (satisfied)
X3 + X12 + X18 < 2*X16 (satisfied)
X3 + X12 + X18 < 2*X17 (satisfied)
X3 + X12 + X18 < 2*X19 (satisfied)
X3 + X12 + X18 < 2*X20 (satisfied)
X3 + X12 + X19 < 2*X13 (satisfied)
X3 + X12 + X19 < 2*X14 (satisfied)
X3 + X12 + X19 < 2*X15 (satisfied)
X3 + X12 + X19 < 2*X16 (satisfied)
X3 + X12 + X19 < 2*X17 (satisfied)
X3 + X12 + X19 < 2*X18 (satisfied)
X3 + X12 + X19 < 2*X20 (satisfied)
X3 + X12 + X20 < 2*X13 (satisfied)
X3 + X12 + X20 < 2*X14 (satisfied)
X3 + X12 + X20 < 2*X15 (satisfied)
X3 + X12 + X20 < 2*X16 (satisfied)
X3 + X12 + X20 < 2*X17 (satisfied)
X3 + X12 + X20 < 2*X18 (satisfied)
X3 + X12 + X20 < 2*X19 (satisfied)
X3 + X13 + X14 < 2*X15 (satisfied)
X3 + X13 + X14 < 2*X16 (satisfied)
X3 + X13 + X14 < 2*X17 (satisfied)
X3 + X13 + X14 < 2*X18 (satisfied)
X3 + X13 + X14 < 2*X19 (satisfied)
X3 + X13 + X14 < 2*X20 (satisfied)
X3 + X13 + X15 < 2*X14 (satisfied)
X3 + X13 + X15 < 2*X16 (satisfied)
X3 + X13 + X15 < 2*X17 (satisfied)
X3 + X13 + X15 < 2*X18 (satisfied)
X3 + X13 + X15 < 2*X19 (satisfied)
X3 + X13 + X15 < 2*X20 (satisfied)
X3 + X13 + X16 < 2*X14 (satisfied)
X3 + X13 + X16 < 2*X15 (satisfied)
X3 + X13 + X16 < 2*X17 (satisfied)
X3 + X13 + X16 < 2*X18 (satisfied)
X3 + X13 + X16 < 2*X19 (satisfied)
X3 + X13 + X16 < 2*X20 (satisfied)
X3 + X13 + X17 < 2*X14 (satisfied)
X3 + X13 + X17 < 2*X15 (satisfied)
X3 + X13 + X17 < 2*X16 (satisfied)
X3 + X13 + X17 < 2*X18 (satisfied)
X3 + X13 + X17 < 2*X19 (satisfied)
X3 + X13 + X17 < 2*X20 (satisfied)
X3 + X13 + X18 < 2*X14 (satisfied)
X3 + X13 + X18 < 2*X15 (satisfied)
X3 + X13 + X18 < 2*X16 (satisfied)
X3 + X13 + X18 < 2*X17 (satisfied)
X3 + X13 + X18 < 2*X19 (satisfied)
X3 + X13 + X18 < 2*X20 (satisfied)
X3 + X13 + X19 < 2*X14 (satisfied)
X3 + X13 + X19 < 2*X15 (satisfied)
X3 + X13 + X19 < 2*X16 (satisfied)
X3 + X13 + X19 < 2*X17 (satisfied)
X3 + X13 + X19 < 2*X18 (satisfied)
X3 + X13 + X19 < 2*X20 (satisfied)
X3 + X13 + X20 < 2*X14 (satisfied)
X3 + X13 + X20 < 2*X15 (satisfied)
X3 + X13 + X20 < 2*X16 (satisfied)
X3 + X13 + X20 < 2*X17 (satisfied)
X3 + X13 + X20 < 2*X18 (satisfied)
X3 + X13 + X20 < 2*X19 (satisfied)
X3 + X14 + X15 < 2*X16 (satisfied)
X3 + X14 + X15 < 2*X17 (satisfied)
X3 + X14 + X15 < 2*X18 (satisfied)
X3 + X14 + X15 < 2*X19 (satisfied)
X3 + X14 + X15 < 2*X20 (satisfied)
X3 + X14 + X16 < 2*X15 (satisfied)
X3 + X14 + X16 < 2*X17 (satisfied)
X3 + X14 + X16 < 2*X18 (satisfied)
X3 + X14 + X16 < 2*X19 (satisfied)
X3 + X14 + X16 < 2*X20 (satisfied)
X3 + X14 + X17 < 2*X15 (satisfied)
X3 + X14 + X17 < 2*X16 (satisfied)
X3 + X14 + X17 < 2*X18 (satisfied)
X3 + X14 + X17 < 2*X19 (satisfied)
X3 + X14 + X17 < 2*X20 (satisfied)
X3 + X14 + X18 < 2*X15 (satisfied)
X3 + X14 + X18 < 2*X16 (satisfied)
X3 + X14 + X18 < 2*X17 (satisfied)
X3 + X14 + X18 < 2*X19 (satisfied)
X3 + X14 + X18 < 2*X20 (satisfied)
X3 + X14 + X19 < 2*X15 (satisfied)
X3 + X14 + X19 < 2*X16 (satisfied)
X3 + X14 + X19 < 2*X17 (satisfied)
X3 + X14 + X19 < 2*X18 (satisfied)
X3 + X14 + X19 < 2*X20 (satisfied)
X3 + X14 + X20 < 2*X15 (satisfied)
X3 + X14 + X20 < 2*X16 (satisfied)
X3 + X14 + X20 < 2*X17 (satisfied)
X3 + X14 + X20 < 2*X18 (satisfied)
X3 + X14 + X20 < 2*X19 (satisfied)
X3 + X15 + X16 < 2*X17 (satisfied)
X3 + X15 + X16 < 2*X18 (satisfied)
X3 + X15 + X16 < 2*X19 (satisfied)
X3 + X15 + X16 < 2*X20 (satisfied)
X3 + X15 + X17 < 2*X16 (satisfied)
X3 + X15 + X17 < 2*X18 (satisfied)
X3 + X15 + X17 < 2*X19 (satisfied)
X3 + X15 + X17 < 2*X20 (satisfied)
X3 + X15 + X18 < 2*X16 (satisfied)
X3 + X15 + X18 < 2*X17 (satisfied)
X3 + X15 + X18 < 2*X19 (satisfied)
X3 + X15 + X18 < 2*X20 (satisfied)
X3 + X15 + X19 < 2*X16 (satisfied)
X3 + X15 + X19 < 2*X17 (satisfied)
X3 + X15 + X19 < 2*X18 (satisfied)
X3 + X15 + X19 < 2*X20 (satisfied)
X3 + X15 + X20 < 2*X16 (satisfied)
X3 + X15 + X20 < 2*X17 (satisfied)
X3 + X15 + X20 < 2*X18 (satisfied)
X3 + X15 + X20 < 2*X19 (satisfied)
X3 + X16 + X17 < 2*X18 (satisfied)
X3 + X16 + X17 < 2*X19 (satisfied)
X3 + X16 + X17 < 2*X20 (satisfied)
X3 + X16 + X18 < 2*X17 (satisfied)
X3 + X16 + X18 < 2*X19 (satisfied)
X3 + X16 + X18 < 2*X20 (satisfied)
X3 + X16 + X19 < 2*X17 (satisfied)
X3 + X16 + X19 < 2*X18 (satisfied)
X3 + X16 + X19 < 2*X20 (satisfied)
X3 + X16 + X20 < 2*X17 (satisfied)
X3 + X16 + X20 < 2*X18 (satisfied)
X3 + X16 + X20 < 2*X19 (satisfied)
X3 + X17 + X18 < 2*X19 (satisfied)
X3 + X17 + X18 < 2*X20 (satisfied)
X3 + X17 + X19 < 2*X18 (satisfied)
X3 + X17 + X19 < 2*X20 (satisfied)
X3 + X17 + X20 < 2*X18 (satisfied)
X3 + X17 + X20 < 2*X19 (satisfied)
X3 + X18 + X19 < 2*X20 (satisfied)
X3 + X18 + X20 < 2*X19 (satisfied)
X4 + X5 + X6 < 2*X7 (satisfied)
X4 + X5 + X6 < 2*X8 (satisfied)
X4 + X5 + X6 < 2*X9 (satisfied)
X4 + X5 + X6 < 2*X10 (satisfied)
X4 + X5 + X6 < 2*X11 (satisfied)
X4 + X5 + X6 < 2*X12 (satisfied)
X4 + X5 + X6 < 2*X13 (satisfied)
X4 + X5 + X6 < 2*X14 (satisfied)
X4 + X5 + X6 < 2*X15 (satisfied)
X4 + X5 + X6 < 2*X16 (satisfied)
X4 + X5 + X6 < 2*X17 (satisfied)
X4 + X5 + X6 < 2*X18 (satisfied)
X4 + X5 + X6 < 2*X19 (satisfied)
X4 + X5 + X6 < 2*X20 (satisfied)
X4 + X5 + X7 < 2*X6 (satisfied)
X4 + X5 + X7 < 2*X8 (satisfied)
X4 + X5 + X7 < 2*X9 (satisfied)
X4 + X5 + X7 < 2*X10 (satisfied)
X4 + X5 + X7 < 2*X11 (satisfied)
X4 + X5 + X7 < 2*X12 (satisfied)
X4 + X5 + X7 < 2*X13 (satisfied)
X4 + X5 + X7 < 2*X14 (satisfied)
X4 + X5 + X7 < 2*X15 (satisfied)
X4 + X5 + X7 < 2*X16 (satisfied)
X4 + X5 + X7 < 2*X17 (satisfied)
X4 + X5 + X7 < 2*X18 (satisfied)
X4 + X5 + X7 < 2*X19 (satisfied)
X4 + X5 + X7 < 2*X20 (satisfied)
X4 + X5 + X8 < 2*X6 (satisfied)
X4 + X5 + X8 < 2*X7 (satisfied)
X4 + X5 + X8 < 2*X9 (satisfied)
X4 + X5 + X8 < 2*X10 (satisfied)
X4 + X5 + X8 < 2*X11 (satisfied)
X4 + X5 + X8 < 2*X12 (satisfied)
X4 + X5 + X8 < 2*X13 (satisfied)
X4 + X5 + X8 < 2*X14 (satisfied)
X4 + X5 + X8 < 2*X15 (satisfied)
X4 + X5 + X8 < 2*X16 (satisfied)
X4 + X5 + X8 < 2*X17 (satisfied)
X4 + X5 + X8 < 2*X18 (satisfied)
X4 + X5 + X8 < 2*X19 (satisfied)
X4 + X5 + X8 < 2*X20 (satisfied)
X4 + X5 + X9 < 2*X6 (satisfied)
X4 + X5 + X9 < 2*X7 (satisfied)
X4 + X5 + X9 < 2*X8 (satisfied)
X4 + X5 + X9 < 2*X10 (satisfied)
X4 + X5 + X9 < 2*X11 (satisfied)
X4 + X5 + X9 < 2*X12 (satisfied)
X4 + X5 + X9 < 2*X13 (satisfied)
X4 + X5 + X9 < 2*X14 (satisfied)
X4 + X5 + X9 < 2*X15 (satisfied)
X4 + X5 + X9 < 2*X16 (satisfied)
X4 + X5 + X9 < 2*X17 (satisfied)
X4 + X5 + X9 < 2*X18 (satisfied)
X4 + X5 + X9 < 2*X19 (satisfied)
X4 + X5 + X9 < 2*X20 (satisfied)
X4 + X5 + X10 < 2*X11 (satisfied)
X4 + X5 + X10 < 2*X12 (satisfied)
X4 + X5 + X10 < 2*X13 (satisfied)
X4 + X5 + X10 < 2*X14 (satisfied)
X4 + X5 + X10 < 2*X15 (satisfied)
X4 + X5 + X10 < 2*X16 (satisfied)
X4 + X5 + X10 < 2*X17 (satisfied)
X4 + X5 + X10 < 2*X18 (satisfied)
X4 + X5 + X10 < 2*X19 (satisfied)
X4 + X5 + X10 < 2*X20 (satisfied)
X4 + X5 + X11 < 2*X10 (satisfied)
X4 + X5 + X11 < 2*X12 (satisfied)
X4 + X5 + X11 < 2*X13 (satisfied)
X4 + X5 + X11 < 2*X14 (satisfied)
X4 + X5 + X11 < 2*X15 (satisfied)
X4 + X5 + X11 < 2*X16 (satisfied)
X4 + X5 + X11 < 2*X17 (satisfied)
X4 + X5 + X11 < 2*X18 (satisfied)
X4 + X5 + X11 < 2*X19 (satisfied)
X4 + X5 + X11 < 2*X20 (satisfied)
X4 + X5 + X12 < 2*X10 (satisfied)
X4 + X5 + X12 < 2*X11 (satisfied)
X4 + X5 + X12 < 2*X13 (satisfied)
X4 + X5 + X12 < 2*X14 (satisfied)
X4 + X5 + X12 < 2*X15 (satisfied)
X4 + X5 + X12 < 2*X16 (satisfied)
X4 + X5 + X12 < 2*X17 (satisfied)
X4 + X5 + X12 < 2*X18 (satisfied)
X4 + X5 + X12 < 2*X19 (satisfied)
X4 + X5 + X12 < 2*X20 (satisfied)
X4 + X5 + X13 < 2*X10 (satisfied)
X4 + X5 + X13 < 2*X11 (satisfied)
X4 + X5 + X13 < 2*X12 (satisfied)
X4 + X5 + X13 < 2*X14 (satisfied)
X4 + X5 + X13 < 2*X15 (satisfied)
X4 + X5 + X13 < 2*X16 (satisfied)
X4 + X5 + X13 < 2*X17 (satisfied)
X4 + X5 + X13 < 2*X18 (satisfied)
X4 + X5 + X13 < 2*X19 (satisfied)
X4 + X5 + X13 < 2*X20 (satisfied)
X4 + X5 + X14 < 2*X10 (satisfied)
X4 + X5 + X14 < 2*X11 (satisfied)
X4 + X5 + X14 < 2*X12 (satisfied)
X4 + X5 + X14 < 2*X13 (satisfied)
X4 + X5 + X14 < 2*X15 (satisfied)
X4 + X5 + X14 < 2*X16 (satisfied)
X4 + X5 + X14 < 2*X17 (satisfied)
X4 + X5 + X14 < 2*X18 (satisfied)
X4 + X5 + X14 < 2*X19 (satisfied)
X4 + X5 + X14 < 2*X20 (satisfied)
X4 + X5 + X15 < 2*X10 (satisfied)
X4 + X5 + X15 < 2*X11 (satisfied)
X4 + X5 + X15 < 2*X12 (satisfied)
X4 + X5 + X15 < 2*X13 (satisfied)
X4 + X5 + X15 < 2*X14 (satisfied)
X4 + X5 + X15 < 2*X16 (satisfied)
X4 + X5 + X15 < 2*X17 (satisfied)
X4 + X5 + X15 < 2*X18 (satisfied)
X4 + X5 + X15 < 2*X19 (satisfied)
X4 + X5 + X15 < 2*X20 (satisfied)
X4 + X5 + X16 < 2*X10 (satisfied)
X4 + X5 + X16 < 2*X11 (satisfied)
X4 + X5 + X16 < 2*X12 (satisfied)
X4 + X5 + X16 < 2*X13 (satisfied)
X4 + X5 + X16 < 2*X14 (satisfied)
X4 + X5 + X16 < 2*X15 (satisfied)
X4 + X5 + X16 < 2*X17 (satisfied)
X4 + X5 + X16 < 2*X18 (satisfied)
X4 + X5 + X16 < 2*X19 (satisfied)
X4 + X5 + X16 < 2*X20 (satisfied)
X4 + X5 + X17 < 2*X10 (satisfied)
X4 + X5 + X17 < 2*X11 (satisfied)
X4 + X5 + X17 < 2*X12 (satisfied)
X4 + X5 + X17 < 2*X13 (satisfied)
X4 + X5 + X17 < 2*X14 (satisfied)
X4 + X5 + X17 < 2*X15 (satisfied)
X4 + X5 + X17 < 2*X16 (satisfied)
X4 + X5 + X17 < 2*X18 (satisfied)
X4 + X5 + X17 < 2*X19 (satisfied)
X4 + X5 + X17 < 2*X20 (satisfied)
X4 + X5 + X18 < 2*X10 (satisfied)
X4 + X5 + X18 < 2*X11 (satisfied)
X4 + X5 + X18 < 2*X12 (satisfied)
X4 + X5 + X18 < 2*X13 (satisfied)
X4 + X5 + X18 < 2*X14 (satisfied)
X4 + X5 + X18 < 2*X15 (satisfied)
X4 + X5 + X18 < 2*X16 (satisfied)
X4 + X5 + X18 < 2*X17 (satisfied)
X4 + X5 + X18 < 2*X19 (satisfied)
X4 + X5 + X18 < 2*X20 (satisfied)
X4 + X5 + X19 < 2*X10 (satisfied)
X4 + X5 + X19 < 2*X11 (satisfied)
X4 + X5 + X19 < 2*X12 (satisfied)
X4 + X5 + X19 < 2*X13 (satisfied)
X4 + X5 + X19 < 2*X14 (satisfied)
X4 + X5 + X19 < 2*X15 (satisfied)
X4 + X5 + X19 < 2*X16 (satisfied)
X4 + X5 + X19 < 2*X17 (satisfied)
X4 + X5 + X19 < 2*X18 (satisfied)
X4 + X5 + X19 < 2*X20 (satisfied)
X4 + X5 + X20 < 2*X10 (satisfied)
X4 + X5 + X20 < 2*X11 (satisfied)
X4 + X5 + X20 < 2*X12 (satisfied)
X4 + X5 + X20 < 2*X13 (satisfied)
X4 + X5 + X20 < 2*X14 (satisfied)
X4 + X5 + X20 < 2*X15 (satisfied)
X4 + X5 + X20 < 2*X16 (satisfied)
X4 + X5 + X20 < 2*X17 (satisfied)
X4 + X5 + X20 < 2*X18 (satisfied)
X4 + X5 + X20 < 2*X19 (satisfied)
X4 + X6 + X7 < 2*X8 (satisfied)
X4 + X6 + X7 < 2*X9 (satisfied)
X4 + X6 + X7 < 2*X10 (satisfied)
X4 + X6 + X7 < 2*X11 (satisfied)
X4 + X6 + X7 < 2*X12 (satisfied)
X4 + X6 + X7 < 2*X13 (satisfied)
X4 + X6 + X7 < 2*X14 (satisfied)
X4 + X6 + X7 < 2*X15 (satisfied)
X4 + X6 + X7 < 2*X16 (satisfied)
X4 + X6 + X7 < 2*X17 (satisfied)
X4 + X6 + X7 < 2*X18 (satisfied)
X4 + X6 + X7 < 2*X19 (satisfied)
X4 + X6 + X7 < 2*X20 (satisfied)
X4 + X6 + X8 < 2*X7 (satisfied)
X4 + X6 + X8 < 2*X9 (satisfied)
X4 + X6 + X8 < 2*X10 (satisfied)
X4 + X6 + X8 < 2*X11 (satisfied)
X4 + X6 + X8 < 2*X12 (satisfied)
X4 + X6 + X8 < 2*X13 (satisfied)
X4 + X6 + X8 < 2*X14 (satisfied)
X4 + X6 + X8 < 2*X15 (satisfied)
X4 + X6 + X8 < 2*X16 (satisfied)
X4 + X6 + X8 < 2*X17 (satisfied)
X4 + X6 + X8 < 2*X18 (satisfied)
X4 + X6 + X8 < 2*X19 (satisfied)
X4 + X6 + X8 < 2*X20 (satisfied)
X4 + X6 + X9 < 2*X7 (satisfied)
X4 + X6 + X9 < 2*X8 (satisfied)
X4 + X6 + X9 < 2*X10 (satisfied)
X4 + X6 + X9 < 2*X11 (satisfied)
X4 + X6 + X9 < 2*X12 (satisfied)
X4 + X6 + X9 < 2*X13 (satisfied)
X4 + X6 + X9 < 2*X14 (satisfied)
X4 + X6 + X9 < 2*X15 (satisfied)
X4 + X6 + X9 < 2*X16 (satisfied)
X4 + X6 + X9 < 2*X17 (satisfied)
X4 + X6 + X9 < 2*X18 (satisfied)
X4 + X6 + X9 < 2*X19 (satisfied)
X4 + X6 + X9 < 2*X20 (satisfied)
X4 + X6 + X10 < 2*X11 (satisfied)
X4 + X6 + X10 < 2*X12 (satisfied)
X4 + X6 + X10 < 2*X13 (satisfied)
X4 + X6 + X10 < 2*X14 (satisfied)
X4 + X6 + X10 < 2*X15 (satisfied)
X4 + X6 + X10 < 2*X16 (satisfied)
X4 + X6 + X10 < 2*X17 (satisfied)
X4 + X6 + X10 < 2*X18 (satisfied)
X4 + X6 + X10 < 2*X19 (satisfied)
X4 + X6 + X10 < 2*X20 (satisfied)
X4 + X6 + X11 < 2*X10 (satisfied)
X4 + X6 + X11 < 2*X12 (satisfied)
X4 + X6 + X11 < 2*X13 (satisfied)
X4 + X6 + X11 < 2*X14 (satisfied)
X4 + X6 + X11 < 2*X15 (satisfied)
X4 + X6 + X11 < 2*X16 (satisfied)
X4 + X6 + X11 < 2*X17 (satisfied)
X4 + X6 + X11 < 2*X18 (satisfied)
X4 + X6 + X11 < 2*X19 (satisfied)
X4 + X6 + X11 < 2*X20 (satisfied)
X4 + X6 + X12 < 2*X10 (satisfied)
X4 + X6 + X12 < 2*X11 (satisfied)
X4 + X6 + X12 < 2*X13 (satisfied)
X4 + X6 + X12 < 2*X14 (satisfied)
X4 + X6 + X12 < 2*X15 (satisfied)
X4 + X6 + X12 < 2*X16 (satisfied)
X4 + X6 + X12 < 2*X17 (satisfied)
X4 + X6 + X12 < 2*X18 (satisfied)
X4 + X6 + X12 < 2*X19 (satisfied)
X4 + X6 + X12 < 2*X20 (satisfied)
X4 + X6 + X13 < 2*X10 (satisfied)
X4 + X6 + X13 < 2*X11 (satisfied)
X4 + X6 + X13 < 2*X12 (satisfied)
X4 + X6 + X13 < 2*X14 (satisfied)
X4 + X6 + X13 < 2*X15 (satisfied)
X4 + X6 + X13 < 2*X16 (satisfied)
X4 + X6 + X13 < 2*X17 (satisfied)
X4 + X6 + X13 < 2*X18 (satisfied)
X4 + X6 + X13 < 2*X19 (satisfied)
X4 + X6 + X13 < 2*X20 (satisfied)
X4 + X6 + X14 < 2*X10 (satisfied)
X4 + X6 + X14 < 2*X11 (satisfied)
X4 + X6 + X14 < 2*X12 (satisfied)
X4 + X6 + X14 < 2*X13 (satisfied)
X4 + X6 + X14 < 2*X15 (satisfied)
X4 + X6 + X14 < 2*X16 (satisfied)
X4 + X6 + X14 < 2*X17 (satisfied)
X4 + X6 + X14 < 2*X18 (satisfied)
X4 + X6 + X14 < 2*X19 (satisfied)
X4 + X6 + X14 < 2*X20 (satisfied)
X4 + X6 + X15 < 2*X10 (satisfied)
X4 + X6 + X15 < 2*X11 (satisfied)
X4 + X6 + X15 < 2*X12 (satisfied)
X4 + X6 + X15 < 2*X13 (satisfied)
X4 + X6 + X15 < 2*X14 (satisfied)
X4 + X6 + X15 < 2*X16 (satisfied)
X4 + X6 + X15 < 2*X17 (satisfied)
X4 + X6 + X15 < 2*X18 (satisfied)
X4 + X6 + X15 < 2*X19 (satisfied)
X4 + X6 + X15 < 2*X20 (satisfied)
X4 + X6 + X16 < 2*X10 (satisfied)
X4 + X6 + X16 < 2*X11 (satisfied)
X4 + X6 + X16 < 2*X12 (satisfied)
X4 + X6 + X16 < 2*X13 (satisfied)
X4 + X6 + X16 < 2*X14 (satisfied)
X4 + X6 + X16 < 2*X15 (satisfied)
X4 + X6 + X16 < 2*X17 (satisfied)
X4 + X6 + X16 < 2*X18 (satisfied)
X4 + X6 + X16 < 2*X19 (satisfied)
X4 + X6 + X16 < 2*X20 (satisfied)
X4 + X6 + X17 < 2*X10 (satisfied)
X4 + X6 + X17 < 2*X11 (satisfied)
X4 + X6 + X17 < 2*X12 (satisfied)
X4 + X6 + X17 < 2*X13 (satisfied)
X4 + X6 + X17 < 2*X14 (satisfied)
X4 + X6 + X17 < 2*X15 (satisfied)
X4 + X6 + X17 < 2*X16 (satisfied)
X4 + X6 + X17 < 2*X18 (satisfied)
X4 + X6 + X17 < 2*X19 (satisfied)
X4 + X6 + X17 < 2*X20 (satisfied)
X4 + X6 + X18 < 2*X10 (satisfied)
X4 + X6 + X18 < 2*X11 (satisfied)
X4 + X6 + X18 < 2*X12 (satisfied)
X4 + X6 + X18 < 2*X13 (satisfied)
X4 + X6 + X18 < 2*X14 (satisfied)
X4 + X6 + X18 < 2*X15 (satisfied)
X4 + X6 + X18 < 2*X16 (satisfied)
X4 + X6 + X18 < 2*X17 (satisfied)
X4 + X6 + X18 < 2*X19 (satisfied)
X4 + X6 + X18 < 2*X20 (satisfied)
X4 + X6 + X19 < 2*X10 (satisfied)
X4 + X6 + X19 < 2*X11 (satisfied)
X4 + X6 + X19 < 2*X12 (satisfied)
X4 + X6 + X19 < 2*X13 (satisfied)
X4 + X6 + X19 < 2*X14 (satisfied)
X4 + X6 + X19 < 2*X15 (satisfied)
X4 + X6 + X19 < 2*X16 (satisfied)
X4 + X6 + X19 < 2*X17 (satisfied)
X4 + X6 + X19 < 2*X18 (satisfied)
X4 + X6 + X19 < 2*X20 (satisfied)
X4 + X6 + X20 < 2*X10 (satisfied)
X4 + X6 + X20 < 2*X11 (satisfied)
X4 + X6 + X20 < 2*X12 (satisfied)
X4 + X6 + X20 < 2*X13 (satisfied)
X4 + X6 + X20 < 2*X14 (satisfied)
X4 + X6 + X20 < 2*X15 (satisfied)
X4 + X6 + X20 < 2*X16 (satisfied)
X4 + X6 + X20 < 2*X17 (satisfied)
X4 + X6 + X20 < 2*X18 (satisfied)
X4 + X6 + X20 < 2*X19 (satisfied)
X4 + X7 + X8 < 2*X9 (satisfied)
X4 + X7 + X8 < 2*X10 (satisfied)
X4 + X7 + X8 < 2*X11 (satisfied)
X4 + X7 + X8 < 2*X12 (satisfied)
X4 + X7 + X8 < 2*X13 (satisfied)
X4 + X7 + X8 < 2*X14 (satisfied)
X4 + X7 + X8 < 2*X15 (satisfied)
X4 + X7 + X8 < 2*X16 (satisfied)
X4 + X7 + X8 < 2*X17 (satisfied)
X4 + X7 + X8 < 2*X18 (satisfied)
X4 + X7 + X8 < 2*X19 (satisfied)
X4 + X7 + X8 < 2*X20 (satisfied)
X4 + X7 + X9 < 2*X8 (satisfied)
X4 + X7 + X9 < 2*X10 (satisfied)
X4 + X7 + X9 < 2*X11 (satisfied)
X4 + X7 + X9 < 2*X12 (satisfied)
X4 + X7 + X9 < 2*X13 (satisfied)
X4 + X7 + X9 < 2*X14 (satisfied)
X4 + X7 + X9 < 2*X15 (satisfied)
X4 + X7 + X9 < 2*X16 (satisfied)
X4 + X7 + X9 < 2*X17 (satisfied)
X4 + X7 + X9 < 2*X18 (satisfied)
X4 + X7 + X9 < 2*X19 (satisfied)
X4 + X7 + X9 < 2*X20 (satisfied)
X4 + X7 + X10 < 2*X11 (satisfied)
X4 + X7 + X10 < 2*X12 (satisfied)
X4 + X7 + X10 < 2*X13 (satisfied)
X4 + X7 + X10 < 2*X14 (satisfied)
X4 + X7 + X10 < 2*X15 (satisfied)
X4 + X7 + X10 < 2*X16 (satisfied)
X4 + X7 + X10 < 2*X17 (satisfied)
X4 + X7 + X10 < 2*X18 (satisfied)
X4 + X7 + X10 < 2*X19 (satisfied)
X4 + X7 + X10 < 2*X20 (satisfied)
X4 + X7 + X11 < 2*X10 (satisfied)
X4 + X7 + X11 < 2*X12 (satisfied)
X4 + X7 + X11 < 2*X13 (satisfied)
X4 + X7 + X11 < 2*X14 (satisfied)
X4 + X7 + X11 < 2*X15 (satisfied)
X4 + X7 + X11 < 2*X16 (satisfied)
X4 + X7 + X11 < 2*X17 (satisfied)
X4 + X7 + X11 < 2*X18 (satisfied)
X4 + X7 + X11 < 2*X19 (satisfied)
X4 + X7 + X11 < 2*X20 (satisfied)
X4 + X7 + X12 < 2*X10 (satisfied)
X4 + X7 + X12 < 2*X11 (satisfied)
X4 + X7 + X12 < 2*X13 (satisfied)
X4 + X7 + X12 < 2*X14 (satisfied)
X4 + X7 + X12 < 2*X15 (satisfied)
X4 + X7 + X12 < 2*X16 (satisfied)
X4 + X7 + X12 < 2*X17 (satisfied)
X4 + X7 + X12 < 2*X18 (satisfied)
X4 + X7 + X12 < 2*X19 (satisfied)
X4 + X7 + X12 < 2*X20 (satisfied)
X4 + X7 + X13 < 2*X10 (satisfied)
X4 + X7 + X13 < 2*X11 (satisfied)
X4 + X7 + X13 < 2*X12 (satisfied)
X4 + X7 + X13 < 2*X14 (satisfied)
X4 + X7 + X13 < 2*X15 (satisfied)
X4 + X7 + X13 < 2*X16 (satisfied)
X4 + X7 + X13 < 2*X17 (satisfied)
X4 + X7 + X13 < 2*X18 (satisfied)
X4 + X7 + X13 < 2*X19 (satisfied)
X4 + X7 + X13 < 2*X20 (satisfied)
X4 + X7 + X14 < 2*X10 (satisfied)
X4 + X7 + X14 < 2*X11 (satisfied)
X4 + X7 + X14 < 2*X12 (satisfied)
X4 + X7 + X14 < 2*X13 (satisfied)
X4 + X7 + X14 < 2*X15 (satisfied)
X4 + X7 + X14 < 2*X16 (satisfied)
X4 + X7 + X14 < 2*X17 (satisfied)
X4 + X7 + X14 < 2*X18 (satisfied)
X4 + X7 + X14 < 2*X19 (satisfied)
X4 + X7 + X14 < 2*X20 (satisfied)
X4 + X7 + X15 < 2*X10 (satisfied)
X4 + X7 + X15 < 2*X11 (satisfied)
X4 + X7 + X15 < 2*X12 (satisfied)
X4 + X7 + X15 < 2*X13 (satisfied)
X4 + X7 + X15 < 2*X14 (satisfied)
X4 + X7 + X15 < 2*X16 (satisfied)
X4 + X7 + X15 < 2*X17 (satisfied)
X4 + X7 + X15 < 2*X18 (satisfied)
X4 + X7 + X15 < 2*X19 (satisfied)
X4 + X7 + X15 < 2*X20 (satisfied)
X4 + X7 + X16 < 2*X10 (satisfied)
X4 + X7 + X16 < 2*X11 (satisfied)
X4 + X7 + X16 < 2*X12 (satisfied)
X4 + X7 + X16 < 2*X13 (satisfied)
X4 + X7 + X16 < 2*X14 (satisfied)
X4 + X7 + X16 < 2*X15 (satisfied)
X4 + X7 + X16 < 2*X17 (satisfied)
X4 + X7 + X16 < 2*X18 (satisfied)
X4 + X7 + X16 < 2*X19 (satisfied)
X4 + X7 + X16 < 2*X20 (satisfied)
X4 + X7 + X17 < 2*X10 (satisfied)
X4 + X7 + X17 < 2*X11 (satisfied)
X4 + X7 + X17 < 2*X12 (satisfied)
X4 + X7 + X17 < 2*X13 (satisfied)
X4 + X7 + X17 < 2*X14 (satisfied)
X4 + X7 + X17 < 2*X15 (satisfied)
X4 + X7 + X17 < 2*X16 (satisfied)
X4 + X7 + X17 < 2*X18 (satisfied)
X4 + X7 + X17 < 2*X19 (satisfied)
X4 + X7 + X17 < 2*X20 (satisfied)
X4 + X7 + X18 < 2*X10 (satisfied)
X4 + X7 + X18 < 2*X11 (satisfied)
X4 + X7 + X18 < 2*X12 (satisfied)
X4 + X7 + X18 < 2*X13 (satisfied)
X4 + X7 + X18 < 2*X14 (satisfied)
X4 + X7 + X18 < 2*X15 (satisfied)
X4 + X7 + X18 < 2*X16 (satisfied)
X4 + X7 + X18 < 2*X17 (satisfied)
X4 + X7 + X18 < 2*X19 (satisfied)
X4 + X7 + X18 < 2*X20 (satisfied)
X4 + X7 + X19 < 2*X10 (satisfied)
X4 + X7 + X19 < 2*X11 (satisfied)
X4 + X7 + X19 < 2*X12 (satisfied)
X4 + X7 + X19 < 2*X13 (satisfied)
X4 + X7 + X19 < 2*X14 (satisfied)
X4 + X7 + X19 < 2*X15 (satisfied)
X4 + X7 + X19 < 2*X16 (satisfied)
X4 + X7 + X19 < 2*X17 (satisfied)
X4 + X7 + X19 < 2*X18 (satisfied)
X4 + X7 + X19 < 2*X20 (satisfied)
X4 + X7 + X20 < 2*X10 (satisfied)
X4 + X7 + X20 < 2*X11 (satisfied)
X4 + X7 + X20 < 2*X12 (satisfied)
X4 + X7 + X20 < 2*X13 (satisfied)
X4 + X7 + X20 < 2*X14 (satisfied)
X4 + X7 + X20 < 2*X15 (satisfied)
X4 + X7 + X20 < 2*X16 (satisfied)
X4 + X7 + X20 < 2*X17 (satisfied)
X4 + X7 + X20 < 2*X18 (satisfied)
X4 + X7 + X20 < 2*X19 (satisfied)
X4 + X8 + X9 < 2*X10 (satisfied)
X4 + X8 + X9 < 2*X11 (satisfied)
X4 + X8 + X9 < 2*X12 (satisfied)
X4 + X8 + X9 < 2*X13 (satisfied)
X4 + X8 + X9 < 2*X14 (satisfied)
X4 + X8 + X9 < 2*X15 (satisfied)
X4 + X8 + X9 < 2*X16 (satisfied)
X4 + X8 + X9 < 2*X17 (satisfied)
X4 + X8 + X9 < 2*X18 (satisfied)
X4 + X8 + X9 < 2*X19 (satisfied)
X4 + X8 + X9 < 2*X20 (satisfied)
X4 + X8 + X10 < 2*X11 (satisfied)
X4 + X8 + X10 < 2*X12 (satisfied)
X4 + X8 + X10 < 2*X13 (satisfied)
X4 + X8 + X10 < 2*X14 (satisfied)
X4 + X8 + X10 < 2*X15 (satisfied)
X4 + X8 + X10 < 2*X16 (satisfied)
X4 + X8 + X10 < 2*X17 (satisfied)
X4 + X8 + X10 < 2*X18 (satisfied)
X4 + X8 + X10 < 2*X19 (satisfied)
X4 + X8 + X10 < 2*X20 (satisfied)
X4 + X8 + X11 < 2*X10 (satisfied)
X4 + X8 + X11 < 2*X12 (satisfied)
X4 + X8 + X11 < 2*X13 (satisfied)
X4 + X8 + X11 < 2*X14 (satisfied)
X4 + X8 + X11 < 2*X15 (satisfied)
X4 + X8 + X11 < 2*X16 (satisfied)
X4 + X8 + X11 < 2*X17 (satisfied)
X4 + X8 + X11 < 2*X18 (satisfied)
X4 + X8 + X11 < 2*X19 (satisfied)
X4 + X8 + X11 < 2*X20 (satisfied)
X4 + X8 + X12 < 2*X10 (satisfied)
X4 + X8 + X12 < 2*X11 (satisfied)
X4 + X8 + X12 < 2*X13 (satisfied)
X4 + X8 + X12 < 2*X14 (satisfied)
X4 + X8 + X12 < 2*X15 (satisfied)
X4 + X8 + X12 < 2*X16 (satisfied)
X4 + X8 + X12 < 2*X17 (satisfied)
X4 + X8 + X12 < 2*X18 (satisfied)
X4 + X8 + X12 < 2*X19 (satisfied)
X4 + X8 + X12 < 2*X20 (satisfied)
X4 + X8 + X13 < 2*X10 (satisfied)
X4 + X8 + X13 < 2*X11 (satisfied)
X4 + X8 + X13 < 2*X12 (satisfied)
X4 + X8 + X13 < 2*X14 (satisfied)
X4 + X8 + X13 < 2*X15 (satisfied)
X4 + X8 + X13 < 2*X16 (satisfied)
X4 + X8 + X13 < 2*X17 (satisfied)
X4 + X8 + X13 < 2*X18 (satisfied)
X4 + X8 + X13 < 2*X19 (satisfied)
X4 + X8 + X13 < 2*X20 (satisfied)
X4 + X8 + X14 < 2*X10 (satisfied)
X4 + X8 + X14 < 2*X11 (satisfied)
X4 + X8 + X14 < 2*X12 (satisfied)
X4 + X8 + X14 < 2*X13 (satisfied)
X4 + X8 + X14 < 2*X15 (satisfied)
X4 + X8 + X14 < 2*X16 (satisfied)
X4 + X8 + X14 < 2*X17 (satisfied)
X4 + X8 + X14 < 2*X18 (satisfied)
X4 + X8 + X14 < 2*X19 (satisfied)
X4 + X8 + X14 < 2*X20 (satisfied)
X4 + X8 + X15 < 2*X10 (satisfied)
X4 + X8 + X15 < 2*X11 (satisfied)
X4 + X8 + X15 < 2*X12 (satisfied)
X4 + X8 + X15 < 2*X13 (satisfied)
X4 + X8 + X15 < 2*X14 (satisfied)
X4 + X8 + X15 < 2*X16 (satisfied)
X4 + X8 + X15 < 2*X17 (satisfied)
X4 + X8 + X15 < 2*X18 (satisfied)
X4 + X8 + X15 < 2*X19 (satisfied)
X4 + X8 + X15 < 2*X20 (satisfied)
X4 + X8 + X16 < 2*X10 (satisfied)
X4 + X8 + X16 < 2*X11 (satisfied)
X4 + X8 + X16 < 2*X12 (satisfied)
X4 + X8 + X16 < 2*X13 (satisfied)
X4 + X8 + X16 < 2*X14 (satisfied)
X4 + X8 + X16 < 2*X15 (satisfied)
X4 + X8 + X16 < 2*X17 (satisfied)
X4 + X8 + X16 < 2*X18 (satisfied)
X4 + X8 + X16 < 2*X19 (satisfied)
X4 + X8 + X16 < 2*X20 (satisfied)
X4 + X8 + X17 < 2*X10 (satisfied)
X4 + X8 + X17 < 2*X11 (satisfied)
X4 + X8 + X17 < 2*X12 (satisfied)
X4 + X8 + X17 < 2*X13 (satisfied)
X4 + X8 + X17 < 2*X14 (satisfied)
X4 + X8 + X17 < 2*X15 (satisfied)
X4 + X8 + X17 < 2*X16 (satisfied)
X4 + X8 + X17 < 2*X18 (satisfied)
X4 + X8 + X17 < 2*X19 (satisfied)
X4 + X8 + X17 < 2*X20 (satisfied)
X4 + X8 + X18 < 2*X10 (satisfied)
X4 + X8 + X18 < 2*X11 (satisfied)
X4 + X8 + X18 < 2*X12 (satisfied)
X4 + X8 + X18 < 2*X13 (satisfied)
X4 + X8 + X18 < 2*X14 (satisfied)
X4 + X8 + X18 < 2*X15 (satisfied)
X4 + X8 + X18 < 2*X16 (satisfied)
X4 + X8 + X18 < 2*X17 (satisfied)
X4 + X8 + X18 < 2*X19 (satisfied)
X4 + X8 + X18 < 2*X20 (satisfied)
X4 + X8 + X19 < 2*X10 (satisfied)
X4 + X8 + X19 < 2*X11 (satisfied)
X4 + X8 + X19 < 2*X12 (satisfied)
X4 + X8 + X19 < 2*X13 (satisfied)
X4 + X8 + X19 < 2*X14 (satisfied)
X4 + X8 + X19 < 2*X15 (satisfied)
X4 + X8 + X19 < 2*X16 (satisfied)
X4 + X8 + X19 < 2*X17 (satisfied)
X4 + X8 + X19 < 2*X18 (satisfied)
X4 + X8 + X19 < 2*X20 (satisfied)
X4 + X8 + X20 < 2*X10 (satisfied)
X4 + X8 + X20 < 2*X11 (satisfied)
X4 + X8 + X20 < 2*X12 (satisfied)
X4 + X8 + X20 < 2*X13 (satisfied)
X4 + X8 + X20 < 2*X14 (satisfied)
X4 + X8 + X20 < 2*X15 (satisfied)
X4 + X8 + X20 < 2*X16 (satisfied)
X4 + X8 + X20 < 2*X17 (satisfied)
X4 + X8 + X20 < 2*X18 (satisfied)
X4 + X8 + X20 < 2*X19 (satisfied)
X4 + X9 + X10 < 2*X11 (satisfied)
X4 + X9 + X10 < 2*X12 (satisfied)
X4 + X9 + X10 < 2*X13 (satisfied)
X4 + X9 + X10 < 2*X14 (satisfied)
X4 + X9 + X10 < 2*X15 (satisfied)
X4 + X9 + X10 < 2*X16 (satisfied)
X4 + X9 + X10 < 2*X17 (satisfied)
X4 + X9 + X10 < 2*X18 (satisfied)
X4 + X9 + X10 < 2*X19 (satisfied)
X4 + X9 + X10 < 2*X20 (satisfied)
X4 + X9 + X11 < 2*X10 (satisfied)
X4 + X9 + X11 < 2*X12 (satisfied)
X4 + X9 + X11 < 2*X13 (satisfied)
X4 + X9 + X11 < 2*X14 (satisfied)
X4 + X9 + X11 < 2*X15 (satisfied)
X4 + X9 + X11 < 2*X16 (satisfied)
X4 + X9 + X11 < 2*X17 (satisfied)
X4 + X9 + X11 < 2*X18 (satisfied)
X4 + X9 + X11 < 2*X19 (satisfied)
X4 + X9 + X11 < 2*X20 (satisfied)
X4 + X9 + X12 < 2*X10 (satisfied)
X4 + X9 + X12 < 2*X11 (satisfied)
X4 + X9 + X12 < 2*X13 (satisfied)
X4 + X9 + X12 < 2*X14 (satisfied)
X4 + X9 + X12 < 2*X15 (satisfied)
X4 + X9 + X12 < 2*X16 (satisfied)
X4 + X9 + X12 < 2*X17 (satisfied)
X4 + X9 + X12 < 2*X18 (satisfied)
X4 + X9 + X12 < 2*X19 (satisfied)
X4 + X9 + X12 < 2*X20 (satisfied)
X4 + X9 + X13 < 2*X10 (satisfied)
X4 + X9 + X13 < 2*X11 (satisfied)
X4 + X9 + X13 < 2*X12 (satisfied)
X4 + X9 + X13 < 2*X14 (satisfied)
X4 + X9 + X13 < 2*X15 (satisfied)
X4 + X9 + X13 < 2*X16 (satisfied)
X4 + X9 + X13 < 2*X17 (satisfied)
X4 + X9 + X13 < 2*X18 (satisfied)
X4 + X9 + X13 < 2*X19 (satisfied)
X4 + X9 + X13 < 2*X20 (satisfied)
X4 + X9 + X14 < 2*X10 (satisfied)
X4 + X9 + X14 < 2*X11 (satisfied)
X4 + X9 + X14 < 2*X12 (satisfied)
X4 + X9 + X14 < 2*X13 (satisfied)
X4 + X9 + X14 < 2*X15 (satisfied)
X4 + X9 + X14 < 2*X16 (satisfied)
X4 + X9 + X14 < 2*X17 (satisfied)
X4 + X9 + X14 < 2*X18 (satisfied)
X4 + X9 + X14 < 2*X19 (satisfied)
X4 + X9 + X14 < 2*X20 (satisfied)
X4 + X9 + X15 < 2*X10 (satisfied)
X4 + X9 + X15 < 2*X11 (satisfied)
X4 + X9 + X15 < 2*X12 (satisfied)
X4 + X9 + X15 < 2*X13 (satisfied)
X4 + X9 + X15 < 2*X14 (satisfied)
X4 + X9 + X15 < 2*X16 (satisfied)
X4 + X9 + X15 < 2*X17 (satisfied)
X4 + X9 + X15 < 2*X18 (satisfied)
X4 + X9 + X15 < 2*X19 (satisfied)
X4 + X9 + X15 < 2*X20 (satisfied)
X4 + X9 + X16 < 2*X10 (satisfied)
X4 + X9 + X16 < 2*X11 (satisfied)
X4 + X9 + X16 < 2*X12 (satisfied)
X4 + X9 + X16 < 2*X13 (satisfied)
X4 + X9 + X16 < 2*X14 (satisfied)
X4 + X9 + X16 < 2*X15 (satisfied)
X4 + X9 + X16 < 2*X17 (satisfied)
X4 + X9 + X16 < 2*X18 (satisfied)
X4 + X9 + X16 < 2*X19 (satisfied)
X4 + X9 + X16 < 2*X20 (satisfied)
X4 + X9 + X17 < 2*X10 (satisfied)
X4 + X9 + X17 < 2*X11 (satisfied)
X4 + X9 + X17 < 2*X12 (satisfied)
X4 + X9 + X17 < 2*X13 (satisfied)
X4 + X9 + X17 < 2*X14 (satisfied)
X4 + X9 + X17 < 2*X15 (satisfied)
X4 + X9 + X17 < 2*X16 (satisfied)
X4 + X9 + X17 < 2*X18 (satisfied)
X4 + X9 + X17 < 2*X19 (satisfied)
X4 + X9 + X17 < 2*X20 (satisfied)
X4 + X9 + X18 < 2*X10 (satisfied)
X4 + X9 + X18 < 2*X11 (satisfied)
X4 + X9 + X18 < 2*X12 (satisfied)
X4 + X9 + X18 < 2*X13 (satisfied)
X4 + X9 + X18 < 2*X14 (satisfied)
X4 + X9 + X18 < 2*X15 (satisfied)
X4 + X9 + X18 < 2*X16 (satisfied)
X4 + X9 + X18 < 2*X17 (satisfied)
X4 + X9 + X18 < 2*X19 (satisfied)
X4 + X9 + X18 < 2*X20 (satisfied)
X4 + X9 + X19 < 2*X10 (satisfied)
X4 + X9 + X19 < 2*X11 (satisfied)
X4 + X9 + X19 < 2*X12 (satisfied)
X4 + X9 + X19 < 2*X13 (satisfied)
X4 + X9 + X19 < 2*X14 (satisfied)
X4 + X9 + X19 < 2*X15 (satisfied)
X4 + X9 + X19 < 2*X16 (satisfied)
X4 + X9 + X19 < 2*X17 (satisfied)
X4 + X9 + X19 < 2*X18 (satisfied)
X4 + X9 + X19 < 2*X20 (satisfied)
X4 + X9 + X20 < 2*X10 (satisfied)
X4 + X9 + X20 < 2*X11 (satisfied)
X4 + X9 + X20 < 2*X12 (satisfied)
X4 + X9 + X20 < 2*X13 (satisfied)
X4 + X9 + X20 < 2*X14 (satisfied)
X4 + X9 + X20 < 2*X15 (satisfied)
X4 + X9 + X20 < 2*X16 (satisfied)
X4 + X9 + X20 < 2*X17 (satisfied)
X4 + X9 + X20 < 2*X18 (satisfied)
X4 + X9 + X20 < 2*X19 (satisfied)
X4 + X10 + X11 < 2*X12 (satisfied)
X4 + X10 + X11 < 2*X13 (satisfied)
X4 + X10 + X11 < 2*X14 (satisfied)
X4 + X10 + X11 < 2*X15 (satisfied)
X4 + X10 + X11 < 2*X16 (satisfied)
X4 + X10 + X11 < 2*X17 (satisfied)
X4 + X10 + X11 < 2*X18 (satisfied)
X4 + X10 + X11 < 2*X19 (satisfied)
X4 + X10 + X11 < 2*X20 (satisfied)
X4 + X10 + X12 < 2*X11 (satisfied)
X4 + X10 + X12 < 2*X13 (satisfied)
X4 + X10 + X12 < 2*X14 (satisfied)
X4 + X10 + X12 < 2*X15 (satisfied)
X4 + X10 + X12 < 2*X16 (satisfied)
X4 + X10 + X12 < 2*X17 (satisfied)
X4 + X10 + X12 < 2*X18 (satisfied)
X4 + X10 + X12 < 2*X19 (satisfied)
X4 + X10 + X12 < 2*X20 (satisfied)
X4 + X10 + X13 < 2*X11 (satisfied)
X4 + X10 + X13 < 2*X12 (satisfied)
X4 + X10 + X13 < 2*X14 (satisfied)
X4 + X10 + X13 < 2*X15 (satisfied)
X4 + X10 + X13 < 2*X16 (satisfied)
X4 + X10 + X13 < 2*X17 (satisfied)
X4 + X10 + X13 < 2*X18 (satisfied)
X4 + X10 + X13 < 2*X19 (satisfied)
X4 + X10 + X13 < 2*X20 (satisfied)
X4 + X10 + X14 < 2*X11 (satisfied)
X4 + X10 + X14 < 2*X12 (satisfied)
X4 + X10 + X14 < 2*X13 (satisfied)
X4 + X10 + X14 < 2*X15 (satisfied)
X4 + X10 + X14 < 2*X16 (satisfied)
X4 + X10 + X14 < 2*X17 (satisfied)
X4 + X10 + X14 < 2*X18 (satisfied)
X4 + X10 + X14 < 2*X19 (satisfied)
X4 + X10 + X14 < 2*X20 (satisfied)
X4 + X10 + X15 < 2*X11 (satisfied)
X4 + X10 + X15 < 2*X12 (satisfied)
X4 + X10 + X15 < 2*X13 (satisfied)
X4 + X10 + X15 < 2*X14 (satisfied)
X4 + X10 + X15 < 2*X16 (satisfied)
X4 + X10 + X15 < 2*X17 (satisfied)
X4 + X10 + X15 < 2*X18 (satisfied)
X4 + X10 + X15 < 2*X19 (satisfied)
X4 + X10 + X15 < 2*X20 (satisfied)
X4 + X10 + X16 < 2*X11 (satisfied)
X4 + X10 + X16 < 2*X12 (satisfied)
X4 + X10 + X16 < 2*X13 (satisfied)
X4 + X10 + X16 < 2*X14 (satisfied)
X4 + X10 + X16 < 2*X15 (satisfied)
X4 + X10 + X16 < 2*X17 (satisfied)
X4 + X10 + X16 < 2*X18 (satisfied)
X4 + X10 + X16 < 2*X19 (satisfied)
X4 + X10 + X16 < 2*X20 (satisfied)
X4 + X10 + X17 < 2*X11 (satisfied)
X4 + X10 + X17 < 2*X12 (satisfied)
X4 + X10 + X17 < 2*X13 (satisfied)
X4 + X10 + X17 < 2*X14 (satisfied)
X4 + X10 + X17 < 2*X15 (satisfied)
X4 + X10 + X17 < 2*X16 (satisfied)
X4 + X10 + X17 < 2*X18 (satisfied)
X4 + X10 + X17 < 2*X19 (satisfied)
X4 + X10 + X17 < 2*X20 (satisfied)
X4 + X10 + X18 < 2*X11 (satisfied)
X4 + X10 + X18 < 2*X12 (satisfied)
X4 + X10 + X18 < 2*X13 (satisfied)
X4 + X10 + X18 < 2*X14 (satisfied)
X4 + X10 + X18 < 2*X15 (satisfied)
X4 + X10 + X18 < 2*X16 (satisfied)
X4 + X10 + X18 < 2*X17 (satisfied)
X4 + X10 + X18 < 2*X19 (satisfied)
X4 + X10 + X18 < 2*X20 (satisfied)
X4 + X10 + X19 < 2*X11 (satisfied)
X4 + X10 + X19 < 2*X12 (satisfied)
X4 + X10 + X19 < 2*X13 (satisfied)
X4 + X10 + X19 < 2*X14 (satisfied)
X4 + X10 + X19 < 2*X15 (satisfied)
X4 + X10 + X19 < 2*X16 (satisfied)
X4 + X10 + X19 < 2*X17 (satisfied)
X4 + X10 + X19 < 2*X18 (satisfied)
X4 + X10 + X19 < 2*X20 (satisfied)
X4 + X10 + X20 < 2*X11 (satisfied)
X4 + X10 + X20 < 2*X12 (satisfied)
X4 + X10 + X20 < 2*X13 (satisfied)
X4 + X10 + X20 < 2*X14 (satisfied)
X4 + X10 + X20 < 2*X15 (satisfied)
X4 + X10 + X20 < 2*X16 (satisfied)
X4 + X10 + X20 < 2*X17 (satisfied)
X4 + X10 + X20 < 2*X18 (satisfied)
X4 + X10 + X20 < 2*X19 (satisfied)
X4 + X11 + X12 < 2*X13 (satisfied)
X4 + X11 + X12 < 2*X14 (satisfied)
X4 + X11 + X12 < 2*X15 (satisfied)
X4 + X11 + X12 < 2*X16 (satisfied)
X4 + X11 + X12 < 2*X17 (satisfied)
X4 + X11 + X12 < 2*X18 (satisfied)
X4 + X11 + X12 < 2*X19 (satisfied)
X4 + X11 + X12 < 2*X20 (satisfied)
X4 + X11 + X13 < 2*X12 (satisfied)
X4 + X11 + X13 < 2*X14 (satisfied)
X4 + X11 + X13 < 2*X15 (satisfied)
X4 + X11 + X13 < 2*X16 (satisfied)
X4 + X11 + X13 < 2*X17 (satisfied)
X4 + X11 + X13 < 2*X18 (satisfied)
X4 + X11 + X13 < 2*X19 (satisfied)
X4 + X11 + X13 < 2*X20 (satisfied)
X4 + X11 + X14 < 2*X12 (satisfied)
X4 + X11 + X14 < 2*X13 (satisfied)
X4 + X11 + X14 < 2*X15 (satisfied)
X4 + X11 + X14 < 2*X16 (satisfied)
X4 + X11 + X14 < 2*X17 (satisfied)
X4 + X11 + X14 < 2*X18 (satisfied)
X4 + X11 + X14 < 2*X19 (satisfied)
X4 + X11 + X14 < 2*X20 (satisfied)
X4 + X11 + X15 < 2*X12 (satisfied)
X4 + X11 + X15 < 2*X13 (satisfied)
X4 + X11 + X15 < 2*X14 (satisfied)
X4 + X11 + X15 < 2*X16 (satisfied)
X4 + X11 + X15 < 2*X17 (satisfied)
X4 + X11 + X15 < 2*X18 (satisfied)
X4 + X11 + X15 < 2*X19 (satisfied)
X4 + X11 + X15 < 2*X20 (satisfied)
X4 + X11 + X16 < 2*X12 (satisfied)
X4 + X11 + X16 < 2*X13 (satisfied)
X4 + X11 + X16 < 2*X14 (satisfied)
X4 + X11 + X16 < 2*X15 (satisfied)
X4 + X11 + X16 < 2*X17 (satisfied)
X4 + X11 + X16 < 2*X18 (satisfied)
X4 + X11 + X16 < 2*X19 (satisfied)
X4 + X11 + X16 < 2*X20 (satisfied)
X4 + X11 + X17 < 2*X12 (satisfied)
X4 + X11 + X17 < 2*X13 (satisfied)
X4 + X11 + X17 < 2*X14 (satisfied)
X4 + X11 + X17 < 2*X15 (satisfied)
X4 + X11 + X17 < 2*X16 (satisfied)
X4 + X11 + X17 < 2*X18 (satisfied)
X4 + X11 + X17 < 2*X19 (satisfied)
X4 + X11 + X17 < 2*X20 (satisfied)
X4 + X11 + X18 < 2*X12 (satisfied)
X4 + X11 + X18 < 2*X13 (satisfied)
X4 + X11 + X18 < 2*X14 (satisfied)
X4 + X11 + X18 < 2*X15 (satisfied)
X4 + X11 + X18 < 2*X16 (satisfied)
X4 + X11 + X18 < 2*X17 (satisfied)
X4 + X11 + X18 < 2*X19 (satisfied)
X4 + X11 + X18 < 2*X20 (satisfied)
X4 + X11 + X19 < 2*X12 (satisfied)
X4 + X11 + X19 < 2*X13 (satisfied)
X4 + X11 + X19 < 2*X14 (satisfied)
X4 + X11 + X19 < 2*X15 (satisfied)
X4 + X11 + X19 < 2*X16 (satisfied)
X4 + X11 + X19 < 2*X17 (satisfied)
X4 + X11 + X19 < 2*X18 (satisfied)
X4 + X11 + X19 < 2*X20 (satisfied)
X4 + X11 + X20 < 2*X12 (satisfied)
X4 + X11 + X20 < 2*X13 (satisfied)
X4 + X11 + X20 < 2*X14 (satisfied)
X4 + X11 + X20 < 2*X15 (satisfied)
X4 + X11 + X20 < 2*X16 (satisfied)
X4 + X11 + X20 < 2*X17 (satisfied)
X4 + X11 + X20 < 2*X18 (satisfied)
X4 + X11 + X20 < 2*X19 (satisfied)
X4 + X12 + X13 < 2*X14 (satisfied)
X4 + X12 + X13 < 2*X15 (satisfied)
X4 + X12 + X13 < 2*X16 (satisfied)
X4 + X12 + X13 < 2*X17 (satisfied)
X4 + X12 + X13 < 2*X18 (satisfied)
X4 + X12 + X13 < 2*X19 (satisfied)
X4 + X12 + X13 < 2*X20 (satisfied)
X4 + X12 + X14 < 2*X13 (satisfied)
X4 + X12 + X14 < 2*X15 (satisfied)
X4 + X12 + X14 < 2*X16 (satisfied)
X4 + X12 + X14 < 2*X17 (satisfied)
X4 + X12 + X14 < 2*X18 (satisfied)
X4 + X12 + X14 < 2*X19 (satisfied)
X4 + X12 + X14 < 2*X20 (satisfied)
X4 + X12 + X15 < 2*X13 (satisfied)
X4 + X12 + X15 < 2*X14 (satisfied)
X4 + X12 + X15 < 2*X16 (satisfied)
X4 + X12 + X15 < 2*X17 (satisfied)
X4 + X12 + X15 < 2*X18 (satisfied)
X4 + X12 + X15 < 2*X19 (satisfied)
X4 + X12 + X15 < 2*X20 (satisfied)
X4 + X12 + X16 < 2*X13 (satisfied)
X4 + X12 + X16 < 2*X14 (satisfied)
X4 + X12 + X16 < 2*X15 (satisfied)
X4 + X12 + X16 < 2*X17 (satisfied)
X4 + X12 + X16 < 2*X18 (satisfied)
X4 + X12 + X16 < 2*X19 (satisfied)
X4 + X12 + X16 < 2*X20 (satisfied)
X4 + X12 + X17 < 2*X13 (satisfied)
X4 + X12 + X17 < 2*X14 (satisfied)
X4 + X12 + X17 < 2*X15 (satisfied)
X4 + X12 + X17 < 2*X16 (satisfied)
X4 + X12 + X17 < 2*X18 (satisfied)
X4 + X12 + X17 < 2*X19 (satisfied)
X4 + X12 + X17 < 2*X20 (satisfied)
X4 + X12 + X18 < 2*X13 (satisfied)
X4 + X12 + X18 < 2*X14 (satisfied)
X4 + X12 + X18 < 2*X15 (satisfied)
X4 + X12 + X18 < 2*X16 (satisfied)
X4 + X12 + X18 < 2*X17 (satisfied)
X4 + X12 + X18 < 2*X19 (satisfied)
X4 + X12 + X18 < 2*X20 (satisfied)
X4 + X12 + X19 < 2*X13 (satisfied)
X4 + X12 + X19 < 2*X14 (satisfied)
X4 + X12 + X19 < 2*X15 (satisfied)
X4 + X12 + X19 < 2*X16 (satisfied)
X4 + X12 + X19 < 2*X17 (satisfied)
X4 + X12 + X19 < 2*X18 (satisfied)
X4 + X12 + X19 < 2*X20 (satisfied)
X4 + X12 + X20 < 2*X13 (satisfied)
X4 + X12 + X20 < 2*X14 (satisfied)
X4 + X12 + X20 < 2*X15 (satisfied)
X4 + X12 + X20 < 2*X16 (satisfied)
X4 + X12 + X20 < 2*X17 (satisfied)
X4 + X12 + X20 < 2*X18 (satisfied)
X4 + X12 + X20 < 2*X19 (satisfied)
X4 + X13 + X14 < 2*X15 (satisfied)
X4 + X13 + X14 < 2*X16 (satisfied)
X4 + X13 + X14 < 2*X17 (satisfied)
X4 + X13 + X14 < 2*X18 (satisfied)
X4 + X13 + X14 < 2*X19 (satisfied)
X4 + X13 + X14 < 2*X20 (satisfied)
X4 + X13 + X15 < 2*X14 (satisfied)
X4 + X13 + X15 < 2*X16 (satisfied)
X4 + X13 + X15 < 2*X17 (satisfied)
X4 + X13 + X15 < 2*X18 (satisfied)
X4 + X13 + X15 < 2*X19 (satisfied)
X4 + X13 + X15 < 2*X20 (satisfied)
X4 + X13 + X16 < 2*X14 (satisfied)
X4 + X13 + X16 < 2*X15 (satisfied)
X4 + X13 + X16 < 2*X17 (satisfied)
X4 + X13 + X16 < 2*X18 (satisfied)
X4 + X13 + X16 < 2*X19 (satisfied)
X4 + X13 + X16 < 2*X20 (satisfied)
X4 + X13 + X17 < 2*X14 (satisfied)
X4 + X13 + X17 < 2*X15 (satisfied)
X4 + X13 + X17 < 2*X16 (satisfied)
X4 + X13 + X17 < 2*X18 (satisfied)
X4 + X13 + X17 < 2*X19 (satisfied)
X4 + X13 + X17 < 2*X20 (satisfied)
X4 + X13 + X18 < 2*X14 (satisfied)
X4 + X13 + X18 < 2*X15 (satisfied)
X4 + X13 + X18 < 2*X16 (satisfied)
X4 + X13 + X18 < 2*X17 (satisfied)
X4 + X13 + X18 < 2*X19 (satisfied)
X4 + X13 + X18 < 2*X20 (satisfied)
X4 + X13 + X19 < 2*X14 (satisfied)
X4 + X13 + X19 < 2*X15 (satisfied)
X4 + X13 + X19 < 2*X16 (satisfied)
X4 + X13 + X19 < 2*X17 (satisfied)
X4 + X13 + X19 < 2*X18 (satisfied)
X4 + X13 + X19 < 2*X20 (satisfied)
X4 + X13 + X20 < 2*X14 (satisfied)
X4 + X13 + X20 < 2*X15 (satisfied)
X4 + X13 + X20 < 2*X16 (satisfied)
X4 + X13 + X20 < 2*X17 (satisfied)
X4 + X13 + X20 < 2*X18 (satisfied)
X4 + X13 + X20 < 2*X19 (satisfied)
X4 + X14 + X15 < 2*X16 (satisfied)
X4 + X14 + X15 < 2*X17 (satisfied)
X4 + X14 + X15 < 2*X18 (satisfied)
X4 + X14 + X15 < 2*X19 (satisfied)
X4 + X14 + X15 < 2*X20 (satisfied)
X4 + X14 + X16 < 2*X15 (satisfied)
X4 + X14 + X16 < 2*X17 (satisfied)
X4 + X14 + X16 < 2*X18 (satisfied)
X4 + X14 + X16 < 2*X19 (satisfied)
X4 + X14 + X16 < 2*X20 (satisfied)
X4 + X14 + X17 < 2*X15 (satisfied)
X4 + X14 + X17 < 2*X16 (satisfied)
X4 + X14 + X17 < 2*X18 (satisfied)
X4 + X14 + X17 < 2*X19 (satisfied)
X4 + X14 + X17 < 2*X20 (satisfied)
X4 + X14 + X18 < 2*X15 (satisfied)
X4 + X14 + X18 < 2*X16 (satisfied)
X4 + X14 + X18 < 2*X17 (satisfied)
X4 + X14 + X18 < 2*X19 (satisfied)
X4 + X14 + X18 < 2*X20 (satisfied)
X4 + X14 + X19 < 2*X15 (satisfied)
X4 + X14 + X19 < 2*X16 (satisfied)
X4 + X14 + X19 < 2*X17 (satisfied)
X4 + X14 + X19 < 2*X18 (satisfied)
X4 + X14 + X19 < 2*X20 (satisfied)
X4 + X14 + X20 < 2*X15 (satisfied)
X4 + X14 + X20 < 2*X16 (satisfied)
X4 + X14 + X20 < 2*X17 (satisfied)
X4 + X14 + X20 < 2*X18 (satisfied)
X4 + X14 + X20 < 2*X19 (satisfied)
X4 + X15 + X16 < 2*X17 (satisfied)
X4 + X15 + X16 < 2*X18 (satisfied)
X4 + X15 + X16 < 2*X19 (satisfied)
X4 + X15 + X16 < 2*X20 (satisfied)
X4 + X15 + X17 < 2*X16 (satisfied)
X4 + X15 + X17 < 2*X18 (satisfied)
X4 + X15 + X17 < 2*X19 (satisfied)
X4 + X15 + X17 < 2*X20 (satisfied)
X4 + X15 + X18 < 2*X16 (satisfied)
X4 + X15 + X18 < 2*X17 (satisfied)
X4 + X15 + X18 < 2*X19 (satisfied)
X4 + X15 + X18 < 2*X20 (satisfied)
X4 + X15 + X19 < 2*X16 (satisfied)
X4 + X15 + X19 < 2*X17 (satisfied)
X4 + X15 + X19 < 2*X18 (satisfied)
X4 + X15 + X19 < 2*X20 (satisfied)
X4 + X15 + X20 < 2*X16 (satisfied)
X4 + X15 + X20 < 2*X17 (satisfied)
X4 + X15 + X20 < 2*X18 (satisfied)
X4 + X15 + X20 < 2*X19 (satisfied)
X4 + X16 + X17 < 2*X18 (satisfied)
X4 + X16 + X17 < 2*X19 (satisfied)
X4 + X16 + X17 < 2*X20 (satisfied)
X4 + X16 + X18 < 2*X17 (satisfied)
X4 + X16 + X18 < 2*X19 (satisfied)
X4 + X16 + X18 < 2*X20 (satisfied)
X4 + X16 + X19 < 2*X17 (satisfied)
X4 + X16 + X19 < 2*X18 (satisfied)
X4 + X16 + X19 < 2*X20 (satisfied)
X4 + X16 + X20 < 2*X17 (satisfied)
X4 + X16 + X20 < 2*X18 (satisfied)
X4 + X16 + X20 < 2*X19 (satisfied)
X4 + X17 + X18 < 2*X19 (satisfied)
X4 + X17 + X18 < 2*X20 (satisfied)
X4 + X17 + X19 < 2*X18 (satisfied)
X4 + X17 + X19 < 2*X20 (satisfied)
X4 + X17 + X20 < 2*X18 (satisfied)
X4 + X17 + X20 < 2*X19 (satisfied)
X4 + X18 + X19 < 2*X20 (satisfied)
X4 + X18 + X20 < 2*X19 (satisfied)
X5 + X6 + X7 < 2*X10 (satisfied)
X5 + X6 + X7 < 2*X11 (satisfied)
X5 + X6 + X7 < 2*X12 (satisfied)
X5 + X6 + X7 < 2*X13 (satisfied)
X5 + X6 + X7 < 2*X14 (satisfied)
X5 + X6 + X7 < 2*X15 (satisfied)
X5 + X6 + X7 < 2*X16 (satisfied)
X5 + X6 + X7 < 2*X17 (satisfied)
X5 + X6 + X7 < 2*X18 (satisfied)
X5 + X6 + X7 < 2*X19 (satisfied)
X5 + X6 + X7 < 2*X20 (satisfied)
X5 + X6 + X8 < 2*X10 (satisfied)
X5 + X6 + X8 < 2*X11 (satisfied)
X5 + X6 + X8 < 2*X12 (satisfied)
X5 + X6 + X8 < 2*X13 (satisfied)
X5 + X6 + X8 < 2*X14 (satisfied)
X5 + X6 + X8 < 2*X15 (satisfied)
X5 + X6 + X8 < 2*X16 (satisfied)
X5 + X6 + X8 < 2*X17 (satisfied)
X5 + X6 + X8 < 2*X18 (satisfied)
X5 + X6 + X8 < 2*X19 (satisfied)
X5 + X6 + X8 < 2*X20 (satisfied)
X5 + X6 + X9 < 2*X10 (satisfied)
X5 + X6 + X9 < 2*X11 (satisfied)
X5 + X6 + X9 < 2*X12 (satisfied)
X5 + X6 + X9 < 2*X13 (satisfied)
X5 + X6 + X9 < 2*X14 (satisfied)
X5 + X6 + X9 < 2*X15 (satisfied)
X5 + X6 + X9 < 2*X16 (satisfied)
X5 + X6 + X9 < 2*X17 (satisfied)
X5 + X6 + X9 < 2*X18 (satisfied)
X5 + X6 + X9 < 2*X19 (satisfied)
X5 + X6 + X9 < 2*X20 (satisfied)
X5 + X6 + X10 < 2*X11 (satisfied)
X5 + X6 + X10 < 2*X12 (satisfied)
X5 + X6 + X10 < 2*X13 (satisfied)
X5 + X6 + X10 < 2*X14 (satisfied)
X5 + X6 + X10 < 2*X15 (satisfied)
X5 + X6 + X10 < 2*X16 (satisfied)
X5 + X6 + X10 < 2*X17 (satisfied)
X5 + X6 + X10 < 2*X18 (satisfied)
X5 + X6 + X10 < 2*X19 (satisfied)
X5 + X6 + X10 < 2*X20 (satisfied)
X5 + X6 + X11 < 2*X10 (satisfied)
X5 + X6 + X11 < 2*X12 (satisfied)
X5 + X6 + X11 < 2*X13 (satisfied)
X5 + X6 + X11 < 2*X14 (satisfied)
X5 + X6 + X11 < 2*X15 (satisfied)
X5 + X6 + X11 < 2*X16 (satisfied)
X5 + X6 + X11 < 2*X17 (satisfied)
X5 + X6 + X11 < 2*X18 (satisfied)
X5 + X6 + X11 < 2*X19 (satisfied)
X5 + X6 + X11 < 2*X20 (satisfied)
X5 + X6 + X12 < 2*X10 (satisfied)
X5 + X6 + X12 < 2*X11 (satisfied)
X5 + X6 + X12 < 2*X13 (satisfied)
X5 + X6 + X12 < 2*X14 (satisfied)
X5 + X6 + X12 < 2*X15 (satisfied)
X5 + X6 + X12 < 2*X16 (satisfied)
X5 + X6 + X12 < 2*X17 (satisfied)
X5 + X6 + X12 < 2*X18 (satisfied)
X5 + X6 + X12 < 2*X19 (satisfied)
X5 + X6 + X12 < 2*X20 (satisfied)
X5 + X6 + X13 < 2*X10 (satisfied)
X5 + X6 + X13 < 2*X11 (satisfied)
X5 + X6 + X13 < 2*X12 (satisfied)
X5 + X6 + X13 < 2*X14 (satisfied)
X5 + X6 + X13 < 2*X15 (satisfied)
X5 + X6 + X13 < 2*X16 (satisfied)
X5 + X6 + X13 < 2*X17 (satisfied)
X5 + X6 + X13 < 2*X18 (satisfied)
X5 + X6 + X13 < 2*X19 (satisfied)
X5 + X6 + X13 < 2*X20 (satisfied)
X5 + X6 + X14 < 2*X10 (satisfied)
X5 + X6 + X14 < 2*X11 (satisfied)
X5 + X6 + X14 < 2*X12 (satisfied)
X5 + X6 + X14 < 2*X13 (satisfied)
X5 + X6 + X14 < 2*X15 (satisfied)
X5 + X6 + X14 < 2*X16 (satisfied)
X5 + X6 + X14 < 2*X17 (satisfied)
X5 + X6 + X14 < 2*X18 (satisfied)
X5 + X6 + X14 < 2*X19 (satisfied)
X5 + X6 + X14 < 2*X20 (satisfied)
X5 + X6 + X15 < 2*X10 (satisfied)
X5 + X6 + X15 < 2*X11 (satisfied)
X5 + X6 + X15 < 2*X12 (satisfied)
X5 + X6 + X15 < 2*X13 (satisfied)
X5 + X6 + X15 < 2*X14 (satisfied)
X5 + X6 + X15 < 2*X16 (satisfied)
X5 + X6 + X15 < 2*X17 (satisfied)
X5 + X6 + X15 < 2*X18 (satisfied)
X5 + X6 + X15 < 2*X19 (satisfied)
X5 + X6 + X15 < 2*X20 (satisfied)
X5 + X6 + X16 < 2*X10 (satisfied)
X5 + X6 + X16 < 2*X11 (satisfied)
X5 + X6 + X16 < 2*X12 (satisfied)
X5 + X6 + X16 < 2*X13 (satisfied)
X5 + X6 + X16 < 2*X14 (satisfied)
X5 + X6 + X16 < 2*X15 (satisfied)
X5 + X6 + X16 < 2*X17 (satisfied)
X5 + X6 + X16 < 2*X18 (satisfied)
X5 + X6 + X16 < 2*X19 (satisfied)
X5 + X6 + X16 < 2*X20 (satisfied)
X5 + X6 + X17 < 2*X10 (satisfied)
X5 + X6 + X17 < 2*X11 (satisfied)
X5 + X6 + X17 < 2*X12 (satisfied)
X5 + X6 + X17 < 2*X13 (satisfied)
X5 + X6 + X17 < 2*X14 (satisfied)
X5 + X6 + X17 < 2*X15 (satisfied)
X5 + X6 + X17 < 2*X16 (satisfied)
X5 + X6 + X17 < 2*X18 (satisfied)
X5 + X6 + X17 < 2*X19 (satisfied)
X5 + X6 + X17 < 2*X20 (satisfied)
X5 + X6 + X18 < 2*X10 (satisfied)
X5 + X6 + X18 < 2*X11 (satisfied)
X5 + X6 + X18 < 2*X12 (satisfied)
X5 + X6 + X18 < 2*X13 (satisfied)
X5 + X6 + X18 < 2*X14 (satisfied)
X5 + X6 + X18 < 2*X15 (satisfied)
X5 + X6 + X18 < 2*X16 (satisfied)
X5 + X6 + X18 < 2*X17 (satisfied)
X5 + X6 + X18 < 2*X19 (satisfied)
X5 + X6 + X18 < 2*X20 (satisfied)
X5 + X6 + X19 < 2*X10 (satisfied)
X5 + X6 + X19 < 2*X11 (satisfied)
X5 + X6 + X19 < 2*X12 (satisfied)
X5 + X6 + X19 < 2*X13 (satisfied)
X5 + X6 + X19 < 2*X14 (satisfied)
X5 + X6 + X19 < 2*X15 (satisfied)
X5 + X6 + X19 < 2*X16 (satisfied)
X5 + X6 + X19 < 2*X17 (satisfied)
X5 + X6 + X19 < 2*X18 (satisfied)
X5 + X6 + X19 < 2*X20 (satisfied)
X5 + X6 + X20 < 2*X10 (satisfied)
X5 + X6 + X20 < 2*X11 (satisfied)
X5 + X6 + X20 < 2*X12 (satisfied)
X5 + X6 + X20 < 2*X13 (satisfied)
X5 + X6 + X20 < 2*X14 (satisfied)
X5 + X6 + X20 < 2*X15 (satisfied)
X5 + X6 + X20 < 2*X16 (satisfied)
X5 + X6 + X20 < 2*X17 (satisfied)
X5 + X6 + X20 < 2*X18 (satisfied)
X5 + X6 + X20 < 2*X19 (satisfied)
X5 + X7 + X8 < 2*X10 (satisfied)
X5 + X7 + X8 < 2*X11 (satisfied)
X5 + X7 + X8 < 2*X12 (satisfied)
X5 + X7 + X8 < 2*X13 (satisfied)
X5 + X7 + X8 < 2*X14 (satisfied)
X5 + X7 + X8 < 2*X15 (satisfied)
X5 + X7 + X8 < 2*X16 (satisfied)
X5 + X7 + X8 < 2*X17 (satisfied)
X5 + X7 + X8 < 2*X18 (satisfied)
X5 + X7 + X8 < 2*X19 (satisfied)
X5 + X7 + X8 < 2*X20 (satisfied)
X5 + X7 + X9 < 2*X10 (satisfied)
X5 + X7 + X9 < 2*X11 (satisfied)
X5 + X7 + X9 < 2*X12 (satisfied)
X5 + X7 + X9 < 2*X13 (satisfied)
X5 + X7 + X9 < 2*X14 (satisfied)
X5 + X7 + X9 < 2*X15 (satisfied)
X5 + X7 + X9 < 2*X16 (satisfied)
X5 + X7 + X9 < 2*X17 (satisfied)
X5 + X7 + X9 < 2*X18 (satisfied)
X5 + X7 + X9 < 2*X19 (satisfied)
X5 + X7 + X9 < 2*X20 (satisfied)
X5 + X7 + X10 < 2*X11 (satisfied)
X5 + X7 + X10 < 2*X12 (satisfied)
X5 + X7 + X10 < 2*X13 (satisfied)
X5 + X7 + X10 < 2*X14 (satisfied)
X5 + X7 + X10 < 2*X15 (satisfied)
X5 + X7 + X10 < 2*X16 (satisfied)
X5 + X7 + X10 < 2*X17 (satisfied)
X5 + X7 + X10 < 2*X18 (satisfied)
X5 + X7 + X10 < 2*X19 (satisfied)
X5 + X7 + X10 < 2*X20 (satisfied)
X5 + X7 + X11 < 2*X10 (satisfied)
X5 + X7 + X11 < 2*X12 (satisfied)
X5 + X7 + X11 < 2*X13 (satisfied)
X5 + X7 + X11 < 2*X14 (satisfied)
X5 + X7 + X11 < 2*X15 (satisfied)
X5 + X7 + X11 < 2*X16 (satisfied)
X5 + X7 + X11 < 2*X17 (satisfied)
X5 + X7 + X11 < 2*X18 (satisfied)
X5 + X7 + X11 < 2*X19 (satisfied)
X5 + X7 + X11 < 2*X20 (satisfied)
X5 + X7 + X12 < 2*X10 (satisfied)
X5 + X7 + X12 < 2*X11 (satisfied)
X5 + X7 + X12 < 2*X13 (satisfied)
X5 + X7 + X12 < 2*X14 (satisfied)
X5 + X7 + X12 < 2*X15 (satisfied)
X5 + X7 + X12 < 2*X16 (satisfied)
X5 + X7 + X12 < 2*X17 (satisfied)
X5 + X7 + X12 < 2*X18 (satisfied)
X5 + X7 + X12 < 2*X19 (satisfied)
X5 + X7 + X12 < 2*X20 (satisfied)
X5 + X7 + X13 < 2*X10 (satisfied)
X5 + X7 + X13 < 2*X11 (satisfied)
X5 + X7 + X13 < 2*X12 (satisfied)
X5 + X7 + X13 < 2*X14 (satisfied)
X5 + X7 + X13 < 2*X15 (satisfied)
X5 + X7 + X13 < 2*X16 (satisfied)
X5 + X7 + X13 < 2*X17 (satisfied)
X5 + X7 + X13 < 2*X18 (satisfied)
X5 + X7 + X13 < 2*X19 (satisfied)
X5 + X7 + X13 < 2*X20 (satisfied)
X5 + X7 + X14 < 2*X10 (satisfied)
X5 + X7 + X14 < 2*X11 (satisfied)
X5 + X7 + X14 < 2*X12 (satisfied)
X5 + X7 + X14 < 2*X13 (satisfied)
X5 + X7 + X14 < 2*X15 (satisfied)
X5 + X7 + X14 < 2*X16 (satisfied)
X5 + X7 + X14 < 2*X17 (satisfied)
X5 + X7 + X14 < 2*X18 (satisfied)
X5 + X7 + X14 < 2*X19 (satisfied)
X5 + X7 + X14 < 2*X20 (satisfied)
X5 + X7 + X15 < 2*X10 (satisfied)
X5 + X7 + X15 < 2*X11 (satisfied)
X5 + X7 + X15 < 2*X12 (satisfied)
X5 + X7 + X15 < 2*X13 (satisfied)
X5 + X7 + X15 < 2*X14 (satisfied)
X5 + X7 + X15 < 2*X16 (satisfied)
X5 + X7 + X15 < 2*X17 (satisfied)
X5 + X7 + X15 < 2*X18 (satisfied)
X5 + X7 + X15 < 2*X19 (satisfied)
X5 + X7 + X15 < 2*X20 (satisfied)
X5 + X7 + X16 < 2*X10 (satisfied)
X5 + X7 + X16 < 2*X11 (satisfied)
X5 + X7 + X16 < 2*X12 (satisfied)
X5 + X7 + X16 < 2*X13 (satisfied)
X5 + X7 + X16 < 2*X14 (satisfied)
X5 + X7 + X16 < 2*X15 (satisfied)
X5 + X7 + X16 < 2*X17 (satisfied)
X5 + X7 + X16 < 2*X18 (satisfied)
X5 + X7 + X16 < 2*X19 (satisfied)
X5 + X7 + X16 < 2*X20 (satisfied)
X5 + X7 + X17 < 2*X10 (satisfied)
X5 + X7 + X17 < 2*X11 (satisfied)
X5 + X7 + X17 < 2*X12 (satisfied)
X5 + X7 + X17 < 2*X13 (satisfied)
X5 + X7 + X17 < 2*X14 (satisfied)
X5 + X7 + X17 < 2*X15 (satisfied)
X5 + X7 + X17 < 2*X16 (satisfied)
X5 + X7 + X17 < 2*X18 (satisfied)
X5 + X7 + X17 < 2*X19 (satisfied)
X5 + X7 + X17 < 2*X20 (satisfied)
X5 + X7 + X18 < 2*X10 (satisfied)
X5 + X7 + X18 < 2*X11 (satisfied)
X5 + X7 + X18 < 2*X12 (satisfied)
X5 + X7 + X18 < 2*X13 (satisfied)
X5 + X7 + X18 < 2*X14 (satisfied)
X5 + X7 + X18 < 2*X15 (satisfied)
X5 + X7 + X18 < 2*X16 (satisfied)
X5 + X7 + X18 < 2*X17 (satisfied)
X5 + X7 + X18 < 2*X19 (satisfied)
X5 + X7 + X18 < 2*X20 (satisfied)
X5 + X7 + X19 < 2*X10 (satisfied)
X5 + X7 + X19 < 2*X11 (satisfied)
X5 + X7 + X19 < 2*X12 (satisfied)
X5 + X7 + X19 < 2*X13 (satisfied)
X5 + X7 + X19 < 2*X14 (satisfied)
X5 + X7 + X19 < 2*X15 (satisfied)
X5 + X7 + X19 < 2*X16 (satisfied)
X5 + X7 + X19 < 2*X17 (satisfied)
X5 + X7 + X19 < 2*X18 (satisfied)
X5 + X7 + X19 < 2*X20 (satisfied)
X5 + X7 + X20 < 2*X10 (satisfied)
X5 + X7 + X20 < 2*X11 (satisfied)
X5 + X7 + X20 < 2*X12 (satisfied)
X5 + X7 + X20 < 2*X13 (satisfied)
X5 + X7 + X20 < 2*X14 (satisfied)
X5 + X7 + X20 < 2*X15 (satisfied)
X5 + X7 + X20 < 2*X16 (satisfied)
X5 + X7 + X20 < 2*X17 (satisfied)
X5 + X7 + X20 < 2*X18 (satisfied)
X5 + X7 + X20 < 2*X19 (satisfied)
X5 + X8 + X9 < 2*X10 (satisfied)
X5 + X8 + X9 < 2*X11 (satisfied)
X5 + X8 + X9 < 2*X12 (satisfied)
X5 + X8 + X9 < 2*X13 (satisfied)
X5 + X8 + X9 < 2*X14 (satisfied)
X5 + X8 + X9 < 2*X15 (satisfied)
X5 + X8 + X9 < 2*X16 (satisfied)
X5 + X8 + X9 < 2*X17 (satisfied)
X5 + X8 + X9 < 2*X18 (satisfied)
X5 + X8 + X9 < 2*X19 (satisfied)
X5 + X8 + X9 < 2*X20 (satisfied)
X5 + X8 + X10 < 2*X11 (satisfied)
X5 + X8 + X10 < 2*X12 (satisfied)
X5 + X8 + X10 < 2*X13 (satisfied)
X5 + X8 + X10 < 2*X14 (satisfied)
X5 + X8 + X10 < 2*X15 (satisfied)
X5 + X8 + X10 < 2*X16 (satisfied)
X5 + X8 + X10 < 2*X17 (satisfied)
X5 + X8 + X10 < 2*X18 (satisfied)
X5 + X8 + X10 < 2*X19 (satisfied)
X5 + X8 + X10 < 2*X20 (satisfied)
X5 + X8 + X11 < 2*X10 (satisfied)
X5 + X8 + X11 < 2*X12 (satisfied)
X5 + X8 + X11 < 2*X13 (satisfied)
X5 + X8 + X11 < 2*X14 (satisfied)
X5 + X8 + X11 < 2*X15 (satisfied)
X5 + X8 + X11 < 2*X16 (satisfied)
X5 + X8 + X11 < 2*X17 (satisfied)
X5 + X8 + X11 < 2*X18 (satisfied)
X5 + X8 + X11 < 2*X19 (satisfied)
X5 + X8 + X11 < 2*X20 (satisfied)
X5 + X8 + X12 < 2*X10 (satisfied)
X5 + X8 + X12 < 2*X11 (satisfied)
X5 + X8 + X12 < 2*X13 (satisfied)
X5 + X8 + X12 < 2*X14 (satisfied)
X5 + X8 + X12 < 2*X15 (satisfied)
X5 + X8 + X12 < 2*X16 (satisfied)
X5 + X8 + X12 < 2*X17 (satisfied)
X5 + X8 + X12 < 2*X18 (satisfied)
X5 + X8 + X12 < 2*X19 (satisfied)
X5 + X8 + X12 < 2*X20 (satisfied)
X5 + X8 + X13 < 2*X10 (satisfied)
X5 + X8 + X13 < 2*X11 (satisfied)
X5 + X8 + X13 < 2*X12 (satisfied)
X5 + X8 + X13 < 2*X14 (satisfied)
X5 + X8 + X13 < 2*X15 (satisfied)
X5 + X8 + X13 < 2*X16 (satisfied)
X5 + X8 + X13 < 2*X17 (satisfied)
X5 + X8 + X13 < 2*X18 (satisfied)
X5 + X8 + X13 < 2*X19 (satisfied)
X5 + X8 + X13 < 2*X20 (satisfied)
X5 + X8 + X14 < 2*X10 (satisfied)
X5 + X8 + X14 < 2*X11 (satisfied)
X5 + X8 + X14 < 2*X12 (satisfied)
X5 + X8 + X14 < 2*X13 (satisfied)
X5 + X8 + X14 < 2*X15 (satisfied)
X5 + X8 + X14 < 2*X16 (satisfied)
X5 + X8 + X14 < 2*X17 (satisfied)
X5 + X8 + X14 < 2*X18 (satisfied)
X5 + X8 + X14 < 2*X19 (satisfied)
X5 + X8 + X14 < 2*X20 (satisfied)
X5 + X8 + X15 < 2*X10 (satisfied)
X5 + X8 + X15 < 2*X11 (satisfied)
X5 + X8 + X15 < 2*X12 (satisfied)
X5 + X8 + X15 < 2*X13 (satisfied)
X5 + X8 + X15 < 2*X14 (satisfied)
X5 + X8 + X15 < 2*X16 (satisfied)
X5 + X8 + X15 < 2*X17 (satisfied)
X5 + X8 + X15 < 2*X18 (satisfied)
X5 + X8 + X15 < 2*X19 (satisfied)
X5 + X8 + X15 < 2*X20 (satisfied)
X5 + X8 + X16 < 2*X10 (satisfied)
X5 + X8 + X16 < 2*X11 (satisfied)
X5 + X8 + X16 < 2*X12 (satisfied)
X5 + X8 + X16 < 2*X13 (satisfied)
X5 + X8 + X16 < 2*X14 (satisfied)
X5 + X8 + X16 < 2*X15 (satisfied)
X5 + X8 + X16 < 2*X17 (satisfied)
X5 + X8 + X16 < 2*X18 (satisfied)
X5 + X8 + X16 < 2*X19 (satisfied)
X5 + X8 + X16 < 2*X20 (satisfied)
X5 + X8 + X17 < 2*X10 (satisfied)
X5 + X8 + X17 < 2*X11 (satisfied)
X5 + X8 + X17 < 2*X12 (satisfied)
X5 + X8 + X17 < 2*X13 (satisfied)
X5 + X8 + X17 < 2*X14 (satisfied)
X5 + X8 + X17 < 2*X15 (satisfied)
X5 + X8 + X17 < 2*X16 (satisfied)
X5 + X8 + X17 < 2*X18 (satisfied)
X5 + X8 + X17 < 2*X19 (satisfied)
X5 + X8 + X17 < 2*X20 (satisfied)
X5 + X8 + X18 < 2*X10 (satisfied)
X5 + X8 + X18 < 2*X11 (satisfied)
X5 + X8 + X18 < 2*X12 (satisfied)
X5 + X8 + X18 < 2*X13 (satisfied)
X5 + X8 + X18 < 2*X14 (satisfied)
X5 + X8 + X18 < 2*X15 (satisfied)
X5 + X8 + X18 < 2*X16 (satisfied)
X5 + X8 + X18 < 2*X17 (satisfied)
X5 + X8 + X18 < 2*X19 (satisfied)
X5 + X8 + X18 < 2*X20 (satisfied)
X5 + X8 + X19 < 2*X10 (satisfied)
X5 + X8 + X19 < 2*X11 (satisfied)
X5 + X8 + X19 < 2*X12 (satisfied)
X5 + X8 + X19 < 2*X13 (satisfied)
X5 + X8 + X19 < 2*X14 (satisfied)
X5 + X8 + X19 < 2*X15 (satisfied)
X5 + X8 + X19 < 2*X16 (satisfied)
X5 + X8 + X19 < 2*X17 (satisfied)
X5 + X8 + X19 < 2*X18 (satisfied)
X5 + X8 + X19 < 2*X20 (satisfied)
X5 + X8 + X20 < 2*X10 (satisfied)
X5 + X8 + X20 < 2*X11 (satisfied)
X5 + X8 + X20 < 2*X12 (satisfied)
X5 + X8 + X20 < 2*X13 (satisfied)
X5 + X8 + X20 < 2*X14 (satisfied)
X5 + X8 + X20 < 2*X15 (satisfied)
X5 + X8 + X20 < 2*X16 (satisfied)
X5 + X8 + X20 < 2*X17 (satisfied)
X5 + X8 + X20 < 2*X18 (satisfied)
X5 + X8 + X20 < 2*X19 (satisfied)
X5 + X9 + X10 < 2*X11 (satisfied)
X5 + X9 + X10 < 2*X12 (satisfied)
X5 + X9 + X10 < 2*X13 (satisfied)
X5 + X9 + X10 < 2*X14 (satisfied)
X5 + X9 + X10 < 2*X15 (satisfied)
X5 + X9 + X10 < 2*X16 (satisfied)
X5 + X9 + X10 < 2*X17 (satisfied)
X5 + X9 + X10 < 2*X18 (satisfied)
X5 + X9 + X10 < 2*X19 (satisfied)
X5 + X9 + X10 < 2*X20 (satisfied)
X5 + X9 + X11 < 2*X10 (satisfied)
X5 + X9 + X11 < 2*X12 (satisfied)
X5 + X9 + X11 < 2*X13 (satisfied)
X5 + X9 + X11 < 2*X14 (satisfied)
X5 + X9 + X11 < 2*X15 (satisfied)
X5 + X9 + X11 < 2*X16 (satisfied)
X5 + X9 + X11 < 2*X17 (satisfied)
X5 + X9 + X11 < 2*X18 (satisfied)
X5 + X9 + X11 < 2*X19 (satisfied)
X5 + X9 + X11 < 2*X20 (satisfied)
X5 + X9 + X12 < 2*X10 (satisfied)
X5 + X9 + X12 < 2*X11 (satisfied)
X5 + X9 + X12 < 2*X13 (satisfied)
X5 + X9 + X12 < 2*X14 (satisfied)
X5 + X9 + X12 < 2*X15 (satisfied)
X5 + X9 + X12 < 2*X16 (satisfied)
X5 + X9 + X12 < 2*X17 (satisfied)
X5 + X9 + X12 < 2*X18 (satisfied)
X5 + X9 + X12 < 2*X19 (satisfied)
X5 + X9 + X12 < 2*X20 (satisfied)
X5 + X9 + X13 < 2*X10 (satisfied)
X5 + X9 + X13 < 2*X11 (satisfied)
X5 + X9 + X13 < 2*X12 (satisfied)
X5 + X9 + X13 < 2*X14 (satisfied)
X5 + X9 + X13 < 2*X15 (satisfied)
X5 + X9 + X13 < 2*X16 (satisfied)
X5 + X9 + X13 < 2*X17 (satisfied)
X5 + X9 + X13 < 2*X18 (satisfied)
X5 + X9 + X13 < 2*X19 (satisfied)
X5 + X9 + X13 < 2*X20 (satisfied)
X5 + X9 + X14 < 2*X10 (satisfied)
X5 + X9 + X14 < 2*X11 (satisfied)
X5 + X9 + X14 < 2*X12 (satisfied)
X5 + X9 + X14 < 2*X13 (satisfied)
X5 + X9 + X14 < 2*X15 (satisfied)
X5 + X9 + X14 < 2*X16 (satisfied)
X5 + X9 + X14 < 2*X17 (satisfied)
X5 + X9 + X14 < 2*X18 (satisfied)
X5 + X9 + X14 < 2*X19 (satisfied)
X5 + X9 + X14 < 2*X20 (satisfied)
X5 + X9 + X15 < 2*X10 (satisfied)
X5 + X9 + X15 < 2*X11 (satisfied)
X5 + X9 + X15 < 2*X12 (satisfied)
X5 + X9 + X15 < 2*X13 (satisfied)
X5 + X9 + X15 < 2*X14 (satisfied)
X5 + X9 + X15 < 2*X16 (satisfied)
X5 + X9 + X15 < 2*X17 (satisfied)
X5 + X9 + X15 < 2*X18 (satisfied)
X5 + X9 + X15 < 2*X19 (satisfied)
X5 + X9 + X15 < 2*X20 (satisfied)
X5 + X9 + X16 < 2*X10 (satisfied)
X5 + X9 + X16 < 2*X11 (satisfied)
X5 + X9 + X16 < 2*X12 (satisfied)
X5 + X9 + X16 < 2*X13 (satisfied)
X5 + X9 + X16 < 2*X14 (satisfied)
X5 + X9 + X16 < 2*X15 (satisfied)
X5 + X9 + X16 < 2*X17 (satisfied)
X5 + X9 + X16 < 2*X18 (satisfied)
X5 + X9 + X16 < 2*X19 (satisfied)
X5 + X9 + X16 < 2*X20 (satisfied)
X5 + X9 + X17 < 2*X10 (satisfied)
X5 + X9 + X17 < 2*X11 (satisfied)
X5 + X9 + X17 < 2*X12 (satisfied)
X5 + X9 + X17 < 2*X13 (satisfied)
X5 + X9 + X17 < 2*X14 (satisfied)
X5 + X9 + X17 < 2*X15 (satisfied)
X5 + X9 + X17 < 2*X16 (satisfied)
X5 + X9 + X17 < 2*X18 (satisfied)
X5 + X9 + X17 < 2*X19 (satisfied)
X5 + X9 + X17 < 2*X20 (satisfied)
X5 + X9 + X18 < 2*X10 (satisfied)
X5 + X9 + X18 < 2*X11 (satisfied)
X5 + X9 + X18 < 2*X12 (satisfied)
X5 + X9 + X18 < 2*X13 (satisfied)
X5 + X9 + X18 < 2*X14 (satisfied)
X5 + X9 + X18 < 2*X15 (satisfied)
X5 + X9 + X18 < 2*X16 (satisfied)
X5 + X9 + X18 < 2*X17 (satisfied)
X5 + X9 + X18 < 2*X19 (satisfied)
X5 + X9 + X18 < 2*X20 (satisfied)
X5 + X9 + X19 < 2*X10 (satisfied)
X5 + X9 + X19 < 2*X11 (satisfied)
X5 + X9 + X19 < 2*X12 (satisfied)
X5 + X9 + X19 < 2*X13 (satisfied)
X5 + X9 + X19 < 2*X14 (satisfied)
X5 + X9 + X19 < 2*X15 (satisfied)
X5 + X9 + X19 < 2*X16 (satisfied)
X5 + X9 + X19 < 2*X17 (satisfied)
X5 + X9 + X19 < 2*X18 (satisfied)
X5 + X9 + X19 < 2*X20 (satisfied)
X5 + X9 + X20 < 2*X10 (satisfied)
X5 + X9 + X20 < 2*X11 (satisfied)
X5 + X9 + X20 < 2*X12 (satisfied)
X5 + X9 + X20 < 2*X13 (satisfied)
X5 + X9 + X20 < 2*X14 (satisfied)
X5 + X9 + X20 < 2*X15 (satisfied)
X5 + X9 + X20 < 2*X16 (satisfied)
X5 + X9 + X20 < 2*X17 (satisfied)
X5 + X9 + X20 < 2*X18 (satisfied)
X5 + X9 + X20 < 2*X19 (satisfied)
X5 + X10 + X11 < 2*X12 (satisfied)
X5 + X10 + X11 < 2*X13 (satisfied)
X5 + X10 + X11 < 2*X14 (satisfied)
X5 + X10 + X11 < 2*X15 (satisfied)
X5 + X10 + X11 < 2*X16 (satisfied)
X5 + X10 + X11 < 2*X17 (satisfied)
X5 + X10 + X11 < 2*X18 (satisfied)
X5 + X10 + X11 < 2*X19 (satisfied)
X5 + X10 + X11 < 2*X20 (satisfied)
X5 + X10 + X12 < 2*X11 (satisfied)
X5 + X10 + X12 < 2*X13 (satisfied)
X5 + X10 + X12 < 2*X14 (satisfied)
X5 + X10 + X12 < 2*X15 (satisfied)
X5 + X10 + X12 < 2*X16 (satisfied)
X5 + X10 + X12 < 2*X17 (satisfied)
X5 + X10 + X12 < 2*X18 (satisfied)
X5 + X10 + X12 < 2*X19 (satisfied)
X5 + X10 + X12 < 2*X20 (satisfied)
X5 + X10 + X13 < 2*X11 (satisfied)
X5 + X10 + X13 < 2*X12 (satisfied)
X5 + X10 + X13 < 2*X14 (satisfied)
X5 + X10 + X13 < 2*X15 (satisfied)
X5 + X10 + X13 < 2*X16 (satisfied)
X5 + X10 + X13 < 2*X17 (satisfied)
X5 + X10 + X13 < 2*X18 (satisfied)
X5 + X10 + X13 < 2*X19 (satisfied)
X5 + X10 + X13 < 2*X20 (satisfied)
X5 + X10 + X14 < 2*X11 (satisfied)
X5 + X10 + X14 < 2*X12 (satisfied)
X5 + X10 + X14 < 2*X13 (satisfied)
X5 + X10 + X14 < 2*X15 (satisfied)
X5 + X10 + X14 < 2*X16 (satisfied)
X5 + X10 + X14 < 2*X17 (satisfied)
X5 + X10 + X14 < 2*X18 (satisfied)
X5 + X10 + X14 < 2*X19 (satisfied)
X5 + X10 + X14 < 2*X20 (satisfied)
X5 + X10 + X15 < 2*X11 (satisfied)
X5 + X10 + X15 < 2*X12 (satisfied)
X5 + X10 + X15 < 2*X13 (satisfied)
X5 + X10 + X15 < 2*X14 (satisfied)
X5 + X10 + X15 < 2*X16 (satisfied)
X5 + X10 + X15 < 2*X17 (satisfied)
X5 + X10 + X15 < 2*X18 (satisfied)
X5 + X10 + X15 < 2*X19 (satisfied)
X5 + X10 + X15 < 2*X20 (satisfied)
X5 + X10 + X16 < 2*X11 (satisfied)
X5 + X10 + X16 < 2*X12 (satisfied)
X5 + X10 + X16 < 2*X13 (satisfied)
X5 + X10 + X16 < 2*X14 (satisfied)
X5 + X10 + X16 < 2*X15 (satisfied)
X5 + X10 + X16 < 2*X17 (satisfied)
X5 + X10 + X16 < 2*X18 (satisfied)
X5 + X10 + X16 < 2*X19 (satisfied)
X5 + X10 + X16 < 2*X20 (satisfied)
X5 + X10 + X17 < 2*X11 (satisfied)
X5 + X10 + X17 < 2*X12 (satisfied)
X5 + X10 + X17 < 2*X13 (satisfied)
X5 + X10 + X17 < 2*X14 (satisfied)
X5 + X10 + X17 < 2*X15 (satisfied)
X5 + X10 + X17 < 2*X16 (satisfied)
X5 + X10 + X17 < 2*X18 (satisfied)
X5 + X10 + X17 < 2*X19 (satisfied)
X5 + X10 + X17 < 2*X20 (satisfied)
X5 + X10 + X18 < 2*X11 (satisfied)
X5 + X10 + X18 < 2*X12 (satisfied)
X5 + X10 + X18 < 2*X13 (satisfied)
X5 + X10 + X18 < 2*X14 (satisfied)
X5 + X10 + X18 < 2*X15 (satisfied)
X5 + X10 + X18 < 2*X16 (satisfied)
X5 + X10 + X18 < 2*X17 (satisfied)
X5 + X10 + X18 < 2*X19 (satisfied)
X5 + X10 + X18 < 2*X20 (satisfied)
X5 + X10 + X19 < 2*X11 (satisfied)
X5 + X10 + X19 < 2*X12 (satisfied)
X5 + X10 + X19 < 2*X13 (satisfied)
X5 + X10 + X19 < 2*X14 (satisfied)
X5 + X10 + X19 < 2*X15 (satisfied)
X5 + X10 + X19 < 2*X16 (satisfied)
X5 + X10 + X19 < 2*X17 (satisfied)
X5 + X10 + X19 < 2*X18 (satisfied)
X5 + X10 + X19 < 2*X20 (satisfied)
X5 + X10 + X20 < 2*X11 (satisfied)
X5 + X10 + X20 < 2*X12 (satisfied)
X5 + X10 + X20 < 2*X13 (satisfied)
X5 + X10 + X20 < 2*X14 (satisfied)
X5 + X10 + X20 < 2*X15 (satisfied)
X5 + X10 + X20 < 2*X16 (satisfied)
X5 + X10 + X20 < 2*X17 (satisfied)
X5 + X10 + X20 < 2*X18 (satisfied)
X5 + X10 + X20 < 2*X19 (satisfied)
X5 + X11 + X12 < 2*X13 (satisfied)
X5 + X11 + X12 < 2*X14 (satisfied)
X5 + X11 + X12 < 2*X15 (satisfied)
X5 + X11 + X12 < 2*X16 (satisfied)
X5 + X11 + X12 < 2*X17 (satisfied)
X5 + X11 + X12 < 2*X18 (satisfied)
X5 + X11 + X12 < 2*X19 (satisfied)
X5 + X11 + X12 < 2*X20 (satisfied)
X5 + X11 + X13 < 2*X12 (satisfied)
X5 + X11 + X13 < 2*X14 (satisfied)
X5 + X11 + X13 < 2*X15 (satisfied)
X5 + X11 + X13 < 2*X16 (satisfied)
X5 + X11 + X13 < 2*X17 (satisfied)
X5 + X11 + X13 < 2*X18 (satisfied)
X5 + X11 + X13 < 2*X19 (satisfied)
X5 + X11 + X13 < 2*X20 (satisfied)
X5 + X11 + X14 < 2*X12 (satisfied)
X5 + X11 + X14 < 2*X13 (satisfied)
X5 + X11 + X14 < 2*X15 (satisfied)
X5 + X11 + X14 < 2*X16 (satisfied)
X5 + X11 + X14 < 2*X17 (satisfied)
X5 + X11 + X14 < 2*X18 (satisfied)
X5 + X11 + X14 < 2*X19 (satisfied)
X5 + X11 + X14 < 2*X20 (satisfied)
X5 + X11 + X15 < 2*X12 (satisfied)
X5 + X11 + X15 < 2*X13 (satisfied)
X5 + X11 + X15 < 2*X14 (satisfied)
X5 + X11 + X15 < 2*X16 (satisfied)
X5 + X11 + X15 < 2*X17 (satisfied)
X5 + X11 + X15 < 2*X18 (satisfied)
X5 + X11 + X15 < 2*X19 (satisfied)
X5 + X11 + X15 < 2*X20 (satisfied)
X5 + X11 + X16 < 2*X12 (satisfied)
X5 + X11 + X16 < 2*X13 (satisfied)
X5 + X11 + X16 < 2*X14 (satisfied)
X5 + X11 + X16 < 2*X15 (satisfied)
X5 + X11 + X16 < 2*X17 (satisfied)
X5 + X11 + X16 < 2*X18 (satisfied)
X5 + X11 + X16 < 2*X19 (satisfied)
X5 + X11 + X16 < 2*X20 (satisfied)
X5 + X11 + X17 < 2*X12 (satisfied)
X5 + X11 + X17 < 2*X13 (satisfied)
X5 + X11 + X17 < 2*X14 (satisfied)
X5 + X11 + X17 < 2*X15 (satisfied)
X5 + X11 + X17 < 2*X16 (satisfied)
X5 + X11 + X17 < 2*X18 (satisfied)
X5 + X11 + X17 < 2*X19 (satisfied)
X5 + X11 + X17 < 2*X20 (satisfied)
X5 + X11 + X18 < 2*X12 (satisfied)
X5 + X11 + X18 < 2*X13 (satisfied)
X5 + X11 + X18 < 2*X14 (satisfied)
X5 + X11 + X18 < 2*X15 (satisfied)
X5 + X11 + X18 < 2*X16 (satisfied)
X5 + X11 + X18 < 2*X17 (satisfied)
X5 + X11 + X18 < 2*X19 (satisfied)
X5 + X11 + X18 < 2*X20 (satisfied)
X5 + X11 + X19 < 2*X12 (satisfied)
X5 + X11 + X19 < 2*X13 (satisfied)
X5 + X11 + X19 < 2*X14 (satisfied)
X5 + X11 + X19 < 2*X15 (satisfied)
X5 + X11 + X19 < 2*X16 (satisfied)
X5 + X11 + X19 < 2*X17 (satisfied)
X5 + X11 + X19 < 2*X18 (satisfied)
X5 + X11 + X19 < 2*X20 (satisfied)
X5 + X11 + X20 < 2*X12 (satisfied)
X5 + X11 + X20 < 2*X13 (satisfied)
X5 + X11 + X20 < 2*X14 (satisfied)
X5 + X11 + X20 < 2*X15 (satisfied)
X5 + X11 + X20 < 2*X16 (satisfied)
X5 + X11 + X20 < 2*X17 (satisfied)
X5 + X11 + X20 < 2*X18 (satisfied)
X5 + X11 + X20 < 2*X19 (satisfied)
X5 + X12 + X13 < 2*X14 (satisfied)
X5 + X12 + X13 < 2*X15 (satisfied)
X5 + X12 + X13 < 2*X16 (satisfied)
X5 + X12 + X13 < 2*X17 (satisfied)
X5 + X12 + X13 < 2*X18 (satisfied)
X5 + X12 + X13 < 2*X19 (satisfied)
X5 + X12 + X13 < 2*X20 (satisfied)
X5 + X12 + X14 < 2*X13 (satisfied)
X5 + X12 + X14 < 2*X15 (satisfied)
X5 + X12 + X14 < 2*X16 (satisfied)
X5 + X12 + X14 < 2*X17 (satisfied)
X5 + X12 + X14 < 2*X18 (satisfied)
X5 + X12 + X14 < 2*X19 (satisfied)
X5 + X12 + X14 < 2*X20 (satisfied)
X5 + X12 + X15 < 2*X13 (satisfied)
X5 + X12 + X15 < 2*X14 (satisfied)
X5 + X12 + X15 < 2*X16 (satisfied)
X5 + X12 + X15 < 2*X17 (satisfied)
X5 + X12 + X15 < 2*X18 (satisfied)
X5 + X12 + X15 < 2*X19 (satisfied)
X5 + X12 + X15 < 2*X20 (satisfied)
X5 + X12 + X16 < 2*X13 (satisfied)
X5 + X12 + X16 < 2*X14 (satisfied)
X5 + X12 + X16 < 2*X15 (satisfied)
X5 + X12 + X16 < 2*X17 (satisfied)
X5 + X12 + X16 < 2*X18 (satisfied)
X5 + X12 + X16 < 2*X19 (satisfied)
X5 + X12 + X16 < 2*X20 (satisfied)
X5 + X12 + X17 < 2*X13 (satisfied)
X5 + X12 + X17 < 2*X14 (satisfied)
X5 + X12 + X17 < 2*X15 (satisfied)
X5 + X12 + X17 < 2*X16 (satisfied)
X5 + X12 + X17 < 2*X18 (satisfied)
X5 + X12 + X17 < 2*X19 (satisfied)
X5 + X12 + X17 < 2*X20 (satisfied)
X5 + X12 + X18 < 2*X13 (satisfied)
X5 + X12 + X18 < 2*X14 (satisfied)
X5 + X12 + X18 < 2*X15 (satisfied)
X5 + X12 + X18 < 2*X16 (satisfied)
X5 + X12 + X18 < 2*X17 (satisfied)
X5 + X12 + X18 < 2*X19 (satisfied)
X5 + X12 + X18 < 2*X20 (satisfied)
X5 + X12 + X19 < 2*X13 (satisfied)
X5 + X12 + X19 < 2*X14 (satisfied)
X5 + X12 + X19 < 2*X15 (satisfied)
X5 + X12 + X19 < 2*X16 (satisfied)
X5 + X12 + X19 < 2*X17 (satisfied)
X5 + X12 + X19 < 2*X18 (satisfied)
X5 + X12 + X19 < 2*X20 (satisfied)
X5 + X12 + X20 < 2*X13 (satisfied)
X5 + X12 + X20 < 2*X14 (satisfied)
X5 + X12 + X20 < 2*X15 (satisfied)
X5 + X12 + X20 < 2*X16 (satisfied)
X5 + X12 + X20 < 2*X17 (satisfied)
X5 + X12 + X20 < 2*X18 (satisfied)
X5 + X12 + X20 < 2*X19 (satisfied)
X5 + X13 + X14 < 2*X15 (satisfied)
X5 + X13 + X14 < 2*X16 (satisfied)
X5 + X13 + X14 < 2*X17 (satisfied)
X5 + X13 + X14 < 2*X18 (satisfied)
X5 + X13 + X14 < 2*X19 (satisfied)
X5 + X13 + X14 < 2*X20 (satisfied)
X5 + X13 + X15 < 2*X14 (satisfied)
X5 + X13 + X15 < 2*X16 (satisfied)
X5 + X13 + X15 < 2*X17 (satisfied)
X5 + X13 + X15 < 2*X18 (satisfied)
X5 + X13 + X15 < 2*X19 (satisfied)
X5 + X13 + X15 < 2*X20 (satisfied)
X5 + X13 + X16 < 2*X14 (satisfied)
X5 + X13 + X16 < 2*X15 (satisfied)
X5 + X13 + X16 < 2*X17 (satisfied)
X5 + X13 + X16 < 2*X18 (satisfied)
X5 + X13 + X16 < 2*X19 (satisfied)
X5 + X13 + X16 < 2*X20 (satisfied)
X5 + X13 + X17 < 2*X14 (satisfied)
X5 + X13 + X17 < 2*X15 (satisfied)
X5 + X13 + X17 < 2*X16 (satisfied)
X5 + X13 + X17 < 2*X18 (satisfied)
X5 + X13 + X17 < 2*X19 (satisfied)
X5 + X13 + X17 < 2*X20 (satisfied)
X5 + X13 + X18 < 2*X14 (satisfied)
X5 + X13 + X18 < 2*X15 (satisfied)
X5 + X13 + X18 < 2*X16 (satisfied)
X5 + X13 + X18 < 2*X17 (satisfied)
X5 + X13 + X18 < 2*X19 (satisfied)
X5 + X13 + X18 < 2*X20 (satisfied)
X5 + X13 + X19 < 2*X14 (satisfied)
X5 + X13 + X19 < 2*X15 (satisfied)
X5 + X13 + X19 < 2*X16 (satisfied)
X5 + X13 + X19 < 2*X17 (satisfied)
X5 + X13 + X19 < 2*X18 (satisfied)
X5 + X13 + X19 < 2*X20 (satisfied)
X5 + X13 + X20 < 2*X14 (satisfied)
X5 + X13 + X20 < 2*X15 (satisfied)
X5 + X13 + X20 < 2*X16 (satisfied)
X5 + X13 + X20 < 2*X17 (satisfied)
X5 + X13 + X20 < 2*X18 (satisfied)
X5 + X13 + X20 < 2*X19 (satisfied)
X5 + X14 + X15 < 2*X16 (satisfied)
X5 + X14 + X15 < 2*X17 (satisfied)
X5 + X14 + X15 < 2*X18 (satisfied)
X5 + X14 + X15 < 2*X19 (satisfied)
X5 + X14 + X15 < 2*X20 (satisfied)
X5 + X14 + X16 < 2*X15 (satisfied)
X5 + X14 + X16 < 2*X17 (satisfied)
X5 + X14 + X16 < 2*X18 (satisfied)
X5 + X14 + X16 < 2*X19 (satisfied)
X5 + X14 + X16 < 2*X20 (satisfied)
X5 + X14 + X17 < 2*X15 (satisfied)
X5 + X14 + X17 < 2*X16 (satisfied)
X5 + X14 + X17 < 2*X18 (satisfied)
X5 + X14 + X17 < 2*X19 (satisfied)
X5 + X14 + X17 < 2*X20 (satisfied)
X5 + X14 + X18 < 2*X15 (satisfied)
X5 + X14 + X18 < 2*X16 (satisfied)
X5 + X14 + X18 < 2*X17 (satisfied)
X5 + X14 + X18 < 2*X19 (satisfied)
X5 + X14 + X18 < 2*X20 (satisfied)
X5 + X14 + X19 < 2*X15 (satisfied)
X5 + X14 + X19 < 2*X16 (satisfied)
X5 + X14 + X19 < 2*X17 (satisfied)
X5 + X14 + X19 < 2*X18 (satisfied)
X5 + X14 + X19 < 2*X20 (satisfied)
X5 + X14 + X20 < 2*X15 (satisfied)
X5 + X14 + X20 < 2*X16 (satisfied)
X5 + X14 + X20 < 2*X17 (satisfied)
X5 + X14 + X20 < 2*X18 (satisfied)
X5 + X14 + X20 < 2*X19 (satisfied)
X5 + X15 + X16 < 2*X17 (satisfied)
X5 + X15 + X16 < 2*X18 (satisfied)
X5 + X15 + X16 < 2*X19 (satisfied)
X5 + X15 + X16 < 2*X20 (satisfied)
X5 + X15 + X17 < 2*X16 (satisfied)
X5 + X15 + X17 < 2*X18 (satisfied)
X5 + X15 + X17 < 2*X19 (satisfied)
X5 + X15 + X17 < 2*X20 (satisfied)
X5 + X15 + X18 < 2*X16 (satisfied)
X5 + X15 + X18 < 2*X17 (satisfied)
X5 + X15 + X18 < 2*X19 (satisfied)
X5 + X15 + X18 < 2*X20 (satisfied)
X5 + X15 + X19 < 2*X16 (satisfied)
X5 + X15 + X19 < 2*X17 (satisfied)
X5 + X15 + X19 < 2*X18 (satisfied)
X5 + X15 + X19 < 2*X20 (satisfied)
X5 + X15 + X20 < 2*X16 (satisfied)
X5 + X15 + X20 < 2*X17 (satisfied)
X5 + X15 + X20 < 2*X18 (satisfied)
X5 + X15 + X20 < 2*X19 (satisfied)
X5 + X16 + X17 < 2*X18 (satisfied)
X5 + X16 + X17 < 2*X19 (satisfied)
X5 + X16 + X17 < 2*X20 (satisfied)
X5 + X16 + X18 < 2*X17 (satisfied)
X5 + X16 + X18 < 2*X19 (satisfied)
X5 + X16 + X18 < 2*X20 (satisfied)
X5 + X16 + X19 < 2*X17 (satisfied)
X5 + X16 + X19 < 2*X18 (satisfied)
X5 + X16 + X19 < 2*X20 (satisfied)
X5 + X16 + X20 < 2*X17 (satisfied)
X5 + X16 + X20 < 2*X18 (satisfied)
X5 + X16 + X20 < 2*X19 (satisfied)
X5 + X17 + X18 < 2*X19 (satisfied)
X5 + X17 + X18 < 2*X20 (satisfied)
X5 + X17 + X19 < 2*X18 (satisfied)
X5 + X17 + X19 < 2*X20 (satisfied)
X5 + X17 + X20 < 2*X18 (satisfied)
X5 + X17 + X20 < 2*X19 (satisfied)
X5 + X18 + X19 < 2*X20 (satisfied)
X5 + X18 + X20 < 2*X19 (satisfied)
X6 + X7 + X8 < 2*X10 (satisfied)
X6 + X7 + X8 < 2*X11 (satisfied)
X6 + X7 + X8 < 2*X12 (satisfied)
X6 + X7 + X8 < 2*X13 (satisfied)
X6 + X7 + X8 < 2*X14 (satisfied)
X6 + X7 + X8 < 2*X15 (satisfied)
X6 + X7 + X8 < 2*X16 (satisfied)
X6 + X7 + X8 < 2*X17 (satisfied)
X6 + X7 + X8 < 2*X18 (satisfied)
X6 + X7 + X8 < 2*X19 (satisfied)
X6 + X7 + X8 < 2*X20 (satisfied)
X6 + X7 + X9 < 2*X10 (satisfied)
X6 + X7 + X9 < 2*X11 (satisfied)
X6 + X7 + X9 < 2*X12 (satisfied)
X6 + X7 + X9 < 2*X13 (satisfied)
X6 + X7 + X9 < 2*X14 (satisfied)
X6 + X7 + X9 < 2*X15 (satisfied)
X6 + X7 + X9 < 2*X16 (satisfied)
X6 + X7 + X9 < 2*X17 (satisfied)
X6 + X7 + X9 < 2*X18 (satisfied)
X6 + X7 + X9 < 2*X19 (satisfied)
X6 + X7 + X9 < 2*X20 (satisfied)
X6 + X7 + X10 < 2*X11 (satisfied)
X6 + X7 + X10 < 2*X12 (satisfied)
X6 + X7 + X10 < 2*X13 (satisfied)
X6 + X7 + X10 < 2*X14 (satisfied)
X6 + X7 + X10 < 2*X15 (satisfied)
X6 + X7 + X10 < 2*X16 (satisfied)
X6 + X7 + X10 < 2*X17 (satisfied)
X6 + X7 + X10 < 2*X18 (satisfied)
X6 + X7 + X10 < 2*X19 (satisfied)
X6 + X7 + X10 < 2*X20 (satisfied)
X6 + X7 + X11 < 2*X10 (satisfied)
X6 + X7 + X11 < 2*X12 (satisfied)
X6 + X7 + X11 < 2*X13 (satisfied)
X6 + X7 + X11 < 2*X14 (satisfied)
X6 + X7 + X11 < 2*X15 (satisfied)
X6 + X7 + X11 < 2*X16 (satisfied)
X6 + X7 + X11 < 2*X17 (satisfied)
X6 + X7 + X11 < 2*X18 (satisfied)
X6 + X7 + X11 < 2*X19 (satisfied)
X6 + X7 + X11 < 2*X20 (satisfied)
X6 + X7 + X12 < 2*X10 (satisfied)
X6 + X7 + X12 < 2*X11 (satisfied)
X6 + X7 + X12 < 2*X13 (satisfied)
X6 + X7 + X12 < 2*X14 (satisfied)
X6 + X7 + X12 < 2*X15 (satisfied)
X6 + X7 + X12 < 2*X16 (satisfied)
X6 + X7 + X12 < 2*X17 (satisfied)
X6 + X7 + X12 < 2*X18 (satisfied)
X6 + X7 + X12 < 2*X19 (satisfied)
X6 + X7 + X12 < 2*X20 (satisfied)
X6 + X7 + X13 < 2*X10 (satisfied)
X6 + X7 + X13 < 2*X11 (satisfied)
X6 + X7 + X13 < 2*X12 (satisfied)
X6 + X7 + X13 < 2*X14 (satisfied)
X6 + X7 + X13 < 2*X15 (satisfied)
X6 + X7 + X13 < 2*X16 (satisfied)
X6 + X7 + X13 < 2*X17 (satisfied)
X6 + X7 + X13 < 2*X18 (satisfied)
X6 + X7 + X13 < 2*X19 (satisfied)
X6 + X7 + X13 < 2*X20 (satisfied)
X6 + X7 + X14 < 2*X10 (satisfied)
X6 + X7 + X14 < 2*X11 (satisfied)
X6 + X7 + X14 < 2*X12 (satisfied)
X6 + X7 + X14 < 2*X13 (satisfied)
X6 + X7 + X14 < 2*X15 (satisfied)
X6 + X7 + X14 < 2*X16 (satisfied)
X6 + X7 + X14 < 2*X17 (satisfied)
X6 + X7 + X14 < 2*X18 (satisfied)
X6 + X7 + X14 < 2*X19 (satisfied)
X6 + X7 + X14 < 2*X20 (satisfied)
X6 + X7 + X15 < 2*X10 (satisfied)
X6 + X7 + X15 < 2*X11 (satisfied)
X6 + X7 + X15 < 2*X12 (satisfied)
X6 + X7 + X15 < 2*X13 (satisfied)
X6 + X7 + X15 < 2*X14 (satisfied)
X6 + X7 + X15 < 2*X16 (satisfied)
X6 + X7 + X15 < 2*X17 (satisfied)
X6 + X7 + X15 < 2*X18 (satisfied)
X6 + X7 + X15 < 2*X19 (satisfied)
X6 + X7 + X15 < 2*X20 (satisfied)
X6 + X7 + X16 < 2*X10 (satisfied)
X6 + X7 + X16 < 2*X11 (satisfied)
X6 + X7 + X16 < 2*X12 (satisfied)
X6 + X7 + X16 < 2*X13 (satisfied)
X6 + X7 + X16 < 2*X14 (satisfied)
X6 + X7 + X16 < 2*X15 (satisfied)
X6 + X7 + X16 < 2*X17 (satisfied)
X6 + X7 + X16 < 2*X18 (satisfied)
X6 + X7 + X16 < 2*X19 (satisfied)
X6 + X7 + X16 < 2*X20 (satisfied)
X6 + X7 + X17 < 2*X10 (satisfied)
X6 + X7 + X17 < 2*X11 (satisfied)
X6 + X7 + X17 < 2*X12 (satisfied)
X6 + X7 + X17 < 2*X13 (satisfied)
X6 + X7 + X17 < 2*X14 (satisfied)
X6 + X7 + X17 < 2*X15 (satisfied)
X6 + X7 + X17 < 2*X16 (satisfied)
X6 + X7 + X17 < 2*X18 (satisfied)
X6 + X7 + X17 < 2*X19 (satisfied)
X6 + X7 + X17 < 2*X20 (satisfied)
X6 + X7 + X18 < 2*X10 (satisfied)
X6 + X7 + X18 < 2*X11 (satisfied)
X6 + X7 + X18 < 2*X12 (satisfied)
X6 + X7 + X18 < 2*X13 (satisfied)
X6 + X7 + X18 < 2*X14 (satisfied)
X6 + X7 + X18 < 2*X15 (satisfied)
X6 + X7 + X18 < 2*X16 (satisfied)
X6 + X7 + X18 < 2*X17 (satisfied)
X6 + X7 + X18 < 2*X19 (satisfied)
X6 + X7 + X18 < 2*X20 (satisfied)
X6 + X7 + X19 < 2*X10 (satisfied)
X6 + X7 + X19 < 2*X11 (satisfied)
X6 + X7 + X19 < 2*X12 (satisfied)
X6 + X7 + X19 < 2*X13 (satisfied)
X6 + X7 + X19 < 2*X14 (satisfied)
X6 + X7 + X19 < 2*X15 (satisfied)
X6 + X7 + X19 < 2*X16 (satisfied)
X6 + X7 + X19 < 2*X17 (satisfied)
X6 + X7 + X19 < 2*X18 (satisfied)
X6 + X7 + X19 < 2*X20 (satisfied)
X6 + X7 + X20 < 2*X10 (satisfied)
X6 + X7 + X20 < 2*X11 (satisfied)
X6 + X7 + X20 < 2*X12 (satisfied)
X6 + X7 + X20 < 2*X13 (satisfied)
X6 + X7 + X20 < 2*X14 (satisfied)
X6 + X7 + X20 < 2*X15 (satisfied)
X6 + X7 + X20 < 2*X16 (satisfied)
X6 + X7 + X20 < 2*X17 (satisfied)
X6 + X7 + X20 < 2*X18 (satisfied)
X6 + X7 + X20 < 2*X19 (satisfied)
X6 + X8 + X9 < 2*X10 (satisfied)
X6 + X8 + X9 < 2*X11 (satisfied)
X6 + X8 + X9 < 2*X12 (satisfied)
X6 + X8 + X9 < 2*X13 (satisfied)
X6 + X8 + X9 < 2*X14 (satisfied)
X6 + X8 + X9 < 2*X15 (satisfied)
X6 + X8 + X9 < 2*X16 (satisfied)
X6 + X8 + X9 < 2*X17 (satisfied)
X6 + X8 + X9 < 2*X18 (satisfied)
X6 + X8 + X9 < 2*X19 (satisfied)
X6 + X8 + X9 < 2*X20 (satisfied)
X6 + X8 + X10 < 2*X11 (satisfied)
X6 + X8 + X10 < 2*X12 (satisfied)
X6 + X8 + X10 < 2*X13 (satisfied)
X6 + X8 + X10 < 2*X14 (satisfied)
X6 + X8 + X10 < 2*X15 (satisfied)
X6 + X8 + X10 < 2*X16 (satisfied)
X6 + X8 + X10 < 2*X17 (satisfied)
X6 + X8 + X10 < 2*X18 (satisfied)
X6 + X8 + X10 < 2*X19 (satisfied)
X6 + X8 + X10 < 2*X20 (satisfied)
X6 + X8 + X11 < 2*X10 (satisfied)
X6 + X8 + X11 < 2*X12 (satisfied)
X6 + X8 + X11 < 2*X13 (satisfied)
X6 + X8 + X11 < 2*X14 (satisfied)
X6 + X8 + X11 < 2*X15 (satisfied)
X6 + X8 + X11 < 2*X16 (satisfied)
X6 + X8 + X11 < 2*X17 (satisfied)
X6 + X8 + X11 < 2*X18 (satisfied)
X6 + X8 + X11 < 2*X19 (satisfied)
X6 + X8 + X11 < 2*X20 (satisfied)
X6 + X8 + X12 < 2*X10 (satisfied)
X6 + X8 + X12 < 2*X11 (satisfied)
X6 + X8 + X12 < 2*X13 (satisfied)
X6 + X8 + X12 < 2*X14 (satisfied)
X6 + X8 + X12 < 2*X15 (satisfied)
X6 + X8 + X12 < 2*X16 (satisfied)
X6 + X8 + X12 < 2*X17 (satisfied)
X6 + X8 + X12 < 2*X18 (satisfied)
X6 + X8 + X12 < 2*X19 (satisfied)
X6 + X8 + X12 < 2*X20 (satisfied)
X6 + X8 + X13 < 2*X10 (satisfied)
X6 + X8 + X13 < 2*X11 (satisfied)
X6 + X8 + X13 < 2*X12 (satisfied)
X6 + X8 + X13 < 2*X14 (satisfied)
X6 + X8 + X13 < 2*X15 (satisfied)
X6 + X8 + X13 < 2*X16 (satisfied)
X6 + X8 + X13 < 2*X17 (satisfied)
X6 + X8 + X13 < 2*X18 (satisfied)
X6 + X8 + X13 < 2*X19 (satisfied)
X6 + X8 + X13 < 2*X20 (satisfied)
X6 + X8 + X14 < 2*X10 (satisfied)
X6 + X8 + X14 < 2*X11 (satisfied)
X6 + X8 + X14 < 2*X12 (satisfied)
X6 + X8 + X14 < 2*X13 (satisfied)
X6 + X8 + X14 < 2*X15 (satisfied)
X6 + X8 + X14 < 2*X16 (satisfied)
X6 + X8 + X14 < 2*X17 (satisfied)
X6 + X8 + X14 < 2*X18 (satisfied)
X6 + X8 + X14 < 2*X19 (satisfied)
X6 + X8 + X14 < 2*X20 (satisfied)
X6 + X8 + X15 < 2*X10 (satisfied)
X6 + X8 + X15 < 2*X11 (satisfied)
X6 + X8 + X15 < 2*X12 (satisfied)
X6 + X8 + X15 < 2*X13 (satisfied)
X6 + X8 + X15 < 2*X14 (satisfied)
X6 + X8 + X15 < 2*X16 (satisfied)
X6 + X8 + X15 < 2*X17 (satisfied)
X6 + X8 + X15 < 2*X18 (satisfied)
X6 + X8 + X15 < 2*X19 (satisfied)
X6 + X8 + X15 < 2*X20 (satisfied)
X6 + X8 + X16 < 2*X10 (satisfied)
X6 + X8 + X16 < 2*X11 (satisfied)
X6 + X8 + X16 < 2*X12 (satisfied)
X6 + X8 + X16 < 2*X13 (satisfied)
X6 + X8 + X16 < 2*X14 (satisfied)
X6 + X8 + X16 < 2*X15 (satisfied)
X6 + X8 + X16 < 2*X17 (satisfied)
X6 + X8 + X16 < 2*X18 (satisfied)
X6 + X8 + X16 < 2*X19 (satisfied)
X6 + X8 + X16 < 2*X20 (satisfied)
X6 + X8 + X17 < 2*X10 (satisfied)
X6 + X8 + X17 < 2*X11 (satisfied)
X6 + X8 + X17 < 2*X12 (satisfied)
X6 + X8 + X17 < 2*X13 (satisfied)
X6 + X8 + X17 < 2*X14 (satisfied)
X6 + X8 + X17 < 2*X15 (satisfied)
X6 + X8 + X17 < 2*X16 (satisfied)
X6 + X8 + X17 < 2*X18 (satisfied)
X6 + X8 + X17 < 2*X19 (satisfied)
X6 + X8 + X17 < 2*X20 (satisfied)
X6 + X8 + X18 < 2*X10 (satisfied)
X6 + X8 + X18 < 2*X11 (satisfied)
X6 + X8 + X18 < 2*X12 (satisfied)
X6 + X8 + X18 < 2*X13 (satisfied)
X6 + X8 + X18 < 2*X14 (satisfied)
X6 + X8 + X18 < 2*X15 (satisfied)
X6 + X8 + X18 < 2*X16 (satisfied)
X6 + X8 + X18 < 2*X17 (satisfied)
X6 + X8 + X18 < 2*X19 (satisfied)
X6 + X8 + X18 < 2*X20 (satisfied)
X6 + X8 + X19 < 2*X10 (satisfied)
X6 + X8 + X19 < 2*X11 (satisfied)
X6 + X8 + X19 < 2*X12 (satisfied)
X6 + X8 + X19 < 2*X13 (satisfied)
X6 + X8 + X19 < 2*X14 (satisfied)
X6 + X8 + X19 < 2*X15 (satisfied)
X6 + X8 + X19 < 2*X16 (satisfied)
X6 + X8 + X19 < 2*X17 (satisfied)
X6 + X8 + X19 < 2*X18 (satisfied)
X6 + X8 + X19 < 2*X20 (satisfied)
X6 + X8 + X20 < 2*X10 (satisfied)
X6 + X8 + X20 < 2*X11 (satisfied)
X6 + X8 + X20 < 2*X12 (satisfied)
X6 + X8 + X20 < 2*X13 (satisfied)
X6 + X8 + X20 < 2*X14 (satisfied)
X6 + X8 + X20 < 2*X15 (satisfied)
X6 + X8 + X20 < 2*X16 (satisfied)
X6 + X8 + X20 < 2*X17 (satisfied)
X6 + X8 + X20 < 2*X18 (satisfied)
X6 + X8 + X20 < 2*X19 (satisfied)
X6 + X9 + X10 < 2*X11 (satisfied)
X6 + X9 + X10 < 2*X12 (satisfied)
X6 + X9 + X10 < 2*X13 (satisfied)
X6 + X9 + X10 < 2*X14 (satisfied)
X6 + X9 + X10 < 2*X15 (satisfied)
X6 + X9 + X10 < 2*X16 (satisfied)
X6 + X9 + X10 < 2*X17 (satisfied)
X6 + X9 + X10 < 2*X18 (satisfied)
X6 + X9 + X10 < 2*X19 (satisfied)
X6 + X9 + X10 < 2*X20 (satisfied)
X6 + X9 + X11 < 2*X10 (satisfied)
X6 + X9 + X11 < 2*X12 (satisfied)
X6 + X9 + X11 < 2*X13 (satisfied)
X6 + X9 + X11 < 2*X14 (satisfied)
X6 + X9 + X11 < 2*X15 (satisfied)
X6 + X9 + X11 < 2*X16 (satisfied)
X6 + X9 + X11 < 2*X17 (satisfied)
X6 + X9 + X11 < 2*X18 (satisfied)
X6 + X9 + X11 < 2*X19 (satisfied)
X6 + X9 + X11 < 2*X20 (satisfied)
X6 + X9 + X12 < 2*X10 (satisfied)
X6 + X9 + X12 < 2*X11 (satisfied)
X6 + X9 + X12 < 2*X13 (satisfied)
X6 + X9 + X12 < 2*X14 (satisfied)
X6 + X9 + X12 < 2*X15 (satisfied)
X6 + X9 + X12 < 2*X16 (satisfied)
X6 + X9 + X12 < 2*X17 (satisfied)
X6 + X9 + X12 < 2*X18 (satisfied)
X6 + X9 + X12 < 2*X19 (satisfied)
X6 + X9 + X12 < 2*X20 (satisfied)
X6 + X9 + X13 < 2*X10 (satisfied)
X6 + X9 + X13 < 2*X11 (satisfied)
X6 + X9 + X13 < 2*X12 (satisfied)
X6 + X9 + X13 < 2*X14 (satisfied)
X6 + X9 + X13 < 2*X15 (satisfied)
X6 + X9 + X13 < 2*X16 (satisfied)
X6 + X9 + X13 < 2*X17 (satisfied)
X6 + X9 + X13 < 2*X18 (satisfied)
X6 + X9 + X13 < 2*X19 (satisfied)
X6 + X9 + X13 < 2*X20 (satisfied)
X6 + X9 + X14 < 2*X10 (satisfied)
X6 + X9 + X14 < 2*X11 (satisfied)
X6 + X9 + X14 < 2*X12 (satisfied)
X6 + X9 + X14 < 2*X13 (satisfied)
X6 + X9 + X14 < 2*X15 (satisfied)
X6 + X9 + X14 < 2*X16 (satisfied)
X6 + X9 + X14 < 2*X17 (satisfied)
X6 + X9 + X14 < 2*X18 (satisfied)
X6 + X9 + X14 < 2*X19 (satisfied)
X6 + X9 + X14 < 2*X20 (satisfied)
X6 + X9 + X15 < 2*X10 (satisfied)
X6 + X9 + X15 < 2*X11 (satisfied)
X6 + X9 + X15 < 2*X12 (satisfied)
X6 + X9 + X15 < 2*X13 (satisfied)
X6 + X9 + X15 < 2*X14 (satisfied)
X6 + X9 + X15 < 2*X16 (satisfied)
X6 + X9 + X15 < 2*X17 (satisfied)
X6 + X9 + X15 < 2*X18 (satisfied)
X6 + X9 + X15 < 2*X19 (satisfied)
X6 + X9 + X15 < 2*X20 (satisfied)
X6 + X9 + X16 < 2*X10 (satisfied)
X6 + X9 + X16 < 2*X11 (satisfied)
X6 + X9 + X16 < 2*X12 (satisfied)
X6 + X9 + X16 < 2*X13 (satisfied)
X6 + X9 + X16 < 2*X14 (satisfied)
X6 + X9 + X16 < 2*X15 (satisfied)
X6 + X9 + X16 < 2*X17 (satisfied)
X6 + X9 + X16 < 2*X18 (satisfied)
X6 + X9 + X16 < 2*X19 (satisfied)
X6 + X9 + X16 < 2*X20 (satisfied)
X6 + X9 + X17 < 2*X10 (satisfied)
X6 + X9 + X17 < 2*X11 (satisfied)
X6 + X9 + X17 < 2*X12 (satisfied)
X6 + X9 + X17 < 2*X13 (satisfied)
X6 + X9 + X17 < 2*X14 (satisfied)
X6 + X9 + X17 < 2*X15 (satisfied)
X6 + X9 + X17 < 2*X16 (satisfied)
X6 + X9 + X17 < 2*X18 (satisfied)
X6 + X9 + X17 < 2*X19 (satisfied)
X6 + X9 + X17 < 2*X20 (satisfied)
X6 + X9 + X18 < 2*X10 (satisfied)
X6 + X9 + X18 < 2*X11 (satisfied)
X6 + X9 + X18 < 2*X12 (satisfied)
X6 + X9 + X18 < 2*X13 (satisfied)
X6 + X9 + X18 < 2*X14 (satisfied)
X6 + X9 + X18 < 2*X15 (satisfied)
X6 + X9 + X18 < 2*X16 (satisfied)
X6 + X9 + X18 < 2*X17 (satisfied)
X6 + X9 + X18 < 2*X19 (satisfied)
X6 + X9 + X18 < 2*X20 (satisfied)
X6 + X9 + X19 < 2*X10 (satisfied)
X6 + X9 + X19 < 2*X11 (satisfied)
X6 + X9 + X19 < 2*X12 (satisfied)
X6 + X9 + X19 < 2*X13 (satisfied)
X6 + X9 + X19 < 2*X14 (satisfied)
X6 + X9 + X19 < 2*X15 (satisfied)
X6 + X9 + X19 < 2*X16 (satisfied)
X6 + X9 + X19 < 2*X17 (satisfied)
X6 + X9 + X19 < 2*X18 (satisfied)
X6 + X9 + X19 < 2*X20 (satisfied)
X6 + X9 + X20 < 2*X10 (satisfied)
X6 + X9 + X20 < 2*X11 (satisfied)
X6 + X9 + X20 < 2*X12 (satisfied)
X6 + X9 + X20 < 2*X13 (satisfied)
X6 + X9 + X20 < 2*X14 (satisfied)
X6 + X9 + X20 < 2*X15 (satisfied)
X6 + X9 + X20 < 2*X16 (satisfied)
X6 + X9 + X20 < 2*X17 (satisfied)
X6 + X9 + X20 < 2*X18 (satisfied)
X6 + X9 + X20 < 2*X19 (satisfied)
X6 + X10 + X11 < 2*X12 (satisfied)
X6 + X10 + X11 < 2*X13 (satisfied)
X6 + X10 + X11 < 2*X14 (satisfied)
X6 + X10 + X11 < 2*X15 (satisfied)
X6 + X10 + X11 < 2*X16 (satisfied)
X6 + X10 + X11 < 2*X17 (satisfied)
X6 + X10 + X11 < 2*X18 (satisfied)
X6 + X10 + X11 < 2*X19 (satisfied)
X6 + X10 + X11 < 2*X20 (satisfied)
X6 + X10 + X12 < 2*X11 (satisfied)
X6 + X10 + X12 < 2*X13 (satisfied)
X6 + X10 + X12 < 2*X14 (satisfied)
X6 + X10 + X12 < 2*X15 (satisfied)
X6 + X10 + X12 < 2*X16 (satisfied)
X6 + X10 + X12 < 2*X17 (satisfied)
X6 + X10 + X12 < 2*X18 (satisfied)
X6 + X10 + X12 < 2*X19 (satisfied)
X6 + X10 + X12 < 2*X20 (satisfied)
X6 + X10 + X13 < 2*X11 (satisfied)
X6 + X10 + X13 < 2*X12 (satisfied)
X6 + X10 + X13 < 2*X14 (satisfied)
X6 + X10 + X13 < 2*X15 (satisfied)
X6 + X10 + X13 < 2*X16 (satisfied)
X6 + X10 + X13 < 2*X17 (satisfied)
X6 + X10 + X13 < 2*X18 (satisfied)
X6 + X10 + X13 < 2*X19 (satisfied)
X6 + X10 + X13 < 2*X20 (satisfied)
X6 + X10 + X14 < 2*X11 (satisfied)
X6 + X10 + X14 < 2*X12 (satisfied)
X6 + X10 + X14 < 2*X13 (satisfied)
X6 + X10 + X14 < 2*X15 (satisfied)
X6 + X10 + X14 < 2*X16 (satisfied)
X6 + X10 + X14 < 2*X17 (satisfied)
X6 + X10 + X14 < 2*X18 (satisfied)
X6 + X10 + X14 < 2*X19 (satisfied)
X6 + X10 + X14 < 2*X20 (satisfied)
X6 + X10 + X15 < 2*X11 (satisfied)
X6 + X10 + X15 < 2*X12 (satisfied)
X6 + X10 + X15 < 2*X13 (satisfied)
X6 + X10 + X15 < 2*X14 (satisfied)
X6 + X10 + X15 < 2*X16 (satisfied)
X6 + X10 + X15 < 2*X17 (satisfied)
X6 + X10 + X15 < 2*X18 (satisfied)
X6 + X10 + X15 < 2*X19 (satisfied)
X6 + X10 + X15 < 2*X20 (satisfied)
X6 + X10 + X16 < 2*X11 (satisfied)
X6 + X10 + X16 < 2*X12 (satisfied)
X6 + X10 + X16 < 2*X13 (satisfied)
X6 + X10 + X16 < 2*X14 (satisfied)
X6 + X10 + X16 < 2*X15 (satisfied)
X6 + X10 + X16 < 2*X17 (satisfied)
X6 + X10 + X16 < 2*X18 (satisfied)
X6 + X10 + X16 < 2*X19 (satisfied)
X6 + X10 + X16 < 2*X20 (satisfied)
X6 + X10 + X17 < 2*X11 (satisfied)
X6 + X10 + X17 < 2*X12 (satisfied)
X6 + X10 + X17 < 2*X13 (satisfied)
X6 + X10 + X17 < 2*X14 (satisfied)
X6 + X10 + X17 < 2*X15 (satisfied)
X6 + X10 + X17 < 2*X16 (satisfied)
X6 + X10 + X17 < 2*X18 (satisfied)
X6 + X10 + X17 < 2*X19 (satisfied)
X6 + X10 + X17 < 2*X20 (satisfied)
X6 + X10 + X18 < 2*X11 (satisfied)
X6 + X10 + X18 < 2*X12 (satisfied)
X6 + X10 + X18 < 2*X13 (satisfied)
X6 + X10 + X18 < 2*X14 (satisfied)
X6 + X10 + X18 < 2*X15 (satisfied)
X6 + X10 + X18 < 2*X16 (satisfied)
X6 + X10 + X18 < 2*X17 (satisfied)
X6 + X10 + X18 < 2*X19 (satisfied)
X6 + X10 + X18 < 2*X20 (satisfied)
X6 + X10 + X19 < 2*X11 (satisfied)
X6 + X10 + X19 < 2*X12 (satisfied)
X6 + X10 + X19 < 2*X13 (satisfied)
X6 + X10 + X19 < 2*X14 (satisfied)
X6 + X10 + X19 < 2*X15 (satisfied)
X6 + X10 + X19 < 2*X16 (satisfied)
X6 + X10 + X19 < 2*X17 (satisfied)
X6 + X10 + X19 < 2*X18 (satisfied)
X6 + X10 + X19 < 2*X20 (satisfied)
X6 + X10 + X20 < 2*X11 (satisfied)
X6 + X10 + X20 < 2*X12 (satisfied)
X6 + X10 + X20 < 2*X13 (satisfied)
X6 + X10 + X20 < 2*X14 (satisfied)
X6 + X10 + X20 < 2*X15 (satisfied)
X6 + X10 + X20 < 2*X16 (satisfied)
X6 + X10 + X20 < 2*X17 (satisfied)
X6 + X10 + X20 < 2*X18 (satisfied)
X6 + X10 + X20 < 2*X19 (satisfied)
X6 + X11 + X12 < 2*X13 (satisfied)
X6 + X11 + X12 < 2*X14 (satisfied)
X6 + X11 + X12 < 2*X15 (satisfied)
X6 + X11 + X12 < 2*X16 (satisfied)
X6 + X11 + X12 < 2*X17 (satisfied)
X6 + X11 + X12 < 2*X18 (satisfied)
X6 + X11 + X12 < 2*X19 (satisfied)
X6 + X11 + X12 < 2*X20 (satisfied)
X6 + X11 + X13 < 2*X12 (satisfied)
X6 + X11 + X13 < 2*X14 (satisfied)
X6 + X11 + X13 < 2*X15 (satisfied)
X6 + X11 + X13 < 2*X16 (satisfied)
X6 + X11 + X13 < 2*X17 (satisfied)
X6 + X11 + X13 < 2*X18 (satisfied)
X6 + X11 + X13 < 2*X19 (satisfied)
X6 + X11 + X13 < 2*X20 (satisfied)
X6 + X11 + X14 < 2*X12 (satisfied)
X6 + X11 + X14 < 2*X13 (satisfied)
X6 + X11 + X14 < 2*X15 (satisfied)
X6 + X11 + X14 < 2*X16 (satisfied)
X6 + X11 + X14 < 2*X17 (satisfied)
X6 + X11 + X14 < 2*X18 (satisfied)
X6 + X11 + X14 < 2*X19 (satisfied)
X6 + X11 + X14 < 2*X20 (satisfied)
X6 + X11 + X15 < 2*X12 (satisfied)
X6 + X11 + X15 < 2*X13 (satisfied)
X6 + X11 + X15 < 2*X14 (satisfied)
X6 + X11 + X15 < 2*X16 (satisfied)
X6 + X11 + X15 < 2*X17 (satisfied)
X6 + X11 + X15 < 2*X18 (satisfied)
X6 + X11 + X15 < 2*X19 (satisfied)
X6 + X11 + X15 < 2*X20 (satisfied)
X6 + X11 + X16 < 2*X12 (satisfied)
X6 + X11 + X16 < 2*X13 (satisfied)
X6 + X11 + X16 < 2*X14 (satisfied)
X6 + X11 + X16 < 2*X15 (satisfied)
X6 + X11 + X16 < 2*X17 (satisfied)
X6 + X11 + X16 < 2*X18 (satisfied)
X6 + X11 + X16 < 2*X19 (satisfied)
X6 + X11 + X16 < 2*X20 (satisfied)
X6 + X11 + X17 < 2*X12 (satisfied)
X6 + X11 + X17 < 2*X13 (satisfied)
X6 + X11 + X17 < 2*X14 (satisfied)
X6 + X11 + X17 < 2*X15 (satisfied)
X6 + X11 + X17 < 2*X16 (satisfied)
X6 + X11 + X17 < 2*X18 (satisfied)
X6 + X11 + X17 < 2*X19 (satisfied)
X6 + X11 + X17 < 2*X20 (satisfied)
X6 + X11 + X18 < 2*X12 (satisfied)
X6 + X11 + X18 < 2*X13 (satisfied)
X6 + X11 + X18 < 2*X14 (satisfied)
X6 + X11 + X18 < 2*X15 (satisfied)
X6 + X11 + X18 < 2*X16 (satisfied)
X6 + X11 + X18 < 2*X17 (satisfied)
X6 + X11 + X18 < 2*X19 (satisfied)
X6 + X11 + X18 < 2*X20 (satisfied)
X6 + X11 + X19 < 2*X12 (satisfied)
X6 + X11 + X19 < 2*X13 (satisfied)
X6 + X11 + X19 < 2*X14 (satisfied)
X6 + X11 + X19 < 2*X15 (satisfied)
X6 + X11 + X19 < 2*X16 (satisfied)
X6 + X11 + X19 < 2*X17 (satisfied)
X6 + X11 + X19 < 2*X18 (satisfied)
X6 + X11 + X19 < 2*X20 (satisfied)
X6 + X11 + X20 < 2*X12 (satisfied)
X6 + X11 + X20 < 2*X13 (satisfied)
X6 + X11 + X20 < 2*X14 (satisfied)
X6 + X11 + X20 < 2*X15 (satisfied)
X6 + X11 + X20 < 2*X16 (satisfied)
X6 + X11 + X20 < 2*X17 (satisfied)
X6 + X11 + X20 < 2*X18 (satisfied)
X6 + X11 + X20 < 2*X19 (satisfied)
X6 + X12 + X13 < 2*X14 (satisfied)
X6 + X12 + X13 < 2*X15 (satisfied)
X6 + X12 + X13 < 2*X16 (satisfied)
X6 + X12 + X13 < 2*X17 (satisfied)
X6 + X12 + X13 < 2*X18 (satisfied)
X6 + X12 + X13 < 2*X19 (satisfied)
X6 + X12 + X13 < 2*X20 (satisfied)
X6 + X12 + X14 < 2*X13 (satisfied)
X6 + X12 + X14 < 2*X15 (satisfied)
X6 + X12 + X14 < 2*X16 (satisfied)
X6 + X12 + X14 < 2*X17 (satisfied)
X6 + X12 + X14 < 2*X18 (satisfied)
X6 + X12 + X14 < 2*X19 (satisfied)
X6 + X12 + X14 < 2*X20 (satisfied)
X6 + X12 + X15 < 2*X13 (satisfied)
X6 + X12 + X15 < 2*X14 (satisfied)
X6 + X12 + X15 < 2*X16 (satisfied)
X6 + X12 + X15 < 2*X17 (satisfied)
X6 + X12 + X15 < 2*X18 (satisfied)
X6 + X12 + X15 < 2*X19 (satisfied)
X6 + X12 + X15 < 2*X20 (satisfied)
X6 + X12 + X16 < 2*X13 (satisfied)
X6 + X12 + X16 < 2*X14 (satisfied)
X6 + X12 + X16 < 2*X15 (satisfied)
X6 + X12 + X16 < 2*X17 (satisfied)
X6 + X12 + X16 < 2*X18 (satisfied)
X6 + X12 + X16 < 2*X19 (satisfied)
X6 + X12 + X16 < 2*X20 (satisfied)
X6 + X12 + X17 < 2*X13 (satisfied)
X6 + X12 + X17 < 2*X14 (satisfied)
X6 + X12 + X17 < 2*X15 (satisfied)
X6 + X12 + X17 < 2*X16 (satisfied)
X6 + X12 + X17 < 2*X18 (satisfied)
X6 + X12 + X17 < 2*X19 (satisfied)
X6 + X12 + X17 < 2*X20 (satisfied)
X6 + X12 + X18 < 2*X13 (satisfied)
X6 + X12 + X18 < 2*X14 (satisfied)
X6 + X12 + X18 < 2*X15 (satisfied)
X6 + X12 + X18 < 2*X16 (satisfied)
X6 + X12 + X18 < 2*X17 (satisfied)
X6 + X12 + X18 < 2*X19 (satisfied)
X6 + X12 + X18 < 2*X20 (satisfied)
X6 + X12 + X19 < 2*X13 (satisfied)
X6 + X12 + X19 < 2*X14 (satisfied)
X6 + X12 + X19 < 2*X15 (satisfied)
X6 + X12 + X19 < 2*X16 (satisfied)
X6 + X12 + X19 < 2*X17 (satisfied)
X6 + X12 + X19 < 2*X18 (satisfied)
X6 + X12 + X19 < 2*X20 (satisfied)
X6 + X12 + X20 < 2*X13 (satisfied)
X6 + X12 + X20 < 2*X14 (satisfied)
X6 + X12 + X20 < 2*X15 (satisfied)
X6 + X12 + X20 < 2*X16 (satisfied)
X6 + X12 + X20 < 2*X17 (satisfied)
X6 + X12 + X20 < 2*X18 (satisfied)
X6 + X12 + X20 < 2*X19 (satisfied)
X6 + X13 + X14 < 2*X15 (satisfied)
X6 + X13 + X14 < 2*X16 (satisfied)
X6 + X13 + X14 < 2*X17 (satisfied)
X6 + X13 + X14 < 2*X18 (satisfied)
X6 + X13 + X14 < 2*X19 (satisfied)
X6 + X13 + X14 < 2*X20 (satisfied)
X6 + X13 + X15 < 2*X14 (satisfied)
X6 + X13 + X15 < 2*X16 (satisfied)
X6 + X13 + X15 < 2*X17 (satisfied)
X6 + X13 + X15 < 2*X18 (satisfied)
X6 + X13 + X15 < 2*X19 (satisfied)
X6 + X13 + X15 < 2*X20 (satisfied)
X6 + X13 + X16 < 2*X14 (satisfied)
X6 + X13 + X16 < 2*X15 (satisfied)
X6 + X13 + X16 < 2*X17 (satisfied)
X6 + X13 + X16 < 2*X18 (satisfied)
X6 + X13 + X16 < 2*X19 (satisfied)
X6 + X13 + X16 < 2*X20 (satisfied)
X6 + X13 + X17 < 2*X14 (satisfied)
X6 + X13 + X17 < 2*X15 (satisfied)
X6 + X13 + X17 < 2*X16 (satisfied)
X6 + X13 + X17 < 2*X18 (satisfied)
X6 + X13 + X17 < 2*X19 (satisfied)
X6 + X13 + X17 < 2*X20 (satisfied)
X6 + X13 + X18 < 2*X14 (satisfied)
X6 + X13 + X18 < 2*X15 (satisfied)
X6 + X13 + X18 < 2*X16 (satisfied)
X6 + X13 + X18 < 2*X17 (satisfied)
X6 + X13 + X18 < 2*X19 (satisfied)
X6 + X13 + X18 < 2*X20 (satisfied)
X6 + X13 + X19 < 2*X14 (satisfied)
X6 + X13 + X19 < 2*X15 (satisfied)
X6 + X13 + X19 < 2*X16 (satisfied)
X6 + X13 + X19 < 2*X17 (satisfied)
X6 + X13 + X19 < 2*X18 (satisfied)
X6 + X13 + X19 < 2*X20 (satisfied)
X6 + X13 + X20 < 2*X14 (satisfied)
X6 + X13 + X20 < 2*X15 (satisfied)
X6 + X13 + X20 < 2*X16 (satisfied)
X6 + X13 + X20 < 2*X17 (satisfied)
X6 + X13 + X20 < 2*X18 (satisfied)
X6 + X13 + X20 < 2*X19 (satisfied)
X6 + X14 + X15 < 2*X16 (satisfied)
X6 + X14 + X15 < 2*X17 (satisfied)
X6 + X14 + X15 < 2*X18 (satisfied)
X6 + X14 + X15 < 2*X19 (satisfied)
X6 + X14 + X15 < 2*X20 (satisfied)
X6 + X14 + X16 < 2*X15 (satisfied)
X6 + X14 + X16 < 2*X17 (satisfied)
X6 + X14 + X16 < 2*X18 (satisfied)
X6 + X14 + X16 < 2*X19 (satisfied)
X6 + X14 + X16 < 2*X20 (satisfied)
X6 + X14 + X17 < 2*X15 (satisfied)
X6 + X14 + X17 < 2*X16 (satisfied)
X6 + X14 + X17 < 2*X18 (satisfied)
X6 + X14 + X17 < 2*X19 (satisfied)
X6 + X14 + X17 < 2*X20 (satisfied)
X6 + X14 + X18 < 2*X15 (satisfied)
X6 + X14 + X18 < 2*X16 (satisfied)
X6 + X14 + X18 < 2*X17 (satisfied)
X6 + X14 + X18 < 2*X19 (satisfied)
X6 + X14 + X18 < 2*X20 (satisfied)
X6 + X14 + X19 < 2*X15 (satisfied)
X6 + X14 + X19 < 2*X16 (satisfied)
X6 + X14 + X19 < 2*X17 (satisfied)
X6 + X14 + X19 < 2*X18 (satisfied)
X6 + X14 + X19 < 2*X20 (satisfied)
X6 + X14 + X20 < 2*X15 (satisfied)
X6 + X14 + X20 < 2*X16 (satisfied)
X6 + X14 + X20 < 2*X17 (satisfied)
X6 + X14 + X20 < 2*X18 (satisfied)
X6 + X14 + X20 < 2*X19 (satisfied)
X6 + X15 + X16 < 2*X17 (satisfied)
X6 + X15 + X16 < 2*X18 (satisfied)
X6 + X15 + X16 < 2*X19 (satisfied)
X6 + X15 + X16 < 2*X20 (satisfied)
X6 + X15 + X17 < 2*X16 (satisfied)
X6 + X15 + X17 < 2*X18 (satisfied)
X6 + X15 + X17 < 2*X19 (satisfied)
X6 + X15 + X17 < 2*X20 (satisfied)
X6 + X15 + X18 < 2*X16 (satisfied)
X6 + X15 + X18 < 2*X17 (satisfied)
X6 + X15 + X18 < 2*X19 (satisfied)
X6 + X15 + X18 < 2*X20 (satisfied)
X6 + X15 + X19 < 2*X16 (satisfied)
X6 + X15 + X19 < 2*X17 (satisfied)
X6 + X15 + X19 < 2*X18 (satisfied)
X6 + X15 + X19 < 2*X20 (satisfied)
X6 + X15 + X20 < 2*X16 (satisfied)
X6 + X15 + X20 < 2*X17 (satisfied)
X6 + X15 + X20 < 2*X18 (satisfied)
X6 + X15 + X20 < 2*X19 (satisfied)
X6 + X16 + X17 < 2*X18 (satisfied)
X6 + X16 + X17 < 2*X19 (satisfied)
X6 + X16 + X17 < 2*X20 (satisfied)
X6 + X16 + X18 < 2*X17 (satisfied)
X6 + X16 + X18 < 2*X19 (satisfied)
X6 + X16 + X18 < 2*X20 (satisfied)
X6 + X16 + X19 < 2*X17 (satisfied)
X6 + X16 + X19 < 2*X18 (satisfied)
X6 + X16 + X19 < 2*X20 (satisfied)
X6 + X16 + X20 < 2*X17 (satisfied)
X6 + X16 + X20 < 2*X18 (satisfied)
X6 + X16 + X20 < 2*X19 (satisfied)
X6 + X17 + X18 < 2*X19 (satisfied)
X6 + X17 + X18 < 2*X20 (satisfied)
X6 + X17 + X19 < 2*X18 (satisfied)
X6 + X17 + X19 < 2*X20 (satisfied)
X6 + X17 + X20 < 2*X18 (satisfied)
X6 + X17 + X20 < 2*X19 (satisfied)
X6 + X18 + X19 < 2*X20 (satisfied)
X6 + X18 + X20 < 2*X19 (satisfied)
X7 + X8 + X9 < 2*X10 (satisfied)
X7 + X8 + X9 < 2*X11 (satisfied)
X7 + X8 + X9 < 2*X12 (satisfied)
X7 + X8 + X9 < 2*X13 (satisfied)
X7 + X8 + X9 < 2*X14 (satisfied)
X7 + X8 + X9 < 2*X15 (satisfied)
X7 + X8 + X9 < 2*X16 (satisfied)
X7 + X8 + X9 < 2*X17 (satisfied)
X7 + X8 + X9 < 2*X18 (satisfied)
X7 + X8 + X9 < 2*X19 (satisfied)
X7 + X8 + X9 < 2*X20 (satisfied)
X7 + X8 + X10 < 2*X11 (satisfied)
X7 + X8 + X10 < 2*X12 (satisfied)
X7 + X8 + X10 < 2*X13 (satisfied)
X7 + X8 + X10 < 2*X14 (satisfied)
X7 + X8 + X10 < 2*X15 (satisfied)
X7 + X8 + X10 < 2*X16 (satisfied)
X7 + X8 + X10 < 2*X17 (satisfied)
X7 + X8 + X10 < 2*X18 (satisfied)
X7 + X8 + X10 < 2*X19 (satisfied)
X7 + X8 + X10 < 2*X20 (satisfied)
X7 + X8 + X11 < 2*X10 (satisfied)
X7 + X8 + X11 < 2*X12 (satisfied)
X7 + X8 + X11 < 2*X13 (satisfied)
X7 + X8 + X11 < 2*X14 (satisfied)
X7 + X8 + X11 < 2*X15 (satisfied)
X7 + X8 + X11 < 2*X16 (satisfied)
X7 + X8 + X11 < 2*X17 (satisfied)
X7 + X8 + X11 < 2*X18 (satisfied)
X7 + X8 + X11 < 2*X19 (satisfied)
X7 + X8 + X11 < 2*X20 (satisfied)
X7 + X8 + X12 < 2*X10 (satisfied)
X7 + X8 + X12 < 2*X11 (satisfied)
X7 + X8 + X12 < 2*X13 (satisfied)
X7 + X8 + X12 < 2*X14 (satisfied)
X7 + X8 + X12 < 2*X15 (satisfied)
X7 + X8 + X12 < 2*X16 (satisfied)
X7 + X8 + X12 < 2*X17 (satisfied)
X7 + X8 + X12 < 2*X18 (satisfied)
X7 + X8 + X12 < 2*X19 (satisfied)
X7 + X8 + X12 < 2*X20 (satisfied)
X7 + X8 + X13 < 2*X10 (satisfied)
X7 + X8 + X13 < 2*X11 (satisfied)
X7 + X8 + X13 < 2*X12 (satisfied)
X7 + X8 + X13 < 2*X14 (satisfied)
X7 + X8 + X13 < 2*X15 (satisfied)
X7 + X8 + X13 < 2*X16 (satisfied)
X7 + X8 + X13 < 2*X17 (satisfied)
X7 + X8 + X13 < 2*X18 (satisfied)
X7 + X8 + X13 < 2*X19 (satisfied)
X7 + X8 + X13 < 2*X20 (satisfied)
X7 + X8 + X14 < 2*X10 (satisfied)
X7 + X8 + X14 < 2*X11 (satisfied)
X7 + X8 + X14 < 2*X12 (satisfied)
X7 + X8 + X14 < 2*X13 (satisfied)
X7 + X8 + X14 < 2*X15 (satisfied)
X7 + X8 + X14 < 2*X16 (satisfied)
X7 + X8 + X14 < 2*X17 (satisfied)
X7 + X8 + X14 < 2*X18 (satisfied)
X7 + X8 + X14 < 2*X19 (satisfied)
X7 + X8 + X14 < 2*X20 (satisfied)
X7 + X8 + X15 < 2*X10 (satisfied)
X7 + X8 + X15 < 2*X11 (satisfied)
X7 + X8 + X15 < 2*X12 (satisfied)
X7 + X8 + X15 < 2*X13 (satisfied)
X7 + X8 + X15 < 2*X14 (satisfied)
X7 + X8 + X15 < 2*X16 (satisfied)
X7 + X8 + X15 < 2*X17 (satisfied)
X7 + X8 + X15 < 2*X18 (satisfied)
X7 + X8 + X15 < 2*X19 (satisfied)
X7 + X8 + X15 < 2*X20 (satisfied)
X7 + X8 + X16 < 2*X10 (satisfied)
X7 + X8 + X16 < 2*X11 (satisfied)
X7 + X8 + X16 < 2*X12 (satisfied)
X7 + X8 + X16 < 2*X13 (satisfied)
X7 + X8 + X16 < 2*X14 (satisfied)
X7 + X8 + X16 < 2*X15 (satisfied)
X7 + X8 + X16 < 2*X17 (satisfied)
X7 + X8 + X16 < 2*X18 (satisfied)
X7 + X8 + X16 < 2*X19 (satisfied)
X7 + X8 + X16 < 2*X20 (satisfied)
X7 + X8 + X17 < 2*X10 (satisfied)
X7 + X8 + X17 < 2*X11 (satisfied)
X7 + X8 + X17 < 2*X12 (satisfied)
X7 + X8 + X17 < 2*X13 (satisfied)
X7 + X8 + X17 < 2*X14 (satisfied)
X7 + X8 + X17 < 2*X15 (satisfied)
X7 + X8 + X17 < 2*X16 (satisfied)
X7 + X8 + X17 < 2*X18 (satisfied)
X7 + X8 + X17 < 2*X19 (satisfied)
X7 + X8 + X17 < 2*X20 (satisfied)
X7 + X8 + X18 < 2*X10 (satisfied)
X7 + X8 + X18 < 2*X11 (satisfied)
X7 + X8 + X18 < 2*X12 (satisfied)
X7 + X8 + X18 < 2*X13 (satisfied)
X7 + X8 + X18 < 2*X14 (satisfied)
X7 + X8 + X18 < 2*X15 (satisfied)
X7 + X8 + X18 < 2*X16 (satisfied)
X7 + X8 + X18 < 2*X17 (satisfied)
X7 + X8 + X18 < 2*X19 (satisfied)
X7 + X8 + X18 < 2*X20 (satisfied)
X7 + X8 + X19 < 2*X10 (satisfied)
X7 + X8 + X19 < 2*X11 (satisfied)
X7 + X8 + X19 < 2*X12 (satisfied)
X7 + X8 + X19 < 2*X13 (satisfied)
X7 + X8 + X19 < 2*X14 (satisfied)
X7 + X8 + X19 < 2*X15 (satisfied)
X7 + X8 + X19 < 2*X16 (satisfied)
X7 + X8 + X19 < 2*X17 (satisfied)
X7 + X8 + X19 < 2*X18 (satisfied)
X7 + X8 + X19 < 2*X20 (satisfied)
X7 + X8 + X20 < 2*X10 (satisfied)
X7 + X8 + X20 < 2*X11 (satisfied)
X7 + X8 + X20 < 2*X12 (satisfied)
X7 + X8 + X20 < 2*X13 (satisfied)
X7 + X8 + X20 < 2*X14 (satisfied)
X7 + X8 + X20 < 2*X15 (satisfied)
X7 + X8 + X20 < 2*X16 (satisfied)
X7 + X8 + X20 < 2*X17 (satisfied)
X7 + X8 + X20 < 2*X18 (satisfied)
X7 + X8 + X20 < 2*X19 (satisfied)
X7 + X9 + X10 < 2*X11 (satisfied)
X7 + X9 + X10 < 2*X12 (satisfied)
X7 + X9 + X10 < 2*X13 (satisfied)
X7 + X9 + X10 < 2*X14 (satisfied)
X7 + X9 + X10 < 2*X15 (satisfied)
X7 + X9 + X10 < 2*X16 (satisfied)
X7 + X9 + X10 < 2*X17 (satisfied)
X7 + X9 + X10 < 2*X18 (satisfied)
X7 + X9 + X10 < 2*X19 (satisfied)
X7 + X9 + X10 < 2*X20 (satisfied)
X7 + X9 + X11 < 2*X10 (satisfied)
X7 + X9 + X11 < 2*X12 (satisfied)
X7 + X9 + X11 < 2*X13 (satisfied)
X7 + X9 + X11 < 2*X14 (satisfied)
X7 + X9 + X11 < 2*X15 (satisfied)
X7 + X9 + X11 < 2*X16 (satisfied)
X7 + X9 + X11 < 2*X17 (satisfied)
X7 + X9 + X11 < 2*X18 (satisfied)
X7 + X9 + X11 < 2*X19 (satisfied)
X7 + X9 + X11 < 2*X20 (satisfied)
X7 + X9 + X12 < 2*X10 (satisfied)
X7 + X9 + X12 < 2*X11 (satisfied)
X7 + X9 + X12 < 2*X13 (satisfied)
X7 + X9 + X12 < 2*X14 (satisfied)
X7 + X9 + X12 < 2*X15 (satisfied)
X7 + X9 + X12 < 2*X16 (satisfied)
X7 + X9 + X12 < 2*X17 (satisfied)
X7 + X9 + X12 < 2*X18 (satisfied)
X7 + X9 + X12 < 2*X19 (satisfied)
X7 + X9 + X12 < 2*X20 (satisfied)
X7 + X9 + X13 < 2*X10 (satisfied)
X7 + X9 + X13 < 2*X11 (satisfied)
X7 + X9 + X13 < 2*X12 (satisfied)
X7 + X9 + X13 < 2*X14 (satisfied)
X7 + X9 + X13 < 2*X15 (satisfied)
X7 + X9 + X13 < 2*X16 (satisfied)
X7 + X9 + X13 < 2*X17 (satisfied)
X7 + X9 + X13 < 2*X18 (satisfied)
X7 + X9 + X13 < 2*X19 (satisfied)
X7 + X9 + X13 < 2*X20 (satisfied)
X7 + X9 + X14 < 2*X10 (satisfied)
X7 + X9 + X14 < 2*X11 (satisfied)
X7 + X9 + X14 < 2*X12 (satisfied)
X7 + X9 + X14 < 2*X13 (satisfied)
X7 + X9 + X14 < 2*X15 (satisfied)
X7 + X9 + X14 < 2*X16 (satisfied)
X7 + X9 + X14 < 2*X17 (satisfied)
X7 + X9 + X14 < 2*X18 (satisfied)
X7 + X9 + X14 < 2*X19 (satisfied)
X7 + X9 + X14 < 2*X20 (satisfied)
X7 + X9 + X15 < 2*X10 (satisfied)
X7 + X9 + X15 < 2*X11 (satisfied)
X7 + X9 + X15 < 2*X12 (satisfied)
X7 + X9 + X15 < 2*X13 (satisfied)
X7 + X9 + X15 < 2*X14 (satisfied)
X7 + X9 + X15 < 2*X16 (satisfied)
X7 + X9 + X15 < 2*X17 (satisfied)
X7 + X9 + X15 < 2*X18 (satisfied)
X7 + X9 + X15 < 2*X19 (satisfied)
X7 + X9 + X15 < 2*X20 (satisfied)
X7 + X9 + X16 < 2*X10 (satisfied)
X7 + X9 + X16 < 2*X11 (satisfied)
X7 + X9 + X16 < 2*X12 (satisfied)
X7 + X9 + X16 < 2*X13 (satisfied)
X7 + X9 + X16 < 2*X14 (satisfied)
X7 + X9 + X16 < 2*X15 (satisfied)
X7 + X9 + X16 < 2*X17 (satisfied)
X7 + X9 + X16 < 2*X18 (satisfied)
X7 + X9 + X16 < 2*X19 (satisfied)
X7 + X9 + X16 < 2*X20 (satisfied)
X7 + X9 + X17 < 2*X10 (satisfied)
X7 + X9 + X17 < 2*X11 (satisfied)
X7 + X9 + X17 < 2*X12 (satisfied)
X7 + X9 + X17 < 2*X13 (satisfied)
X7 + X9 + X17 < 2*X14 (satisfied)
X7 + X9 + X17 < 2*X15 (satisfied)
X7 + X9 + X17 < 2*X16 (satisfied)
X7 + X9 + X17 < 2*X18 (satisfied)
X7 + X9 + X17 < 2*X19 (satisfied)
X7 + X9 + X17 < 2*X20 (satisfied)
X7 + X9 + X18 < 2*X10 (satisfied)
X7 + X9 + X18 < 2*X11 (satisfied)
X7 + X9 + X18 < 2*X12 (satisfied)
X7 + X9 + X18 < 2*X13 (satisfied)
X7 + X9 + X18 < 2*X14 (satisfied)
X7 + X9 + X18 < 2*X15 (satisfied)
X7 + X9 + X18 < 2*X16 (satisfied)
X7 + X9 + X18 < 2*X17 (satisfied)
X7 + X9 + X18 < 2*X19 (satisfied)
X7 + X9 + X18 < 2*X20 (satisfied)
X7 + X9 + X19 < 2*X10 (satisfied)
X7 + X9 + X19 < 2*X11 (satisfied)
X7 + X9 + X19 < 2*X12 (satisfied)
X7 + X9 + X19 < 2*X13 (satisfied)
X7 + X9 + X19 < 2*X14 (satisfied)
X7 + X9 + X19 < 2*X15 (satisfied)
X7 + X9 + X19 < 2*X16 (satisfied)
X7 + X9 + X19 < 2*X17 (satisfied)
X7 + X9 + X19 < 2*X18 (satisfied)
X7 + X9 + X19 < 2*X20 (satisfied)
X7 + X9 + X20 < 2*X10 (satisfied)
X7 + X9 + X20 < 2*X11 (satisfied)
X7 + X9 + X20 < 2*X12 (satisfied)
X7 + X9 + X20 < 2*X13 (satisfied)
X7 + X9 + X20 < 2*X14 (satisfied)
X7 + X9 + X20 < 2*X15 (satisfied)
X7 + X9 + X20 < 2*X16 (satisfied)
X7 + X9 + X20 < 2*X17 (satisfied)
X7 + X9 + X20 < 2*X18 (satisfied)
X7 + X9 + X20 < 2*X19 (satisfied)
X7 + X10 + X11 < 2*X12 (satisfied)
X7 + X10 + X11 < 2*X13 (satisfied)
X7 + X10 + X11 < 2*X14 (satisfied)
X7 + X10 + X11 < 2*X15 (satisfied)
X7 + X10 + X11 < 2*X16 (satisfied)
X7 + X10 + X11 < 2*X17 (satisfied)
X7 + X10 + X11 < 2*X18 (satisfied)
X7 + X10 + X11 < 2*X19 (satisfied)
X7 + X10 + X11 < 2*X20 (satisfied)
X7 + X10 + X12 < 2*X11 (satisfied)
X7 + X10 + X12 < 2*X13 (satisfied)
X7 + X10 + X12 < 2*X14 (satisfied)
X7 + X10 + X12 < 2*X15 (satisfied)
X7 + X10 + X12 < 2*X16 (satisfied)
X7 + X10 + X12 < 2*X17 (satisfied)
X7 + X10 + X12 < 2*X18 (satisfied)
X7 + X10 + X12 < 2*X19 (satisfied)
X7 + X10 + X12 < 2*X20 (satisfied)
X7 + X10 + X13 < 2*X11 (satisfied)
X7 + X10 + X13 < 2*X12 (satisfied)
X7 + X10 + X13 < 2*X14 (satisfied)
X7 + X10 + X13 < 2*X15 (satisfied)
X7 + X10 + X13 < 2*X16 (satisfied)
X7 + X10 + X13 < 2*X17 (satisfied)
X7 + X10 + X13 < 2*X18 (satisfied)
X7 + X10 + X13 < 2*X19 (satisfied)
X7 + X10 + X13 < 2*X20 (satisfied)
X7 + X10 + X14 < 2*X11 (satisfied)
X7 + X10 + X14 < 2*X12 (satisfied)
X7 + X10 + X14 < 2*X13 (satisfied)
X7 + X10 + X14 < 2*X15 (satisfied)
X7 + X10 + X14 < 2*X16 (satisfied)
X7 + X10 + X14 < 2*X17 (satisfied)
X7 + X10 + X14 < 2*X18 (satisfied)
X7 + X10 + X14 < 2*X19 (satisfied)
X7 + X10 + X14 < 2*X20 (satisfied)
X7 + X10 + X15 < 2*X11 (satisfied)
X7 + X10 + X15 < 2*X12 (satisfied)
X7 + X10 + X15 < 2*X13 (satisfied)
X7 + X10 + X15 < 2*X14 (satisfied)
X7 + X10 + X15 < 2*X16 (satisfied)
X7 + X10 + X15 < 2*X17 (satisfied)
X7 + X10 + X15 < 2*X18 (satisfied)
X7 + X10 + X15 < 2*X19 (satisfied)
X7 + X10 + X15 < 2*X20 (satisfied)
X7 + X10 + X16 < 2*X11 (satisfied)
X7 + X10 + X16 < 2*X12 (satisfied)
X7 + X10 + X16 < 2*X13 (satisfied)
X7 + X10 + X16 < 2*X14 (satisfied)
X7 + X10 + X16 < 2*X15 (satisfied)
X7 + X10 + X16 < 2*X17 (satisfied)
X7 + X10 + X16 < 2*X18 (satisfied)
X7 + X10 + X16 < 2*X19 (satisfied)
X7 + X10 + X16 < 2*X20 (satisfied)
X7 + X10 + X17 < 2*X11 (satisfied)
X7 + X10 + X17 < 2*X12 (satisfied)
X7 + X10 + X17 < 2*X13 (satisfied)
X7 + X10 + X17 < 2*X14 (satisfied)
X7 + X10 + X17 < 2*X15 (satisfied)
X7 + X10 + X17 < 2*X16 (satisfied)
X7 + X10 + X17 < 2*X18 (satisfied)
X7 + X10 + X17 < 2*X19 (satisfied)
X7 + X10 + X17 < 2*X20 (satisfied)
X7 + X10 + X18 < 2*X11 (satisfied)
X7 + X10 + X18 < 2*X12 (satisfied)
X7 + X10 + X18 < 2*X13 (satisfied)
X7 + X10 + X18 < 2*X14 (satisfied)
X7 + X10 + X18 < 2*X15 (satisfied)
X7 + X10 + X18 < 2*X16 (satisfied)
X7 + X10 + X18 < 2*X17 (satisfied)
X7 + X10 + X18 < 2*X19 (satisfied)
X7 + X10 + X18 < 2*X20 (satisfied)
X7 + X10 + X19 < 2*X11 (satisfied)
X7 + X10 + X19 < 2*X12 (satisfied)
X7 + X10 + X19 < 2*X13 (satisfied)
X7 + X10 + X19 < 2*X14 (satisfied)
X7 + X10 + X19 < 2*X15 (satisfied)
X7 + X10 + X19 < 2*X16 (satisfied)
X7 + X10 + X19 < 2*X17 (satisfied)
X7 + X10 + X19 < 2*X18 (satisfied)
X7 + X10 + X19 < 2*X20 (satisfied)
X7 + X10 + X20 < 2*X11 (satisfied)
X7 + X10 + X20 < 2*X12 (satisfied)
X7 + X10 + X20 < 2*X13 (satisfied)
X7 + X10 + X20 < 2*X14 (satisfied)
X7 + X10 + X20 < 2*X15 (satisfied)
X7 + X10 + X20 < 2*X16 (satisfied)
X7 + X10 + X20 < 2*X17 (satisfied)
X7 + X10 + X20 < 2*X18 (satisfied)
X7 + X10 + X20 < 2*X19 (satisfied)
X7 + X11 + X12 < 2*X13 (satisfied)
X7 + X11 + X12 < 2*X14 (satisfied)
X7 + X11 + X12 < 2*X15 (satisfied)
X7 + X11 + X12 < 2*X16 (satisfied)
X7 + X11 + X12 < 2*X17 (satisfied)
X7 + X11 + X12 < 2*X18 (satisfied)
X7 + X11 + X12 < 2*X19 (satisfied)
X7 + X11 + X12 < 2*X20 (satisfied)
X7 + X11 + X13 < 2*X12 (satisfied)
X7 + X11 + X13 < 2*X14 (satisfied)
X7 + X11 + X13 < 2*X15 (satisfied)
X7 + X11 + X13 < 2*X16 (satisfied)
X7 + X11 + X13 < 2*X17 (satisfied)
X7 + X11 + X13 < 2*X18 (satisfied)
X7 + X11 + X13 < 2*X19 (satisfied)
X7 + X11 + X13 < 2*X20 (satisfied)
X7 + X11 + X14 < 2*X12 (satisfied)
X7 + X11 + X14 < 2*X13 (satisfied)
X7 + X11 + X14 < 2*X15 (satisfied)
X7 + X11 + X14 < 2*X16 (satisfied)
X7 + X11 + X14 < 2*X17 (satisfied)
X7 + X11 + X14 < 2*X18 (satisfied)
X7 + X11 + X14 < 2*X19 (satisfied)
X7 + X11 + X14 < 2*X20 (satisfied)
X7 + X11 + X15 < 2*X12 (satisfied)
X7 + X11 + X15 < 2*X13 (satisfied)
X7 + X11 + X15 < 2*X14 (satisfied)
X7 + X11 + X15 < 2*X16 (satisfied)
X7 + X11 + X15 < 2*X17 (satisfied)
X7 + X11 + X15 < 2*X18 (satisfied)
X7 + X11 + X15 < 2*X19 (satisfied)
X7 + X11 + X15 < 2*X20 (satisfied)
X7 + X11 + X16 < 2*X12 (satisfied)
X7 + X11 + X16 < 2*X13 (satisfied)
X7 + X11 + X16 < 2*X14 (satisfied)
X7 + X11 + X16 < 2*X15 (satisfied)
X7 + X11 + X16 < 2*X17 (satisfied)
X7 + X11 + X16 < 2*X18 (satisfied)
X7 + X11 + X16 < 2*X19 (satisfied)
X7 + X11 + X16 < 2*X20 (satisfied)
X7 + X11 + X17 < 2*X12 (satisfied)
X7 + X11 + X17 < 2*X13 (satisfied)
X7 + X11 + X17 < 2*X14 (satisfied)
X7 + X11 + X17 < 2*X15 (satisfied)
X7 + X11 + X17 < 2*X16 (satisfied)
X7 + X11 + X17 < 2*X18 (satisfied)
X7 + X11 + X17 < 2*X19 (satisfied)
X7 + X11 + X17 < 2*X20 (satisfied)
X7 + X11 + X18 < 2*X12 (satisfied)
X7 + X11 + X18 < 2*X13 (satisfied)
X7 + X11 + X18 < 2*X14 (satisfied)
X7 + X11 + X18 < 2*X15 (satisfied)
X7 + X11 + X18 < 2*X16 (satisfied)
X7 + X11 + X18 < 2*X17 (satisfied)
X7 + X11 + X18 < 2*X19 (satisfied)
X7 + X11 + X18 < 2*X20 (satisfied)
X7 + X11 + X19 < 2*X12 (satisfied)
X7 + X11 + X19 < 2*X13 (satisfied)
X7 + X11 + X19 < 2*X14 (satisfied)
X7 + X11 + X19 < 2*X15 (satisfied)
X7 + X11 + X19 < 2*X16 (satisfied)
X7 + X11 + X19 < 2*X17 (satisfied)
X7 + X11 + X19 < 2*X18 (satisfied)
X7 + X11 + X19 < 2*X20 (satisfied)
X7 + X11 + X20 < 2*X12 (satisfied)
X7 + X11 + X20 < 2*X13 (satisfied)
X7 + X11 + X20 < 2*X14 (satisfied)
X7 + X11 + X20 < 2*X15 (satisfied)
X7 + X11 + X20 < 2*X16 (satisfied)
X7 + X11 + X20 < 2*X17 (satisfied)
X7 + X11 + X20 < 2*X18 (satisfied)
X7 + X11 + X20 < 2*X19 (satisfied)
X7 + X12 + X13 < 2*X14 (satisfied)
X7 + X12 + X13 < 2*X15 (satisfied)
X7 + X12 + X13 < 2*X16 (satisfied)
X7 + X12 + X13 < 2*X17 (satisfied)
X7 + X12 + X13 < 2*X18 (satisfied)
X7 + X12 + X13 < 2*X19 (satisfied)
X7 + X12 + X13 < 2*X20 (satisfied)
X7 + X12 + X14 < 2*X13 (satisfied)
X7 + X12 + X14 < 2*X15 (satisfied)
X7 + X12 + X14 < 2*X16 (satisfied)
X7 + X12 + X14 < 2*X17 (satisfied)
X7 + X12 + X14 < 2*X18 (satisfied)
X7 + X12 + X14 < 2*X19 (satisfied)
X7 + X12 + X14 < 2*X20 (satisfied)
X7 + X12 + X15 < 2*X13 (satisfied)
X7 + X12 + X15 < 2*X14 (satisfied)
X7 + X12 + X15 < 2*X16 (satisfied)
X7 + X12 + X15 < 2*X17 (satisfied)
X7 + X12 + X15 < 2*X18 (satisfied)
X7 + X12 + X15 < 2*X19 (satisfied)
X7 + X12 + X15 < 2*X20 (satisfied)
X7 + X12 + X16 < 2*X13 (satisfied)
X7 + X12 + X16 < 2*X14 (satisfied)
X7 + X12 + X16 < 2*X15 (satisfied)
X7 + X12 + X16 < 2*X17 (satisfied)
X7 + X12 + X16 < 2*X18 (satisfied)
X7 + X12 + X16 < 2*X19 (satisfied)
X7 + X12 + X16 < 2*X20 (satisfied)
X7 + X12 + X17 < 2*X13 (satisfied)
X7 + X12 + X17 < 2*X14 (satisfied)
X7 + X12 + X17 < 2*X15 (satisfied)
X7 + X12 + X17 < 2*X16 (satisfied)
X7 + X12 + X17 < 2*X18 (satisfied)
X7 + X12 + X17 < 2*X19 (satisfied)
X7 + X12 + X17 < 2*X20 (satisfied)
X7 + X12 + X18 < 2*X13 (satisfied)
X7 + X12 + X18 < 2*X14 (satisfied)
X7 + X12 + X18 < 2*X15 (satisfied)
X7 + X12 + X18 < 2*X16 (satisfied)
X7 + X12 + X18 < 2*X17 (satisfied)
X7 + X12 + X18 < 2*X19 (satisfied)
X7 + X12 + X18 < 2*X20 (satisfied)
X7 + X12 + X19 < 2*X13 (satisfied)
X7 + X12 + X19 < 2*X14 (satisfied)
X7 + X12 + X19 < 2*X15 (satisfied)
X7 + X12 + X19 < 2*X16 (satisfied)
X7 + X12 + X19 < 2*X17 (satisfied)
X7 + X12 + X19 < 2*X18 (satisfied)
X7 + X12 + X19 < 2*X20 (satisfied)
X7 + X12 + X20 < 2*X13 (satisfied)
X7 + X12 + X20 < 2*X14 (satisfied)
X7 + X12 + X20 < 2*X15 (satisfied)
X7 + X12 + X20 < 2*X16 (satisfied)
X7 + X12 + X20 < 2*X17 (satisfied)
X7 + X12 + X20 < 2*X18 (satisfied)
X7 + X12 + X20 < 2*X19 (satisfied)
X7 + X13 + X14 < 2*X15 (satisfied)
X7 + X13 + X14 < 2*X16 (satisfied)
X7 + X13 + X14 < 2*X17 (satisfied)
X7 + X13 + X14 < 2*X18 (satisfied)
X7 + X13 + X14 < 2*X19 (satisfied)
X7 + X13 + X14 < 2*X20 (satisfied)
X7 + X13 + X15 < 2*X14 (satisfied)
X7 + X13 + X15 < 2*X16 (satisfied)
X7 + X13 + X15 < 2*X17 (satisfied)
X7 + X13 + X15 < 2*X18 (satisfied)
X7 + X13 + X15 < 2*X19 (satisfied)
X7 + X13 + X15 < 2*X20 (satisfied)
X7 + X13 + X16 < 2*X14 (satisfied)
X7 + X13 + X16 < 2*X15 (satisfied)
X7 + X13 + X16 < 2*X17 (satisfied)
X7 + X13 + X16 < 2*X18 (satisfied)
X7 + X13 + X16 < 2*X19 (satisfied)
X7 + X13 + X16 < 2*X20 (satisfied)
X7 + X13 + X17 < 2*X14 (satisfied)
X7 + X13 + X17 < 2*X15 (satisfied)
X7 + X13 + X17 < 2*X16 (satisfied)
X7 + X13 + X17 < 2*X18 (satisfied)
X7 + X13 + X17 < 2*X19 (satisfied)
X7 + X13 + X17 < 2*X20 (satisfied)
X7 + X13 + X18 < 2*X14 (satisfied)
X7 + X13 + X18 < 2*X15 (satisfied)
X7 + X13 + X18 < 2*X16 (satisfied)
X7 + X13 + X18 < 2*X17 (satisfied)
X7 + X13 + X18 < 2*X19 (satisfied)
X7 + X13 + X18 < 2*X20 (satisfied)
X7 + X13 + X19 < 2*X14 (satisfied)
X7 + X13 + X19 < 2*X15 (satisfied)
X7 + X13 + X19 < 2*X16 (satisfied)
X7 + X13 + X19 < 2*X17 (satisfied)
X7 + X13 + X19 < 2*X18 (satisfied)
X7 + X13 + X19 < 2*X20 (satisfied)
X7 + X13 + X20 < 2*X14 (satisfied)
X7 + X13 + X20 < 2*X15 (satisfied)
X7 + X13 + X20 < 2*X16 (satisfied)
X7 + X13 + X20 < 2*X17 (satisfied)
X7 + X13 + X20 < 2*X18 (satisfied)
X7 + X13 + X20 < 2*X19 (satisfied)
X7 + X14 + X15 < 2*X16 (satisfied)
X7 + X14 + X15 < 2*X17 (satisfied)
X7 + X14 + X15 < 2*X18 (satisfied)
X7 + X14 + X15 < 2*X19 (satisfied)
X7 + X14 + X15 < 2*X20 (satisfied)
X7 + X14 + X16 < 2*X15 (satisfied)
X7 + X14 + X16 < 2*X17 (satisfied)
X7 + X14 + X16 < 2*X18 (satisfied)
X7 + X14 + X16 < 2*X19 (satisfied)
X7 + X14 + X16 < 2*X20 (satisfied)
X7 + X14 + X17 < 2*X15 (satisfied)
X7 + X14 + X17 < 2*X16 (satisfied)
X7 + X14 + X17 < 2*X18 (satisfied)
X7 + X14 + X17 < 2*X19 (satisfied)
X7 + X14 + X17 < 2*X20 (satisfied)
X7 + X14 + X18 < 2*X15 (satisfied)
X7 + X14 + X18 < 2*X16 (satisfied)
X7 + X14 + X18 < 2*X17 (satisfied)
X7 + X14 + X18 < 2*X19 (satisfied)
X7 + X14 + X18 < 2*X20 (satisfied)
X7 + X14 + X19 < 2*X15 (satisfied)
X7 + X14 + X19 < 2*X16 (satisfied)
X7 + X14 + X19 < 2*X17 (satisfied)
X7 + X14 + X19 < 2*X18 (satisfied)
X7 + X14 + X19 < 2*X20 (satisfied)
X7 + X14 + X20 < 2*X15 (satisfied)
X7 + X14 + X20 < 2*X16 (satisfied)
X7 + X14 + X20 < 2*X17 (satisfied)
X7 + X14 + X20 < 2*X18 (satisfied)
X7 + X14 + X20 < 2*X19 (satisfied)
X7 + X15 + X16 < 2*X17 (satisfied)
X7 + X15 + X16 < 2*X18 (satisfied)
X7 + X15 + X16 < 2*X19 (satisfied)
X7 + X15 + X16 < 2*X20 (satisfied)
X7 + X15 + X17 < 2*X16 (satisfied)
X7 + X15 + X17 < 2*X18 (satisfied)
X7 + X15 + X17 < 2*X19 (satisfied)
X7 + X15 + X17 < 2*X20 (satisfied)
X7 + X15 + X18 < 2*X16 (satisfied)
X7 + X15 + X18 < 2*X17 (satisfied)
X7 + X15 + X18 < 2*X19 (satisfied)
X7 + X15 + X18 < 2*X20 (satisfied)
X7 + X15 + X19 < 2*X16 (satisfied)
X7 + X15 + X19 < 2*X17 (satisfied)
X7 + X15 + X19 < 2*X18 (satisfied)
X7 + X15 + X19 < 2*X20 (satisfied)
X7 + X15 + X20 < 2*X16 (satisfied)
X7 + X15 + X20 < 2*X17 (satisfied)
X7 + X15 + X20 < 2*X18 (satisfied)
X7 + X15 + X20 < 2*X19 (satisfied)
X7 + X16 + X17 < 2*X18 (satisfied)
X7 + X16 + X17 < 2*X19 (satisfied)
X7 + X16 + X17 < 2*X20 (satisfied)
X7 + X16 + X18 < 2*X17 (satisfied)
X7 + X16 + X18 < 2*X19 (satisfied)
X7 + X16 + X18 < 2*X20 (satisfied)
X7 + X16 + X19 < 2*X17 (satisfied)
X7 + X16 + X19 < 2*X18 (satisfied)
X7 + X16 + X19 < 2*X20 (satisfied)
X7 + X16 + X20 < 2*X17 (satisfied)
X7 + X16 + X20 < 2*X18 (satisfied)
X7 + X16 + X20 < 2*X19 (satisfied)
X7 + X17 + X18 < 2*X19 (satisfied)
X7 + X17 + X18 < 2*X20 (satisfied)
X7 + X17 + X19 < 2*X18 (satisfied)
X7 + X17 + X19 < 2*X20 (satisfied)
X7 + X17 + X20 < 2*X18 (satisfied)
X7 + X17 + X20 < 2*X19 (satisfied)
X7 + X18 + X19 < 2*X20 (satisfied)
X7 + X18 + X20 < 2*X19 (satisfied)
X8 + X9 + X10 < 2*X11 (satisfied)
X8 + X9 + X10 < 2*X12 (satisfied)
X8 + X9 + X10 < 2*X13 (satisfied)
X8 + X9 + X10 < 2*X14 (satisfied)
X8 + X9 + X10 < 2*X15 (satisfied)
X8 + X9 + X10 < 2*X16 (satisfied)
X8 + X9 + X10 < 2*X17 (satisfied)
X8 + X9 + X10 < 2*X18 (satisfied)
X8 + X9 + X10 < 2*X19 (satisfied)
X8 + X9 + X10 < 2*X20 (satisfied)
X8 + X9 + X11 < 2*X10 (satisfied)
X8 + X9 + X11 < 2*X12 (satisfied)
X8 + X9 + X11 < 2*X13 (satisfied)
X8 + X9 + X11 < 2*X14 (satisfied)
X8 + X9 + X11 < 2*X15 (satisfied)
X8 + X9 + X11 < 2*X16 (satisfied)
X8 + X9 + X11 < 2*X17 (satisfied)
X8 + X9 + X11 < 2*X18 (satisfied)
X8 + X9 + X11 < 2*X19 (satisfied)
X8 + X9 + X11 < 2*X20 (satisfied)
X8 + X9 + X12 < 2*X10 (satisfied)
X8 + X9 + X12 < 2*X11 (satisfied)
X8 + X9 + X12 < 2*X13 (satisfied)
X8 + X9 + X12 < 2*X14 (satisfied)
X8 + X9 + X12 < 2*X15 (satisfied)
X8 + X9 + X12 < 2*X16 (satisfied)
X8 + X9 + X12 < 2*X17 (satisfied)
X8 + X9 + X12 < 2*X18 (satisfied)
X8 + X9 + X12 < 2*X19 (satisfied)
X8 + X9 + X12 < 2*X20 (satisfied)
X8 + X9 + X13 < 2*X10 (satisfied)
X8 + X9 + X13 < 2*X11 (satisfied)
X8 + X9 + X13 < 2*X12 (satisfied)
X8 + X9 + X13 < 2*X14 (satisfied)
X8 + X9 + X13 < 2*X15 (satisfied)
X8 + X9 + X13 < 2*X16 (satisfied)
X8 + X9 + X13 < 2*X17 (satisfied)
X8 + X9 + X13 < 2*X18 (satisfied)
X8 + X9 + X13 < 2*X19 (satisfied)
X8 + X9 + X13 < 2*X20 (satisfied)
X8 + X9 + X14 < 2*X10 (satisfied)
X8 + X9 + X14 < 2*X11 (satisfied)
X8 + X9 + X14 < 2*X12 (satisfied)
X8 + X9 + X14 < 2*X13 (satisfied)
X8 + X9 + X14 < 2*X15 (satisfied)
X8 + X9 + X14 < 2*X16 (satisfied)
X8 + X9 + X14 < 2*X17 (satisfied)
X8 + X9 + X14 < 2*X18 (satisfied)
X8 + X9 + X14 < 2*X19 (satisfied)
X8 + X9 + X14 < 2*X20 (satisfied)
X8 + X9 + X15 < 2*X10 (satisfied)
X8 + X9 + X15 < 2*X11 (satisfied)
X8 + X9 + X15 < 2*X12 (satisfied)
X8 + X9 + X15 < 2*X13 (satisfied)
X8 + X9 + X15 < 2*X14 (satisfied)
X8 + X9 + X15 < 2*X16 (satisfied)
X8 + X9 + X15 < 2*X17 (satisfied)
X8 + X9 + X15 < 2*X18 (satisfied)
X8 + X9 + X15 < 2*X19 (satisfied)
X8 + X9 + X15 < 2*X20 (satisfied)
X8 + X9 + X16 < 2*X10 (satisfied)
X8 + X9 + X16 < 2*X11 (satisfied)
X8 + X9 + X16 < 2*X12 (satisfied)
X8 + X9 + X16 < 2*X13 (satisfied)
X8 + X9 + X16 < 2*X14 (satisfied)
X8 + X9 + X16 < 2*X15 (satisfied)
X8 + X9 + X16 < 2*X17 (satisfied)
X8 + X9 + X16 < 2*X18 (satisfied)
X8 + X9 + X16 < 2*X19 (satisfied)
X8 + X9 + X16 < 2*X20 (satisfied)
X8 + X9 + X17 < 2*X10 (satisfied)
X8 + X9 + X17 < 2*X11 (satisfied)
X8 + X9 + X17 < 2*X12 (satisfied)
X8 + X9 + X17 < 2*X13 (satisfied)
X8 + X9 + X17 < 2*X14 (satisfied)
X8 + X9 + X17 < 2*X15 (satisfied)
X8 + X9 + X17 < 2*X16 (satisfied)
X8 + X9 + X17 < 2*X18 (satisfied)
X8 + X9 + X17 < 2*X19 (satisfied)
X8 + X9 + X17 < 2*X20 (satisfied)
X8 + X9 + X18 < 2*X10 (satisfied)
X8 + X9 + X18 < 2*X11 (satisfied)
X8 + X9 + X18 < 2*X12 (satisfied)
X8 + X9 + X18 < 2*X13 (satisfied)
X8 + X9 + X18 < 2*X14 (satisfied)
X8 + X9 + X18 < 2*X15 (satisfied)
X8 + X9 + X18 < 2*X16 (satisfied)
X8 + X9 + X18 < 2*X17 (satisfied)
X8 + X9 + X18 < 2*X19 (satisfied)
X8 + X9 + X18 < 2*X20 (satisfied)
X8 + X9 + X19 < 2*X10 (satisfied)
X8 + X9 + X19 < 2*X11 (satisfied)
X8 + X9 + X19 < 2*X12 (satisfied)
X8 + X9 + X19 < 2*X13 (satisfied)
X8 + X9 + X19 < 2*X14 (satisfied)
X8 + X9 + X19 < 2*X15 (satisfied)
X8 + X9 + X19 < 2*X16 (satisfied)
X8 + X9 + X19 < 2*X17 (satisfied)
X8 + X9 + X19 < 2*X18 (satisfied)
X8 + X9 + X19 < 2*X20 (satisfied)
X8 + X9 + X20 < 2*X10 (satisfied)
X8 + X9 + X20 < 2*X11 (satisfied)
X8 + X9 + X20 < 2*X12 (satisfied)
X8 + X9 + X20 < 2*X13 (satisfied)
X8 + X9 + X20 < 2*X14 (satisfied)
X8 + X9 + X20 < 2*X15 (satisfied)
X8 + X9 + X20 < 2*X16 (satisfied)
X8 + X9 + X20 < 2*X17 (satisfied)
X8 + X9 + X20 < 2*X18 (satisfied)
X8 + X9 + X20 < 2*X19 (satisfied)
X8 + X10 + X11 < 2*X12 (satisfied)
X8 + X10 + X11 < 2*X13 (satisfied)
X8 + X10 + X11 < 2*X14 (satisfied)
X8 + X10 + X11 < 2*X15 (satisfied)
X8 + X10 + X11 < 2*X16 (satisfied)
X8 + X10 + X11 < 2*X17 (satisfied)
X8 + X10 + X11 < 2*X18 (satisfied)
X8 + X10 + X11 < 2*X19 (satisfied)
X8 + X10 + X11 < 2*X20 (satisfied)
X8 + X10 + X12 < 2*X11 (satisfied)
X8 + X10 + X12 < 2*X13 (satisfied)
X8 + X10 + X12 < 2*X14 (satisfied)
X8 + X10 + X12 < 2*X15 (satisfied)
X8 + X10 + X12 < 2*X16 (satisfied)
X8 + X10 + X12 < 2*X17 (satisfied)
X8 + X10 + X12 < 2*X18 (satisfied)
X8 + X10 + X12 < 2*X19 (satisfied)
X8 + X10 + X12 < 2*X20 (satisfied)
X8 + X10 + X13 < 2*X11 (satisfied)
X8 + X10 + X13 < 2*X12 (satisfied)
X8 + X10 + X13 < 2*X14 (satisfied)
X8 + X10 + X13 < 2*X15 (satisfied)
X8 + X10 + X13 < 2*X16 (satisfied)
X8 + X10 + X13 < 2*X17 (satisfied)
X8 + X10 + X13 < 2*X18 (satisfied)
X8 + X10 + X13 < 2*X19 (satisfied)
X8 + X10 + X13 < 2*X20 (satisfied)
X8 + X10 + X14 < 2*X11 (satisfied)
X8 + X10 + X14 < 2*X12 (satisfied)
X8 + X10 + X14 < 2*X13 (satisfied)
X8 + X10 + X14 < 2*X15 (satisfied)
X8 + X10 + X14 < 2*X16 (satisfied)
X8 + X10 + X14 < 2*X17 (satisfied)
X8 + X10 + X14 < 2*X18 (satisfied)
X8 + X10 + X14 < 2*X19 (satisfied)
X8 + X10 + X14 < 2*X20 (satisfied)
X8 + X10 + X15 < 2*X11 (satisfied)
X8 + X10 + X15 < 2*X12 (satisfied)
X8 + X10 + X15 < 2*X13 (satisfied)
X8 + X10 + X15 < 2*X14 (satisfied)
X8 + X10 + X15 < 2*X16 (satisfied)
X8 + X10 + X15 < 2*X17 (satisfied)
X8 + X10 + X15 < 2*X18 (satisfied)
X8 + X10 + X15 < 2*X19 (satisfied)
X8 + X10 + X15 < 2*X20 (satisfied)
X8 + X10 + X16 < 2*X11 (satisfied)
X8 + X10 + X16 < 2*X12 (satisfied)
X8 + X10 + X16 < 2*X13 (satisfied)
X8 + X10 + X16 < 2*X14 (satisfied)
X8 + X10 + X16 < 2*X15 (satisfied)
X8 + X10 + X16 < 2*X17 (satisfied)
X8 + X10 + X16 < 2*X18 (satisfied)
X8 + X10 + X16 < 2*X19 (satisfied)
X8 + X10 + X16 < 2*X20 (satisfied)
X8 + X10 + X17 < 2*X11 (satisfied)
X8 + X10 + X17 < 2*X12 (satisfied)
X8 + X10 + X17 < 2*X13 (satisfied)
X8 + X10 + X17 < 2*X14 (satisfied)
X8 + X10 + X17 < 2*X15 (satisfied)
X8 + X10 + X17 < 2*X16 (satisfied)
X8 + X10 + X17 < 2*X18 (satisfied)
X8 + X10 + X17 < 2*X19 (satisfied)
X8 + X10 + X17 < 2*X20 (satisfied)
X8 + X10 + X18 < 2*X11 (satisfied)
X8 + X10 + X18 < 2*X12 (satisfied)
X8 + X10 + X18 < 2*X13 (satisfied)
X8 + X10 + X18 < 2*X14 (satisfied)
X8 + X10 + X18 < 2*X15 (satisfied)
X8 + X10 + X18 < 2*X16 (satisfied)
X8 + X10 + X18 < 2*X17 (satisfied)
X8 + X10 + X18 < 2*X19 (satisfied)
X8 + X10 + X18 < 2*X20 (satisfied)
X8 + X10 + X19 < 2*X11 (satisfied)
X8 + X10 + X19 < 2*X12 (satisfied)
X8 + X10 + X19 < 2*X13 (satisfied)
X8 + X10 + X19 < 2*X14 (satisfied)
X8 + X10 + X19 < 2*X15 (satisfied)
X8 + X10 + X19 < 2*X16 (satisfied)
X8 + X10 + X19 < 2*X17 (satisfied)
X8 + X10 + X19 < 2*X18 (satisfied)
X8 + X10 + X19 < 2*X20 (satisfied)
X8 + X10 + X20 < 2*X11 (satisfied)
X8 + X10 + X20 < 2*X12 (satisfied)
X8 + X10 + X20 < 2*X13 (satisfied)
X8 + X10 + X20 < 2*X14 (satisfied)
X8 + X10 + X20 < 2*X15 (satisfied)
X8 + X10 + X20 < 2*X16 (satisfied)
X8 + X10 + X20 < 2*X17 (satisfied)
X8 + X10 + X20 < 2*X18 (satisfied)
X8 + X10 + X20 < 2*X19 (satisfied)
X8 + X11 + X12 < 2*X13 (satisfied)
X8 + X11 + X12 < 2*X14 (satisfied)
X8 + X11 + X12 < 2*X15 (satisfied)
X8 + X11 + X12 < 2*X16 (satisfied)
X8 + X11 + X12 < 2*X17 (satisfied)
X8 + X11 + X12 < 2*X18 (satisfied)
X8 + X11 + X12 < 2*X19 (satisfied)
X8 + X11 + X12 < 2*X20 (satisfied)
X8 + X11 + X13 < 2*X12 (satisfied)
X8 + X11 + X13 < 2*X14 (satisfied)
X8 + X11 + X13 < 2*X15 (satisfied)
X8 + X11 + X13 < 2*X16 (satisfied)
X8 + X11 + X13 < 2*X17 (satisfied)
X8 + X11 + X13 < 2*X18 (satisfied)
X8 + X11 + X13 < 2*X19 (satisfied)
X8 + X11 + X13 < 2*X20 (satisfied)
X8 + X11 + X14 < 2*X12 (satisfied)
X8 + X11 + X14 < 2*X13 (satisfied)
X8 + X11 + X14 < 2*X15 (satisfied)
X8 + X11 + X14 < 2*X16 (satisfied)
X8 + X11 + X14 < 2*X17 (satisfied)
X8 + X11 + X14 < 2*X18 (satisfied)
X8 + X11 + X14 < 2*X19 (satisfied)
X8 + X11 + X14 < 2*X20 (satisfied)
X8 + X11 + X15 < 2*X12 (satisfied)
X8 + X11 + X15 < 2*X13 (satisfied)
X8 + X11 + X15 < 2*X14 (satisfied)
X8 + X11 + X15 < 2*X16 (satisfied)
X8 + X11 + X15 < 2*X17 (satisfied)
X8 + X11 + X15 < 2*X18 (satisfied)
X8 + X11 + X15 < 2*X19 (satisfied)
X8 + X11 + X15 < 2*X20 (satisfied)
X8 + X11 + X16 < 2*X12 (satisfied)
X8 + X11 + X16 < 2*X13 (satisfied)
X8 + X11 + X16 < 2*X14 (satisfied)
X8 + X11 + X16 < 2*X15 (satisfied)
X8 + X11 + X16 < 2*X17 (satisfied)
X8 + X11 + X16 < 2*X18 (satisfied)
X8 + X11 + X16 < 2*X19 (satisfied)
X8 + X11 + X16 < 2*X20 (satisfied)
X8 + X11 + X17 < 2*X12 (satisfied)
X8 + X11 + X17 < 2*X13 (satisfied)
X8 + X11 + X17 < 2*X14 (satisfied)
X8 + X11 + X17 < 2*X15 (satisfied)
X8 + X11 + X17 < 2*X16 (satisfied)
X8 + X11 + X17 < 2*X18 (satisfied)
X8 + X11 + X17 < 2*X19 (satisfied)
X8 + X11 + X17 < 2*X20 (satisfied)
X8 + X11 + X18 < 2*X12 (satisfied)
X8 + X11 + X18 < 2*X13 (satisfied)
X8 + X11 + X18 < 2*X14 (satisfied)
X8 + X11 + X18 < 2*X15 (satisfied)
X8 + X11 + X18 < 2*X16 (satisfied)
X8 + X11 + X18 < 2*X17 (satisfied)
X8 + X11 + X18 < 2*X19 (satisfied)
X8 + X11 + X18 < 2*X20 (satisfied)
X8 + X11 + X19 < 2*X12 (satisfied)
X8 + X11 + X19 < 2*X13 (satisfied)
X8 + X11 + X19 < 2*X14 (satisfied)
X8 + X11 + X19 < 2*X15 (satisfied)
X8 + X11 + X19 < 2*X16 (satisfied)
X8 + X11 + X19 < 2*X17 (satisfied)
X8 + X11 + X19 < 2*X18 (satisfied)
X8 + X11 + X19 < 2*X20 (satisfied)
X8 + X11 + X20 < 2*X12 (satisfied)
X8 + X11 + X20 < 2*X13 (satisfied)
X8 + X11 + X20 < 2*X14 (satisfied)
X8 + X11 + X20 < 2*X15 (satisfied)
X8 + X11 + X20 < 2*X16 (satisfied)
X8 + X11 + X20 < 2*X17 (satisfied)
X8 + X11 + X20 < 2*X18 (satisfied)
X8 + X11 + X20 < 2*X19 (satisfied)
X8 + X12 + X13 < 2*X14 (satisfied)
X8 + X12 + X13 < 2*X15 (satisfied)
X8 + X12 + X13 < 2*X16 (satisfied)
X8 + X12 + X13 < 2*X17 (satisfied)
X8 + X12 + X13 < 2*X18 (satisfied)
X8 + X12 + X13 < 2*X19 (satisfied)
X8 + X12 + X13 < 2*X20 (satisfied)
X8 + X12 + X14 < 2*X13 (satisfied)
X8 + X12 + X14 < 2*X15 (satisfied)
X8 + X12 + X14 < 2*X16 (satisfied)
X8 + X12 + X14 < 2*X17 (satisfied)
X8 + X12 + X14 < 2*X18 (satisfied)
X8 + X12 + X14 < 2*X19 (satisfied)
X8 + X12 + X14 < 2*X20 (satisfied)
X8 + X12 + X15 < 2*X13 (satisfied)
X8 + X12 + X15 < 2*X14 (satisfied)
X8 + X12 + X15 < 2*X16 (satisfied)
X8 + X12 + X15 < 2*X17 (satisfied)
X8 + X12 + X15 < 2*X18 (satisfied)
X8 + X12 + X15 < 2*X19 (satisfied)
X8 + X12 + X15 < 2*X20 (satisfied)
X8 + X12 + X16 < 2*X13 (satisfied)
X8 + X12 + X16 < 2*X14 (satisfied)
X8 + X12 + X16 < 2*X15 (satisfied)
X8 + X12 + X16 < 2*X17 (satisfied)
X8 + X12 + X16 < 2*X18 (satisfied)
X8 + X12 + X16 < 2*X19 (satisfied)
X8 + X12 + X16 < 2*X20 (satisfied)
X8 + X12 + X17 < 2*X13 (satisfied)
X8 + X12 + X17 < 2*X14 (satisfied)
X8 + X12 + X17 < 2*X15 (satisfied)
X8 + X12 + X17 < 2*X16 (satisfied)
X8 + X12 + X17 < 2*X18 (satisfied)
X8 + X12 + X17 < 2*X19 (satisfied)
X8 + X12 + X17 < 2*X20 (satisfied)
X8 + X12 + X18 < 2*X13 (satisfied)
X8 + X12 + X18 < 2*X14 (satisfied)
X8 + X12 + X18 < 2*X15 (satisfied)
X8 + X12 + X18 < 2*X16 (satisfied)
X8 + X12 + X18 < 2*X17 (satisfied)
X8 + X12 + X18 < 2*X19 (satisfied)
X8 + X12 + X18 < 2*X20 (satisfied)
X8 + X12 + X19 < 2*X13 (satisfied)
X8 + X12 + X19 < 2*X14 (satisfied)
X8 + X12 + X19 < 2*X15 (satisfied)
X8 + X12 + X19 < 2*X16 (satisfied)
X8 + X12 + X19 < 2*X17 (satisfied)
X8 + X12 + X19 < 2*X18 (satisfied)
X8 + X12 + X19 < 2*X20 (satisfied)
X8 + X12 + X20 < 2*X13 (satisfied)
X8 + X12 + X20 < 2*X14 (satisfied)
X8 + X12 + X20 < 2*X15 (satisfied)
X8 + X12 + X20 < 2*X16 (satisfied)
X8 + X12 + X20 < 2*X17 (satisfied)
X8 + X12 + X20 < 2*X18 (satisfied)
X8 + X12 + X20 < 2*X19 (satisfied)
X8 + X13 + X14 < 2*X15 (satisfied)
X8 + X13 + X14 < 2*X16 (satisfied)
X8 + X13 + X14 < 2*X17 (satisfied)
X8 + X13 + X14 < 2*X18 (satisfied)
X8 + X13 + X14 < 2*X19 (satisfied)
X8 + X13 + X14 < 2*X20 (satisfied)
X8 + X13 + X15 < 2*X14 (satisfied)
X8 + X13 + X15 < 2*X16 (satisfied)
X8 + X13 + X15 < 2*X17 (satisfied)
X8 + X13 + X15 < 2*X18 (satisfied)
X8 + X13 + X15 < 2*X19 (satisfied)
X8 + X13 + X15 < 2*X20 (satisfied)
X8 + X13 + X16 < 2*X14 (satisfied)
X8 + X13 + X16 < 2*X15 (satisfied)
X8 + X13 + X16 < 2*X17 (satisfied)
X8 + X13 + X16 < 2*X18 (satisfied)
X8 + X13 + X16 < 2*X19 (satisfied)
X8 + X13 + X16 < 2*X20 (satisfied)
X8 + X13 + X17 < 2*X14 (satisfied)
X8 + X13 + X17 < 2*X15 (satisfied)
X8 + X13 + X17 < 2*X16 (satisfied)
X8 + X13 + X17 < 2*X18 (satisfied)
X8 + X13 + X17 < 2*X19 (satisfied)
X8 + X13 + X17 < 2*X20 (satisfied)
X8 + X13 + X18 < 2*X14 (satisfied)
X8 + X13 + X18 < 2*X15 (satisfied)
X8 + X13 + X18 < 2*X16 (satisfied)
X8 + X13 + X18 < 2*X17 (satisfied)
X8 + X13 + X18 < 2*X19 (satisfied)
X8 + X13 + X18 < 2*X20 (satisfied)
X8 + X13 + X19 < 2*X14 (satisfied)
X8 + X13 + X19 < 2*X15 (satisfied)
X8 + X13 + X19 < 2*X16 (satisfied)
X8 + X13 + X19 < 2*X17 (satisfied)
X8 + X13 + X19 < 2*X18 (satisfied)
X8 + X13 + X19 < 2*X20 (satisfied)
X8 + X13 + X20 < 2*X14 (satisfied)
X8 + X13 + X20 < 2*X15 (satisfied)
X8 + X13 + X20 < 2*X16 (satisfied)
X8 + X13 + X20 < 2*X17 (satisfied)
X8 + X13 + X20 < 2*X18 (satisfied)
X8 + X13 + X20 < 2*X19 (satisfied)
X8 + X14 + X15 < 2*X16 (satisfied)
X8 + X14 + X15 < 2*X17 (satisfied)
X8 + X14 + X15 < 2*X18 (satisfied)
X8 + X14 + X15 < 2*X19 (satisfied)
X8 + X14 + X15 < 2*X20 (satisfied)
X8 + X14 + X16 < 2*X15 (satisfied)
X8 + X14 + X16 < 2*X17 (satisfied)
X8 + X14 + X16 < 2*X18 (satisfied)
X8 + X14 + X16 < 2*X19 (satisfied)
X8 + X14 + X16 < 2*X20 (satisfied)
X8 + X14 + X17 < 2*X15 (satisfied)
X8 + X14 + X17 < 2*X16 (satisfied)
X8 + X14 + X17 < 2*X18 (satisfied)
X8 + X14 + X17 < 2*X19 (satisfied)
X8 + X14 + X17 < 2*X20 (satisfied)
X8 + X14 + X18 < 2*X15 (satisfied)
X8 + X14 + X18 < 2*X16 (satisfied)
X8 + X14 + X18 < 2*X17 (satisfied)
X8 + X14 + X18 < 2*X19 (satisfied)
X8 + X14 + X18 < 2*X20 (satisfied)
X8 + X14 + X19 < 2*X15 (satisfied)
X8 + X14 + X19 < 2*X16 (satisfied)
X8 + X14 + X19 < 2*X17 (satisfied)
X8 + X14 + X19 < 2*X18 (satisfied)
X8 + X14 + X19 < 2*X20 (satisfied)
X8 + X14 + X20 < 2*X15 (satisfied)
X8 + X14 + X20 < 2*X16 (satisfied)
X8 + X14 + X20 < 2*X17 (satisfied)
X8 + X14 + X20 < 2*X18 (satisfied)
X8 + X14 + X20 < 2*X19 (satisfied)
X8 + X15 + X16 < 2*X17 (satisfied)
X8 + X15 + X16 < 2*X18 (satisfied)
X8 + X15 + X16 < 2*X19 (satisfied)
X8 + X15 + X16 < 2*X20 (satisfied)
X8 + X15 + X17 < 2*X16 (satisfied)
X8 + X15 + X17 < 2*X18 (satisfied)
X8 + X15 + X17 < 2*X19 (satisfied)
X8 + X15 + X17 < 2*X20 (satisfied)
X8 + X15 + X18 < 2*X16 (satisfied)
X8 + X15 + X18 < 2*X17 (satisfied)
X8 + X15 + X18 < 2*X19 (satisfied)
X8 + X15 + X18 < 2*X20 (satisfied)
X8 + X15 + X19 < 2*X16 (satisfied)
X8 + X15 + X19 < 2*X17 (satisfied)
X8 + X15 + X19 < 2*X18 (satisfied)
X8 + X15 + X19 < 2*X20 (satisfied)
X8 + X15 + X20 < 2*X16 (satisfied)
X8 + X15 + X20 < 2*X17 (satisfied)
X8 + X15 + X20 < 2*X18 (satisfied)
X8 + X15 + X20 < 2*X19 (satisfied)
X8 + X16 + X17 < 2*X18 (satisfied)
X8 + X16 + X17 < 2*X19 (satisfied)
X8 + X16 + X17 < 2*X20 (satisfied)
X8 + X16 + X18 < 2*X17 (satisfied)
X8 + X16 + X18 < 2*X19 (satisfied)
X8 + X16 + X18 < 2*X20 (satisfied)
X8 + X16 + X19 < 2*X17 (satisfied)
X8 + X16 + X19 < 2*X18 (satisfied)
X8 + X16 + X19 < 2*X20 (satisfied)
X8 + X16 + X20 < 2*X17 (satisfied)
X8 + X16 + X20 < 2*X18 (satisfied)
X8 + X16 + X20 < 2*X19 (satisfied)
X8 + X17 + X18 < 2*X19 (satisfied)
X8 + X17 + X18 < 2*X20 (satisfied)
X8 + X17 + X19 < 2*X18 (satisfied)
X8 + X17 + X19 < 2*X20 (satisfied)
X8 + X17 + X20 < 2*X18 (satisfied)
X8 + X17 + X20 < 2*X19 (satisfied)
X8 + X18 + X19 < 2*X20 (satisfied)
X8 + X18 + X20 < 2*X19 (satisfied)
X9 + X10 + X11 < 2*X12 (satisfied)
X9 + X10 + X11 < 2*X13 (satisfied)
X9 + X10 + X11 < 2*X14 (satisfied)
X9 + X10 + X11 < 2*X15 (satisfied)
X9 + X10 + X11 < 2*X16 (satisfied)
X9 + X10 + X11 < 2*X17 (satisfied)
X9 + X10 + X11 < 2*X18 (satisfied)
X9 + X10 + X11 < 2*X19 (satisfied)
X9 + X10 + X11 < 2*X20 (satisfied)
X9 + X10 + X12 < 2*X11 (satisfied)
X9 + X10 + X12 < 2*X13 (satisfied)
X9 + X10 + X12 < 2*X14 (satisfied)
X9 + X10 + X12 < 2*X15 (satisfied)
X9 + X10 + X12 < 2*X16 (satisfied)
X9 + X10 + X12 < 2*X17 (satisfied)
X9 + X10 + X12 < 2*X18 (satisfied)
X9 + X10 + X12 < 2*X19 (satisfied)
X9 + X10 + X12 < 2*X20 (satisfied)
X9 + X10 + X13 < 2*X11 (satisfied)
X9 + X10 + X13 < 2*X12 (satisfied)
X9 + X10 + X13 < 2*X14 (satisfied)
X9 + X10 + X13 < 2*X15 (satisfied)
X9 + X10 + X13 < 2*X16 (satisfied)
X9 + X10 + X13 < 2*X17 (satisfied)
X9 + X10 + X13 < 2*X18 (satisfied)
X9 + X10 + X13 < 2*X19 (satisfied)
X9 + X10 + X13 < 2*X20 (satisfied)
X9 + X10 + X14 < 2*X11 (satisfied)
X9 + X10 + X14 < 2*X12 (satisfied)
X9 + X10 + X14 < 2*X13 (satisfied)
X9 + X10 + X14 < 2*X15 (satisfied)
X9 + X10 + X14 < 2*X16 (satisfied)
X9 + X10 + X14 < 2*X17 (satisfied)
X9 + X10 + X14 < 2*X18 (satisfied)
X9 + X10 + X14 < 2*X19 (satisfied)
X9 + X10 + X14 < 2*X20 (satisfied)
X9 + X10 + X15 < 2*X11 (satisfied)
X9 + X10 + X15 < 2*X12 (satisfied)
X9 + X10 + X15 < 2*X13 (satisfied)
X9 + X10 + X15 < 2*X14 (satisfied)
X9 + X10 + X15 < 2*X16 (satisfied)
X9 + X10 + X15 < 2*X17 (satisfied)
X9 + X10 + X15 < 2*X18 (satisfied)
X9 + X10 + X15 < 2*X19 (satisfied)
X9 + X10 + X15 < 2*X20 (satisfied)
X9 + X10 + X16 < 2*X11 (satisfied)
X9 + X10 + X16 < 2*X12 (satisfied)
X9 + X10 + X16 < 2*X13 (satisfied)
X9 + X10 + X16 < 2*X14 (satisfied)
X9 + X10 + X16 < 2*X15 (satisfied)
X9 + X10 + X16 < 2*X17 (satisfied)
X9 + X10 + X16 < 2*X18 (satisfied)
X9 + X10 + X16 < 2*X19 (satisfied)
X9 + X10 + X16 < 2*X20 (satisfied)
X9 + X10 + X17 < 2*X11 (satisfied)
X9 + X10 + X17 < 2*X12 (satisfied)
X9 + X10 + X17 < 2*X13 (satisfied)
X9 + X10 + X17 < 2*X14 (satisfied)
X9 + X10 + X17 < 2*X15 (satisfied)
X9 + X10 + X17 < 2*X16 (satisfied)
X9 + X10 + X17 < 2*X18 (satisfied)
X9 + X10 + X17 < 2*X19 (satisfied)
X9 + X10 + X17 < 2*X20 (satisfied)
X9 + X10 + X18 < 2*X11 (satisfied)
X9 + X10 + X18 < 2*X12 (satisfied)
X9 + X10 + X18 < 2*X13 (satisfied)
X9 + X10 + X18 < 2*X14 (satisfied)
X9 + X10 + X18 < 2*X15 (satisfied)
X9 + X10 + X18 < 2*X16 (satisfied)
X9 + X10 + X18 < 2*X17 (satisfied)
X9 + X10 + X18 < 2*X19 (satisfied)
X9 + X10 + X18 < 2*X20 (satisfied)
X9 + X10 + X19 < 2*X11 (satisfied)
X9 + X10 + X19 < 2*X12 (satisfied)
X9 + X10 + X19 < 2*X13 (satisfied)
X9 + X10 + X19 < 2*X14 (satisfied)
X9 + X10 + X19 < 2*X15 (satisfied)
X9 + X10 + X19 < 2*X16 (satisfied)
X9 + X10 + X19 < 2*X17 (satisfied)
X9 + X10 + X19 < 2*X18 (satisfied)
X9 + X10 + X19 < 2*X20 (satisfied)
X9 + X10 + X20 < 2*X11 (satisfied)
X9 + X10 + X20 < 2*X12 (satisfied)
X9 + X10 + X20 < 2*X13 (satisfied)
X9 + X10 + X20 < 2*X14 (satisfied)
X9 + X10 + X20 < 2*X15 (satisfied)
X9 + X10 + X20 < 2*X16 (satisfied)
X9 + X10 + X20 < 2*X17 (satisfied)
X9 + X10 + X20 < 2*X18 (satisfied)
X9 + X10 + X20 < 2*X19 (satisfied)
X9 + X11 + X12 < 2*X13 (satisfied)
X9 + X11 + X12 < 2*X14 (satisfied)
X9 + X11 + X12 < 2*X15 (satisfied)
X9 + X11 + X12 < 2*X16 (satisfied)
X9 + X11 + X12 < 2*X17 (satisfied)
X9 + X11 + X12 < 2*X18 (satisfied)
X9 + X11 + X12 < 2*X19 (satisfied)
X9 + X11 + X12 < 2*X20 (satisfied)
X9 + X11 + X13 < 2*X12 (satisfied)
X9 + X11 + X13 < 2*X14 (satisfied)
X9 + X11 + X13 < 2*X15 (satisfied)
X9 + X11 + X13 < 2*X16 (satisfied)
X9 + X11 + X13 < 2*X17 (satisfied)
X9 + X11 + X13 < 2*X18 (satisfied)
X9 + X11 + X13 < 2*X19 (satisfied)
X9 + X11 + X13 < 2*X20 (satisfied)
X9 + X11 + X14 < 2*X12 (satisfied)
X9 + X11 + X14 < 2*X13 (satisfied)
X9 + X11 + X14 < 2*X15 (satisfied)
X9 + X11 + X14 < 2*X16 (satisfied)
X9 + X11 + X14 < 2*X17 (satisfied)
X9 + X11 + X14 < 2*X18 (satisfied)
X9 + X11 + X14 < 2*X19 (satisfied)
X9 + X11 + X14 < 2*X20 (satisfied)
X9 + X11 + X15 < 2*X12 (satisfied)
X9 + X11 + X15 < 2*X13 (satisfied)
X9 + X11 + X15 < 2*X14 (satisfied)
X9 + X11 + X15 < 2*X16 (satisfied)
X9 + X11 + X15 < 2*X17 (satisfied)
X9 + X11 + X15 < 2*X18 (satisfied)
X9 + X11 + X15 < 2*X19 (satisfied)
X9 + X11 + X15 < 2*X20 (satisfied)
X9 + X11 + X16 < 2*X12 (satisfied)
X9 + X11 + X16 < 2*X13 (satisfied)
X9 + X11 + X16 < 2*X14 (satisfied)
X9 + X11 + X16 < 2*X15 (satisfied)
X9 + X11 + X16 < 2*X17 (satisfied)
X9 + X11 + X16 < 2*X18 (satisfied)
X9 + X11 + X16 < 2*X19 (satisfied)
X9 + X11 + X16 < 2*X20 (satisfied)
X9 + X11 + X17 < 2*X12 (satisfied)
X9 + X11 + X17 < 2*X13 (satisfied)
X9 + X11 + X17 < 2*X14 (satisfied)
X9 + X11 + X17 < 2*X15 (satisfied)
X9 + X11 + X17 < 2*X16 (satisfied)
X9 + X11 + X17 < 2*X18 (satisfied)
X9 + X11 + X17 < 2*X19 (satisfied)
X9 + X11 + X17 < 2*X20 (satisfied)
X9 + X11 + X18 < 2*X12 (satisfied)
X9 + X11 + X18 < 2*X13 (satisfied)
X9 + X11 + X18 < 2*X14 (satisfied)
X9 + X11 + X18 < 2*X15 (satisfied)
X9 + X11 + X18 < 2*X16 (satisfied)
X9 + X11 + X18 < 2*X17 (satisfied)
X9 + X11 + X18 < 2*X19 (satisfied)
X9 + X11 + X18 < 2*X20 (satisfied)
X9 + X11 + X19 < 2*X12 (satisfied)
X9 + X11 + X19 < 2*X13 (satisfied)
X9 + X11 + X19 < 2*X14 (satisfied)
X9 + X11 + X19 < 2*X15 (satisfied)
X9 + X11 + X19 < 2*X16 (satisfied)
X9 + X11 + X19 < 2*X17 (satisfied)
X9 + X11 + X19 < 2*X18 (satisfied)
X9 + X11 + X19 < 2*X20 (satisfied)
X9 + X11 + X20 < 2*X12 (satisfied)
X9 + X11 + X20 < 2*X13 (satisfied)
X9 + X11 + X20 < 2*X14 (satisfied)
X9 + X11 + X20 < 2*X15 (satisfied)
X9 + X11 + X20 < 2*X16 (satisfied)
X9 + X11 + X20 < 2*X17 (satisfied)
X9 + X11 + X20 < 2*X18 (satisfied)
X9 + X11 + X20 < 2*X19 (satisfied)
X9 + X12 + X13 < 2*X14 (satisfied)
X9 + X12 + X13 < 2*X15 (satisfied)
X9 + X12 + X13 < 2*X16 (satisfied)
X9 + X12 + X13 < 2*X17 (satisfied)
X9 + X12 + X13 < 2*X18 (satisfied)
X9 + X12 + X13 < 2*X19 (satisfied)
X9 + X12 + X13 < 2*X20 (satisfied)
X9 + X12 + X14 < 2*X13 (satisfied)
X9 + X12 + X14 < 2*X15 (satisfied)
X9 + X12 + X14 < 2*X16 (satisfied)
X9 + X12 + X14 < 2*X17 (satisfied)
X9 + X12 + X14 < 2*X18 (satisfied)
X9 + X12 + X14 < 2*X19 (satisfied)
X9 + X12 + X14 < 2*X20 (satisfied)
X9 + X12 + X15 < 2*X13 (satisfied)
X9 + X12 + X15 < 2*X14 (satisfied)
X9 + X12 + X15 < 2*X16 (satisfied)
X9 + X12 + X15 < 2*X17 (satisfied)
X9 + X12 + X15 < 2*X18 (satisfied)
X9 + X12 + X15 < 2*X19 (satisfied)
X9 + X12 + X15 < 2*X20 (satisfied)
X9 + X12 + X16 < 2*X13 (satisfied)
X9 + X12 + X16 < 2*X14 (satisfied)
X9 + X12 + X16 < 2*X15 (satisfied)
X9 + X12 + X16 < 2*X17 (satisfied)
X9 + X12 + X16 < 2*X18 (satisfied)
X9 + X12 + X16 < 2*X19 (satisfied)
X9 + X12 + X16 < 2*X20 (satisfied)
X9 + X12 + X17 < 2*X13 (satisfied)
X9 + X12 + X17 < 2*X14 (satisfied)
X9 + X12 + X17 < 2*X15 (satisfied)
X9 + X12 + X17 < 2*X16 (satisfied)
X9 + X12 + X17 < 2*X18 (satisfied)
X9 + X12 + X17 < 2*X19 (satisfied)
X9 + X12 + X17 < 2*X20 (satisfied)
X9 + X12 + X18 < 2*X13 (satisfied)
X9 + X12 + X18 < 2*X14 (satisfied)
X9 + X12 + X18 < 2*X15 (satisfied)
X9 + X12 + X18 < 2*X16 (satisfied)
X9 + X12 + X18 < 2*X17 (satisfied)
X9 + X12 + X18 < 2*X19 (satisfied)
X9 + X12 + X18 < 2*X20 (satisfied)
X9 + X12 + X19 < 2*X13 (satisfied)
X9 + X12 + X19 < 2*X14 (satisfied)
X9 + X12 + X19 < 2*X15 (satisfied)
X9 + X12 + X19 < 2*X16 (satisfied)
X9 + X12 + X19 < 2*X17 (satisfied)
X9 + X12 + X19 < 2*X18 (satisfied)
X9 + X12 + X19 < 2*X20 (satisfied)
X9 + X12 + X20 < 2*X13 (satisfied)
X9 + X12 + X20 < 2*X14 (satisfied)
X9 + X12 + X20 < 2*X15 (satisfied)
X9 + X12 + X20 < 2*X16 (satisfied)
X9 + X12 + X20 < 2*X17 (satisfied)
X9 + X12 + X20 < 2*X18 (satisfied)
X9 + X12 + X20 < 2*X19 (satisfied)
X9 + X13 + X14 < 2*X15 (satisfied)
X9 + X13 + X14 < 2*X16 (satisfied)
X9 + X13 + X14 < 2*X17 (satisfied)
X9 + X13 + X14 < 2*X18 (satisfied)
X9 + X13 + X14 < 2*X19 (satisfied)
X9 + X13 + X14 < 2*X20 (satisfied)
X9 + X13 + X15 < 2*X14 (satisfied)
X9 + X13 + X15 < 2*X16 (satisfied)
X9 + X13 + X15 < 2*X17 (satisfied)
X9 + X13 + X15 < 2*X18 (satisfied)
X9 + X13 + X15 < 2*X19 (satisfied)
X9 + X13 + X15 < 2*X20 (satisfied)
X9 + X13 + X16 < 2*X14 (satisfied)
X9 + X13 + X16 < 2*X15 (satisfied)
X9 + X13 + X16 < 2*X17 (satisfied)
X9 + X13 + X16 < 2*X18 (satisfied)
X9 + X13 + X16 < 2*X19 (satisfied)
X9 + X13 + X16 < 2*X20 (satisfied)
X9 + X13 + X17 < 2*X14 (satisfied)
X9 + X13 + X17 < 2*X15 (satisfied)
X9 + X13 + X17 < 2*X16 (satisfied)
X9 + X13 + X17 < 2*X18 (satisfied)
X9 + X13 + X17 < 2*X19 (satisfied)
X9 + X13 + X17 < 2*X20 (satisfied)
X9 + X13 + X18 < 2*X14 (satisfied)
X9 + X13 + X18 < 2*X15 (satisfied)
X9 + X13 + X18 < 2*X16 (satisfied)
X9 + X13 + X18 < 2*X17 (satisfied)
X9 + X13 + X18 < 2*X19 (satisfied)
X9 + X13 + X18 < 2*X20 (satisfied)
X9 + X13 + X19 < 2*X14 (satisfied)
X9 + X13 + X19 < 2*X15 (satisfied)
X9 + X13 + X19 < 2*X16 (satisfied)
X9 + X13 + X19 < 2*X17 (satisfied)
X9 + X13 + X19 < 2*X18 (satisfied)
X9 + X13 + X19 < 2*X20 (satisfied)
X9 + X13 + X20 < 2*X14 (satisfied)
X9 + X13 + X20 < 2*X15 (satisfied)
X9 + X13 + X20 < 2*X16 (satisfied)
X9 + X13 + X20 < 2*X17 (satisfied)
X9 + X13 + X20 < 2*X18 (satisfied)
X9 + X13 + X20 < 2*X19 (satisfied)
X9 + X14 + X15 < 2*X16 (satisfied)
X9 + X14 + X15 < 2*X17 (satisfied)
X9 + X14 + X15 < 2*X18 (satisfied)
X9 + X14 + X15 < 2*X19 (satisfied)
X9 + X14 + X15 < 2*X20 (satisfied)
X9 + X14 + X16 < 2*X15 (satisfied)
X9 + X14 + X16 < 2*X17 (satisfied)
X9 + X14 + X16 < 2*X18 (satisfied)
X9 + X14 + X16 < 2*X19 (satisfied)
X9 + X14 + X16 < 2*X20 (satisfied)
X9 + X14 + X17 < 2*X15 (satisfied)
X9 + X14 + X17 < 2*X16 (satisfied)
X9 + X14 + X17 < 2*X18 (satisfied)
X9 + X14 + X17 < 2*X19 (satisfied)
X9 + X14 + X17 < 2*X20 (satisfied)
X9 + X14 + X18 < 2*X15 (satisfied)
X9 + X14 + X18 < 2*X16 (satisfied)
X9 + X14 + X18 < 2*X17 (satisfied)
X9 + X14 + X18 < 2*X19 (satisfied)
X9 + X14 + X18 < 2*X20 (satisfied)
X9 + X14 + X19 < 2*X15 (satisfied)
X9 + X14 + X19 < 2*X16 (satisfied)
X9 + X14 + X19 < 2*X17 (satisfied)
X9 + X14 + X19 < 2*X18 (satisfied)
X9 + X14 + X19 < 2*X20 (satisfied)
X9 + X14 + X20 < 2*X15 (satisfied)
X9 + X14 + X20 < 2*X16 (satisfied)
X9 + X14 + X20 < 2*X17 (satisfied)
X9 + X14 + X20 < 2*X18 (satisfied)
X9 + X14 + X20 < 2*X19 (satisfied)
X9 + X15 + X16 < 2*X17 (satisfied)
X9 + X15 + X16 < 2*X18 (satisfied)
X9 + X15 + X16 < 2*X19 (satisfied)
X9 + X15 + X16 < 2*X20 (satisfied)
X9 + X15 + X17 < 2*X16 (satisfied)
X9 + X15 + X17 < 2*X18 (satisfied)
X9 + X15 + X17 < 2*X19 (satisfied)
X9 + X15 + X17 < 2*X20 (satisfied)
X9 + X15 + X18 < 2*X16 (satisfied)
X9 + X15 + X18 < 2*X17 (satisfied)
X9 + X15 + X18 < 2*X19 (satisfied)
X9 + X15 + X18 < 2*X20 (satisfied)
X9 + X15 + X19 < 2*X16 (satisfied)
X9 + X15 + X19 < 2*X17 (satisfied)
X9 + X15 + X19 < 2*X18 (satisfied)
X9 + X15 + X19 < 2*X20 (satisfied)
X9 + X15 + X20 < 2*X16 (satisfied)
X9 + X15 + X20 < 2*X17 (satisfied)
X9 + X15 + X20 < 2*X18 (satisfied)
X9 + X15 + X20 < 2*X19 (satisfied)
X9 + X16 + X17 < 2*X18 (satisfied)
X9 + X16 + X17 < 2*X19 (satisfied)
X9 + X16 + X17 < 2*X20 (satisfied)
X9 + X16 + X18 < 2*X17 (satisfied)
X9 + X16 + X18 < 2*X19 (satisfied)
X9 + X16 + X18 < 2*X20 (satisfied)
X9 + X16 + X19 < 2*X17 (satisfied)
X9 + X16 + X19 < 2*X18 (satisfied)
X9 + X16 + X19 < 2*X20 (satisfied)
X9 + X16 + X20 < 2*X17 (satisfied)
X9 + X16 + X20 < 2*X18 (satisfied)
X9 + X16 + X20 < 2*X19 (satisfied)
X9 + X17 + X18 < 2*X19 (satisfied)
X9 + X17 + X18 < 2*X20 (satisfied)
X9 + X17 + X19 < 2*X18 (satisfied)
X9 + X17 + X19 < 2*X20 (satisfied)
X9 + X17 + X20 < 2*X18 (satisfied)
X9 + X17 + X20 < 2*X19 (satisfied)
X9 + X18 + X19 < 2*X20 (satisfied)
X9 + X18 + X20 < 2*X19 (satisfied)
X1 + X2 + X5 < 2*X3 (violated)
X1 + X2 + X5 < 2*X4 (violated)
X1 + X2 + X6 < 2*X3 (violated)
X1 + X2 + X6 < 2*X4 (violated)
X1 + X2 + X7 < 2*X3 (violated)
X1 + X2 + X7 < 2*X4 (violated)
X1 + X2 + X8 < 2*X3 (violated)
X1 + X2 + X8 < 2*X4 (violated)
X1 + X2 + X9 < 2*X3 (violated)
X1 + X2 + X9 < 2*X4 (violated)
X1 + X2 + X10 < 2*X3 (violated)
X1 + X2 + X10 < 2*X4 (violated)
X1 + X2 + X10 < 2*X5 (violated)
X1 + X2 + X10 < 2*X6 (violated)
X1 + X2 + X10 < 2*X7 (violated)
X1 + X2 + X10 < 2*X8 (violated)
X1 + X2 + X10 < 2*X9 (violated)
X1 + X2 + X11 < 2*X3 (violated)
X1 + X2 + X11 < 2*X4 (violated)
X1 + X2 + X11 < 2*X5 (violated)
X1 + X2 + X11 < 2*X6 (violated)
X1 + X2 + X11 < 2*X7 (violated)
X1 + X2 + X11 < 2*X8 (violated)
X1 + X2 + X11 < 2*X9 (violated)
X1 + X2 + X12 < 2*X3 (violated)
X1 + X2 + X12 < 2*X4 (violated)
X1 + X2 + X12 < 2*X5 (violated)
X1 + X2 + X12 < 2*X6 (violated)
X1 + X2 + X12 < 2*X7 (violated)
X1 + X2 + X12 < 2*X8 (violated)
X1 + X2 + X12 < 2*X9 (violated)
X1 + X2 + X13 < 2*X3 (violated)
X1 + X2 + X13 < 2*X4 (violated)
X1 + X2 + X13 < 2*X5 (violated)
X1 + X2 + X13 < 2*X6 (violated)
X1 + X2 + X13 < 2*X7 (violated)
X1 + X2 + X13 < 2*X8 (violated)
X1 + X2 + X13 < 2*X9 (violated)
X1 + X2 + X14 < 2*X3 (violated)
X1 + X2 + X14 < 2*X4 (violated)
X1 + X2 + X14 < 2*X5 (violated)
X1 + X2 + X14 < 2*X6 (violated)
X1 + X2 + X14 < 2*X7 (violated)
X1 + X2 + X14 < 2*X8 (violated)
X1 + X2 + X14 < 2*X9 (violated)
X1 + X2 + X15 < 2*X3 (violated)
X1 + X2 + X15 < 2*X4 (violated)
X1 + X2 + X15 < 2*X5 (violated)
X1 + X2 + X15 < 2*X6 (violated)
X1 + X2 + X15 < 2*X7 (violated)
X1 + X2 + X15 < 2*X8 (violated)
X1 + X2 + X15 < 2*X9 (violated)
X1 + X2 + X16 < 2*X3 (violated)
X1 + X2 + X16 < 2*X4 (violated)
X1 + X2 + X16 < 2*X5 (violated)
X1 + X2 + X16 < 2*X6 (violated)
X1 + X2 + X16 < 2*X7 (violated)
X1 + X2 + X16 < 2*X8 (violated)
X1 + X2 + X16 < 2*X9 (violated)
X1 + X2 + X17 < 2*X3 (violated)
X1 + X2 + X17 < 2*X4 (violated)
X1 + X2 + X17 < 2*X5 (violated)
X1 + X2 + X17 < 2*X6 (violated)
X1 + X2 + X17 < 2*X7 (violated)
X1 + X2 + X17 < 2*X8 (violated)
X1 + X2 + X17 < 2*X9 (violated)
X1 + X2 + X18 < 2*X3 (violated)
X1 + X2 + X18 < 2*X4 (violated)
X1 + X2 + X18 < 2*X5 (violated)
X1 + X2 + X18 < 2*X6 (violated)
X1 + X2 + X18 < 2*X7 (violated)
X1 + X2 + X18 < 2*X8 (violated)
X1 + X2 + X18 < 2*X9 (violated)
X1 + X2 + X19 < 2*X3 (violated)
X1 + X2 + X19 < 2*X4 (violated)
X1 + X2 + X19 < 2*X5 (violated)
X1 + X2 + X19 < 2*X6 (violated)
X1 + X2 + X19 < 2*X7 (violated)
X1 + X2 + X19 < 2*X8 (violated)
X1 + X2 + X19 < 2*X9 (violated)
X1 + X2 + X20 < 2*X3 (violated)
X1 + X2 + X20 < 2*X4 (violated)
X1 + X2 + X20 < 2*X5 (violated)
X1 + X2 + X20 < 2*X6 (violated)
X1 + X2 + X20 < 2*X7 (violated)
X1 + X2 + X20 < 2*X8 (violated)
X1 + X2 + X20 < 2*X9 (violated)
X1 + X3 + X5 < 2*X4 (violated)
X1 + X3 + X6 < 2*X4 (violated)
X1 + X3 + X7 < 2*X4 (violated)
X1 + X3 + X8 < 2*X4 (violated)
X1 + X3 + X9 < 2*X4 (violated)
X1 + X3 + X10 < 2*X4 (violated)
X1 + X3 + X10 < 2*X5 (violated)
X1 + X3 + X10 < 2*X6 (violated)
X1 + X3 + X10 < 2*X7 (violated)
X1 + X3 + X10 < 2*X8 (violated)
X1 + X3 + X10 < 2*X9 (violated)
X1 + X3 + X11 < 2*X4 (violated)
X1 + X3 + X11 < 2*X5 (violated)
X1 + X3 + X11 < 2*X6 (violated)
X1 + X3 + X11 < 2*X7 (violated)
X1 + X3 + X11 < 2*X8 (violated)
X1 + X3 + X11 < 2*X9 (violated)
X1 + X3 + X12 < 2*X4 (violated)
X1 + X3 + X12 < 2*X5 (violated)
X1 + X3 + X12 < 2*X6 (violated)
X1 + X3 + X12 < 2*X7 (violated)
X1 + X3 + X12 < 2*X8 (violated)
X1 + X3 + X12 < 2*X9 (violated)
X1 + X3 + X13 < 2*X4 (violated)
X1 + X3 + X13 < 2*X5 (violated)
X1 + X3 + X13 < 2*X6 (violated)
X1 + X3 + X13 < 2*X7 (violated)
X1 + X3 + X13 < 2*X8 (violated)
X1 + X3 + X13 < 2*X9 (violated)
X1 + X3 + X14 < 2*X4 (violated)
X1 + X3 + X14 < 2*X5 (violated)
X1 + X3 + X14 < 2*X6 (violated)
X1 + X3 + X14 < 2*X7 (violated)
X1 + X3 + X14 < 2*X8 (violated)
X1 + X3 + X14 < 2*X9 (violated)
X1 + X3 + X15 < 2*X4 (violated)
X1 + X3 + X15 < 2*X5 (violated)
X1 + X3 + X15 < 2*X6 (violated)
X1 + X3 + X15 < 2*X7 (violated)
X1 + X3 + X15 < 2*X8 (violated)
X1 + X3 + X15 < 2*X9 (violated)
X1 + X3 + X16 < 2*X4 (violated)
X1 + X3 + X16 < 2*X5 (violated)
X1 + X3 + X16 < 2*X6 (violated)
X1 + X3 + X16 < 2*X7 (violated)
X1 + X3 + X16 < 2*X8 (violated)
X1 + X3 + X16 < 2*X9 (violated)
X1 + X3 + X17 < 2*X4 (violated)
X1 + X3 + X17 < 2*X5 (violated)
X1 + X3 + X17 < 2*X6 (violated)
X1 + X3 + X17 < 2*X7 (violated)
X1 + X3 + X17 < 2*X8 (violated)
X1 + X3 + X17 < 2*X9 (violated)
X1 + X3 + X18 < 2*X4 (violated)
X1 + X3 + X18 < 2*X5 (violated)
X1 + X3 + X18 < 2*X6 (violated)
X1 + X3 + X18 < 2*X7 (violated)
X1 + X3 + X18 < 2*X8 (violated)
X1 + X3 + X18 < 2*X9 (violated)
X1 + X3 + X19 < 2*X4 (violated)
X1 + X3 + X19 < 2*X5 (violated)
X1 + X3 + X19 < 2*X6 (violated)
X1 + X3 + X19 < 2*X7 (violated)
X1 + X3 + X19 < 2*X8 (violated)
X1 + X3 + X19 < 2*X9 (violated)
X1 + X3 + X20 < 2*X4 (violated)
X1 + X3 + X20 < 2*X5 (violated)
X1 + X3 + X20 < 2*X6 (violated)
X1 + X3 + X20 < 2*X7 (violated)
X1 + X3 + X20 < 2*X8 (violated)
X1 + X3 + X20 < 2*X9 (violated)
X1 + X4 + X10 < 2*X5 (violated)
X1 + X4 + X10 < 2*X6 (violated)
X1 + X4 + X10 < 2*X7 (violated)
X1 + X4 + X10 < 2*X8 (violated)
X1 + X4 + X10 < 2*X9 (violated)
X1 + X4 + X11 < 2*X5 (violated)
X1 + X4 + X11 < 2*X6 (violated)
X1 + X4 + X11 < 2*X7 (violated)
X1 + X4 + X11 < 2*X8 (violated)
X1 + X4 + X11 < 2*X9 (violated)
X1 + X4 + X12 < 2*X5 (violated)
X1 + X4 + X12 < 2*X6 (violated)
X1 + X4 + X12 < 2*X7 (violated)
X1 + X4 + X12 < 2*X8 (violated)
X1 + X4 + X12 < 2*X9 (violated)
X1 + X4 + X13 < 2*X5 (violated)
X1 + X4 + X13 < 2*X6 (violated)
X1 + X4 + X13 < 2*X7 (violated)
X1 + X4 + X13 < 2*X8 (violated)
X1 + X4 + X13 < 2*X9 (violated)
X1 + X4 + X14 < 2*X5 (violated)
X1 + X4 + X14 < 2*X6 (violated)
X1 + X4 + X14 < 2*X7 (violated)
X1 + X4 + X14 < 2*X8 (violated)
X1 + X4 + X14 < 2*X9 (violated)
X1 + X4 + X15 < 2*X5 (violated)
X1 + X4 + X15 < 2*X6 (violated)
X1 + X4 + X15 < 2*X7 (violated)
X1 + X4 + X15 < 2*X8 (violated)
X1 + X4 + X15 < 2*X9 (violated)
X1 + X4 + X16 < 2*X5 (violated)
X1 + X4 + X16 < 2*X6 (violated)
X1 + X4 + X16 < 2*X7 (violated)
X1 + X4 + X16 < 2*X8 (violated)
X1 + X4 + X16 < 2*X9 (violated)
X1 + X4 + X17 < 2*X5 (violated)
X1 + X4 + X17 < 2*X6 (violated)
X1 + X4 + X17 < 2*X7 (violated)
X1 + X4 + X17 < 2*X8 (violated)
X1 + X4 + X17 < 2*X9 (violated)
X1 + X4 + X18 < 2*X5 (violated)
X1 + X4 + X18 < 2*X6 (violated)
X1 + X4 + X18 < 2*X7 (violated)
X1 + X4 + X18 < 2*X8 (violated)
X1 + X4 + X18 < 2*X9 (violated)
X1 + X4 + X19 < 2*X5 (violated)
X1 + X4 + X19 < 2*X6 (violated)
X1 + X4 + X19 < 2*X7 (violated)
X1 + X4 + X19 < 2*X8 (violated)
X1 + X4 + X19 < 2*X9 (violated)
X1 + X4 + X20 < 2*X5 (violated)
X1 + X4 + X20 < 2*X6 (violated)
X1 + X4 + X20 < 2*X7 (violated)
X1 + X4 + X20 < 2*X8 (violated)
X1 + X4 + X20 < 2*X9 (violated)
X1 + X5 + X10 < 2*X6 (violated)
X1 + X5 + X10 < 2*X7 (violated)
X1 + X5 + X10 < 2*X8 (violated)
X1 + X5 + X10 < 2*X9 (violated)
X1 + X5 + X11 < 2*X6 (violated)
X1 + X5 + X11 < 2*X7 (violated)
X1 + X5 + X11 < 2*X8 (violated)
X1 + X5 + X11 < 2*X9 (violated)
X1 + X5 + X12 < 2*X6 (violated)
X1 + X5 + X12 < 2*X7 (violated)
X1 + X5 + X12 < 2*X8 (violated)
X1 + X5 + X12 < 2*X9 (violated)
X1 + X5 + X13 < 2*X6 (violated)
X1 + X5 + X13 < 2*X7 (violated)
X1 + X5 + X13 < 2*X8 (violated)
X1 + X5 + X13 < 2*X9 (violated)
X1 + X5 + X14 < 2*X6 (violated)
X1 + X5 + X14 < 2*X7 (violated)
X1 + X5 + X14 < 2*X8 (violated)
X1 + X5 + X14 < 2*X9 (violated)
X1 + X5 + X15 < 2*X6 (violated)
X1 + X5 + X15 < 2*X7 (violated)
X1 + X5 + X15 < 2*X8 (violated)
X1 + X5 + X15 < 2*X9 (violated)
X1 + X5 + X16 < 2*X6 (violated)
X1 + X5 + X16 < 2*X7 (violated)
X1 + X5 + X16 < 2*X8 (violated)
X1 + X5 + X16 < 2*X9 (violated)
X1 + X5 + X17 < 2*X6 (violated)
X1 + X5 + X17 < 2*X7 (violated)
X1 + X5 + X17 < 2*X8 (violated)
X1 + X5 + X17 < 2*X9 (violated)
X1 + X5 + X18 < 2*X6 (violated)
X1 + X5 + X18 < 2*X7 (violated)
X1 + X5 + X18 < 2*X8 (violated)
X1 + X5 + X18 < 2*X9 (violated)
X1 + X5 + X19 < 2*X6 (violated)
X1 + X5 + X19 < 2*X7 (violated)
X1 + X5 + X19 < 2*X8 (violated)
X1 + X5 + X19 < 2*X9 (violated)
X1 + X5 + X20 < 2*X6 (violated)
X1 + X5 + X20 < 2*X7 (violated)
X1 + X5 + X20 < 2*X8 (violated)
X1 + X5 + X20 < 2*X9 (violated)
X1 + X6 + X10 < 2*X7 (violated)
X1 + X6 + X10 < 2*X8 (violated)
X1 + X6 + X10 < 2*X9 (violated)
X1 + X6 + X11 < 2*X7 (violated)
X1 + X6 + X11 < 2*X8 (violated)
X1 + X6 + X11 < 2*X9 (violated)
X1 + X6 + X12 < 2*X7 (violated)
X1 + X6 + X12 < 2*X8 (violated)
X1 + X6 + X12 < 2*X9 (violated)
X1 + X6 + X13 < 2*X7 (violated)
X1 + X6 + X13 < 2*X8 (violated)
X1 + X6 + X13 < 2*X9 (violated)
X1 + X6 + X14 < 2*X7 (violated)
X1 + X6 + X14 < 2*X8 (violated)
X1 + X6 + X14 < 2*X9 (violated)
X1 + X6 + X15 < 2*X7 (violated)
X1 + X6 + X15 < 2*X8 (violated)
X1 + X6 + X15 < 2*X9 (violated)
X1 + X6 + X16 < 2*X7 (violated)
X1 + X6 + X16 < 2*X8 (violated)
X1 + X6 + X16 < 2*X9 (violated)
X1 + X6 + X17 < 2*X7 (violated)
X1 + X6 + X17 < 2*X8 (violated)
X1 + X6 + X17 < 2*X9 (violated)
X1 + X6 + X18 < 2*X7 (violated)
X1 + X6 + X18 < 2*X8 (violated)
X1 + X6 + X18 < 2*X9 (violated)
X1 + X6 + X19 < 2*X7 (violated)
X1 + X6 + X19 < 2*X8 (violated)
X1 + X6 + X19 < 2*X9 (violated)
X1 + X6 + X20 < 2*X7 (violated)
X1 + X6 + X20 < 2*X8 (violated)
X1 + X6 + X20 < 2*X9 (violated)
X1 + X7 + X10 < 2*X8 (violated)
X1 + X7 + X10 < 2*X9 (violated)
X1 + X7 + X11 < 2*X8 (violated)
X1 + X7 + X11 < 2*X9 (violated)
X1 + X7 + X12 < 2*X8 (violated)
X1 + X7 + X12 < 2*X9 (violated)
X1 + X7 + X13 < 2*X8 (violated)
X1 + X7 + X13 < 2*X9 (violated)
X1 + X7 + X14 < 2*X8 (violated)
X1 + X7 + X14 < 2*X9 (violated)
X1 + X7 + X15 < 2*X8 (violated)
X1 + X7 + X15 < 2*X9 (violated)
X1 + X7 + X16 < 2*X8 (violated)
X1 + X7 + X16 < 2*X9 (violated)
X1 + X7 + X17 < 2*X8 (violated)
X1 + X7 + X17 < 2*X9 (violated)
X1 + X7 + X18 < 2*X8 (violated)
X1 + X7 + X18 < 2*X9 (violated)
X1 + X7 + X19 < 2*X8 (violated)
X1 + X7 + X19 < 2*X9 (violated)
X1 + X7 + X20 < 2*X8 (violated)
X1 + X7 + X20 < 2*X9 (violated)
X1 + X8 + X10 < 2*X9 (violated)
X1 + X8 + X11 < 2*X9 (violated)
X1 + X8 + X12 < 2*X9 (violated)
X1 + X8 + X13 < 2*X9 (violated)
X1 + X8 + X14 < 2*X9 (violated)
X1 + X8 + X15 < 2*X9 (violated)
X1 + X8 + X16 < 2*X9 (violated)
X1 + X8 + X17 < 2*X9 (violated)
X1 + X8 + X18 < 2*X9 (violated)
X1 + X8 + X19 < 2*X9 (violated)
X1 + X8 + X20 < 2*X9 (violated)
X2 + X3 + X5 < 2*X4 (violated)
X2 + X3 + X6 < 2*X4 (violated)
X2 + X3 + X7 < 2*X4 (violated)
X2 + X3 + X8 < 2*X4 (violated)
X2 + X3 + X9 < 2*X4 (violated)
X2 + X3 + X10 < 2*X4 (violated)
X2 + X3 + X10 < 2*X5 (violated)
X2 + X3 + X10 < 2*X6 (violated)
X2 + X3 + X10 < 2*X7 (violated)
X2 + X3 + X10 < 2*X8 (violated)
X2 + X3 + X10 < 2*X9 (violated)
X2 + X3 + X11 < 2*X4 (violated)
X2 + X3 + X11 < 2*X5 (violated)
X2 + X3 + X11 < 2*X6 (violated)
X2 + X3 + X11 < 2*X7 (violated)
X2 + X3 + X11 < 2*X8 (violated)
X2 + X3 + X11 < 2*X9 (violated)
X2 + X3 + X12 < 2*X4 (violated)
X2 + X3 + X12 < 2*X5 (violated)
X2 + X3 + X12 < 2*X6 (violated)
X2 + X3 + X12 < 2*X7 (violated)
X2 + X3 + X12 < 2*X8 (violated)
X2 + X3 + X12 < 2*X9 (violated)
X2 + X3 + X13 < 2*X4 (violated)
X2 + X3 + X13 < 2*X5 (violated)
X2 + X3 + X13 < 2*X6 (violated)
X2 + X3 + X13 < 2*X7 (violated)
X2 + X3 + X13 < 2*X8 (violated)
X2 + X3 + X13 < 2*X9 (violated)
X2 + X3 + X14 < 2*X4 (violated)
X2 + X3 + X14 < 2*X5 (violated)
X2 + X3 + X14 < 2*X6 (violated)
X2 + X3 + X14 < 2*X7 (violated)
X2 + X3 + X14 < 2*X8 (violated)
X2 + X3 + X14 < 2*X9 (violated)
X2 + X3 + X15 < 2*X4 (violated)
X2 + X3 + X15 < 2*X5 (violated)
X2 + X3 + X15 < 2*X6 (violated)
X2 + X3 + X15 < 2*X7 (violated)
X2 + X3 + X15 < 2*X8 (violated)
X2 + X3 + X15 < 2*X9 (violated)
X2 + X3 + X16 < 2*X4 (violated)
X2 + X3 + X16 < 2*X5 (violated)
X2 + X3 + X16 < 2*X6 (violated)
X2 + X3 + X16 < 2*X7 (violated)
X2 + X3 + X16 < 2*X8 (violated)
X2 + X3 + X16 < 2*X9 (violated)
X2 + X3 + X17 < 2*X4 (violated)
X2 + X3 + X17 < 2*X5 (violated)
X2 + X3 + X17 < 2*X6 (violated)
X2 + X3 + X17 < 2*X7 (violated)
X2 + X3 + X17 < 2*X8 (violated)
X2 + X3 + X17 < 2*X9 (violated)
X2 + X3 + X18 < 2*X4 (violated)
X2 + X3 + X18 < 2*X5 (violated)
X2 + X3 + X18 < 2*X6 (violated)
X2 + X3 + X18 < 2*X7 (violated)
X2 + X3 + X18 < 2*X8 (violated)
X2 + X3 + X18 < 2*X9 (violated)
X2 + X3 + X19 < 2*X4 (violated)
X2 + X3 + X19 < 2*X5 (violated)
X2 + X3 + X19 < 2*X6 (violated)
X2 + X3 + X19 < 2*X7 (violated)
X2 + X3 + X19 < 2*X8 (violated)
X2 + X3 + X19 < 2*X9 (violated)
X2 + X3 + X20 < 2*X4 (violated)
X2 + X3 + X20 < 2*X5 (violated)
X2 + X3 + X20 < 2*X6 (violated)
X2 + X3 + X20 < 2*X7 (violated)
X2 + X3 + X20 < 2*X8 (violated)
X2 + X3 + X20 < 2*X9 (violated)
X2 + X4 + X10 < 2*X5 (violated)
X2 + X4 + X10 < 2*X6 (violated)
X2 + X4 + X10 < 2*X7 (violated)
X2 + X4 + X10 < 2*X8 (violated)
X2 + X4 + X10 < 2*X9 (violated)
X2 + X4 + X11 < 2*X5 (violated)
X2 + X4 + X11 < 2*X6 (violated)
X2 + X4 + X11 < 2*X7 (violated)
X2 + X4 + X11 < 2*X8 (violated)
X2 + X4 + X11 < 2*X9 (violated)
X2 + X4 + X12 < 2*X5 (violated)
X2 + X4 + X12 < 2*X6 (violated)
X2 + X4 + X12 < 2*X7 (violated)
X2 + X4 + X12 < 2*X8 (violated)
X2 + X4 + X12 < 2*X9 (violated)
X2 + X4 + X13 < 2*X5 (violated)
X2 + X4 + X13 < 2*X6 (violated)
X2 + X4 + X13 < 2*X7 (violated)
X2 + X4 + X13 < 2*X8 (violated)
X2 + X4 + X13 < 2*X9 (violated)
X2 + X4 + X14 < 2*X5 (violated)
X2 + X4 + X14 < 2*X6 (violated)
X2 + X4 + X14 < 2*X7 (violated)
X2 + X4 + X14 < 2*X8 (violated)
X2 + X4 + X14 < 2*X9 (violated)
X2 + X4 + X15 < 2*X5 (violated)
X2 + X4 + X15 < 2*X6 (violated)
X2 + X4 + X15 < 2*X7 (violated)
X2 + X4 + X15 < 2*X8 (violated)
X2 + X4 + X15 < 2*X9 (violated)
X2 + X4 + X16 < 2*X5 (violated)
X2 + X4 + X16 < 2*X6 (violated)
X2 + X4 + X16 < 2*X7 (violated)
X2 + X4 + X16 < 2*X8 (violated)
X2 + X4 + X16 < 2*X9 (violated)
X2 + X4 + X17 < 2*X5 (violated)
X2 + X4 + X17 < 2*X6 (violated)
X2 + X4 + X17 < 2*X7 (violated)
X2 + X4 + X17 < 2*X8 (violated)
X2 + X4 + X17 < 2*X9 (violated)
X2 + X4 + X18 < 2*X5 (violated)
X2 + X4 + X18 < 2*X6 (violated)
X2 + X4 + X18 < 2*X7 (violated)
X2 + X4 + X18 < 2*X8 (violated)
X2 + X4 + X18 < 2*X9 (violated)
X2 + X4 + X19 < 2*X5 (violated)
X2 + X4 + X19 < 2*X6 (violated)
X2 + X4 + X19 < 2*X7 (violated)
X2 + X4 + X19 < 2*X8 (violated)
X2 + X4 + X19 < 2*X9 (violated)
X2 + X4 + X20 < 2*X5 (violated)
X2 + X4 + X20 < 2*X6 (violated)
X2 + X4 + X20 < 2*X7 (violated)
X2 + X4 + X20 < 2*X8 (violated)
X2 + X4 + X20 < 2*X9 (violated)
X2 + X5 + X10 < 2*X6 (violated)
X2 + X5 + X10 < 2*X7 (violated)
X2 + X5 + X10 < 2*X8 (violated)
X2 + X5 + X10 < 2*X9 (violated)
X2 + X5 + X11 < 2*X6 (violated)
X2 + X5 + X11 < 2*X7 (violated)
X2 + X5 + X11 < 2*X8 (violated)
X2 + X5 + X11 < 2*X9 (violated)
X2 + X5 + X12 < 2*X6 (violated)
X2 + X5 + X12 < 2*X7 (violated)
X2 + X5 + X12 < 2*X8 (violated)
X2 + X5 + X12 < 2*X9 (violated)
X2 + X5 + X13 < 2*X6 (violated)
X2 + X5 + X13 < 2*X7 (violated)
X2 + X5 + X13 < 2*X8 (violated)
X2 + X5 + X13 < 2*X9 (violated)
X2 + X5 + X14 < 2*X6 (violated)
X2 + X5 + X14 < 2*X7 (violated)
X2 + X5 + X14 < 2*X8 (violated)
X2 + X5 + X14 < 2*X9 (violated)
X2 + X5 + X15 < 2*X6 (violated)
X2 + X5 + X15 < 2*X7 (violated)
X2 + X5 + X15 < 2*X8 (violated)
X2 + X5 + X15 < 2*X9 (violated)
X2 + X5 + X16 < 2*X6 (violated)
X2 + X5 + X16 < 2*X7 (violated)
X2 + X5 + X16 < 2*X8 (violated)
X2 + X5 + X16 < 2*X9 (violated)
X2 + X5 + X17 < 2*X6 (violated)
X2 + X5 + X17 < 2*X7 (violated)
X2 + X5 + X17 < 2*X8 (violated)
X2 + X5 + X17 < 2*X9 (violated)
X2 + X5 + X18 < 2*X6 (violated)
X2 + X5 + X18 < 2*X7 (violated)
X2 + X5 + X18 < 2*X8 (violated)
X2 + X5 + X18 < 2*X9 (violated)
X2 + X5 + X19 < 2*X6 (violated)
X2 + X5 + X19 < 2*X7 (violated)
X2 + X5 + X19 < 2*X8 (violated)
X2 + X5 + X19 < 2*X9 (violated)
X2 + X5 + X20 < 2*X6 (violated)
X2 + X5 + X20 < 2*X7 (violated)
X2 + X5 + X20 < 2*X8 (violated)
X2 + X5 + X20 < 2*X9 (violated)
X2 + X6 + X10 < 2*X7 (violated)
X2 + X6 + X10 < 2*X8 (violated)
X2 + X6 + X10 < 2*X9 (violated)
X2 + X6 + X11 < 2*X7 (violated)
X2 + X6 + X11 < 2*X8 (violated)
X2 + X6 + X11 < 2*X9 (violated)
X2 + X6 + X12 < 2*X7 (violated)
X2 + X6 + X12 < 2*X8 (violated)
X2 + X6 + X12 < 2*X9 (violated)
X2 + X6 + X13 < 2*X7 (violated)
X2 + X6 + X13 < 2*X8 (violated)
X2 + X6 + X13 < 2*X9 (violated)
X2 + X6 + X14 < 2*X7 (violated)
X2 + X6 + X14 < 2*X8 (violated)
X2 + X6 + X14 < 2*X9 (violated)
X2 + X6 + X15 < 2*X7 (violated)
X2 + X6 + X15 < 2*X8 (violated)
X2 + X6 + X15 < 2*X9 (violated)
X2 + X6 + X16 < 2*X7 (violated)
X2 + X6 + X16 < 2*X8 (violated)
X2 + X6 + X16 < 2*X9 (violated)
X2 + X6 + X17 < 2*X7 (violated)
X2 + X6 + X17 < 2*X8 (violated)
X2 + X6 + X17 < 2*X9 (violated)
X2 + X6 + X18 < 2*X7 (violated)
X2 + X6 + X18 < 2*X8 (violated)
X2 + X6 + X18 < 2*X9 (violated)
X2 + X6 + X19 < 2*X7 (violated)
X2 + X6 + X19 < 2*X8 (violated)
X2 + X6 + X19 < 2*X9 (violated)
X2 + X6 + X20 < 2*X7 (violated)
X2 + X6 + X20 < 2*X8 (violated)
X2 + X6 + X20 < 2*X9 (violated)
X2 + X7 + X10 < 2*X8 (violated)
X2 + X7 + X10 < 2*X9 (violated)
X2 + X7 + X11 < 2*X8 (violated)
X2 + X7 + X11 < 2*X9 (violated)
X2 + X7 + X12 < 2*X8 (violated)
X2 + X7 + X12 < 2*X9 (violated)
X2 + X7 + X13 < 2*X8 (violated)
X2 + X7 + X13 < 2*X9 (violated)
X2 + X7 + X14 < 2*X8 (violated)
X2 + X7 + X14 < 2*X9 (violated)
X2 + X7 + X15 < 2*X8 (violated)
X2 + X7 + X15 < 2*X9 (violated)
X2 + X7 + X16 < 2*X8 (violated)
X2 + X7 + X16 < 2*X9 (violated)
X2 + X7 + X17 < 2*X8 (violated)
X2 + X7 + X17 < 2*X9 (violated)
X2 + X7 + X18 < 2*X8 (violated)
X2 + X7 + X18 < 2*X9 (violated)
X2 + X7 + X19 < 2*X8 (violated)
X2 + X7 + X19 < 2*X9 (violated)
X2 + X7 + X20 < 2*X8 (violated)
X2 + X7 + X20 < 2*X9 (violated)
X2 + X8 + X10 < 2*X9 (violated)
X2 + X8 + X11 < 2*X9 (violated)
X2 + X8 + X12 < 2*X9 (violated)
X2 + X8 + X13 < 2*X9 (violated)
X2 + X8 + X14 < 2*X9 (violated)
X2 + X8 + X15 < 2*X9 (violated)
X2 + X8 + X16 < 2*X9 (violated)
X2 + X8 + X17 < 2*X9 (violated)
X2 + X8 + X18 < 2*X9 (violated)
X2 + X8 + X19 < 2*X9 (violated)
X2 + X8 + X20 < 2*X9 (violated)
X3 + X4 + X10 < 2*X5 (violated)
X3 + X4 + X10 < 2*X6 (violated)
X3 + X4 + X10 < 2*X7 (violated)
X3 + X4 + X10 < 2*X8 (violated)
X3 + X4 + X10 < 2*X9 (violated)
X3 + X4 + X11 < 2*X5 (violated)
X3 + X4 + X11 < 2*X6 (violated)
X3 + X4 + X11 < 2*X7 (violated)
X3 + X4 + X11 < 2*X8 (violated)
X3 + X4 + X11 < 2*X9 (violated)
X3 + X4 + X12 < 2*X5 (violated)
X3 + X4 + X12 < 2*X6 (violated)
X3 + X4 + X12 < 2*X7 (violated)
X3 + X4 + X12 < 2*X8 (violated)
X3 + X4 + X12 < 2*X9 (violated)
X3 + X4 + X13 < 2*X5 (violated)
X3 + X4 + X13 < 2*X6 (violated)
X3 + X4 + X13 < 2*X7 (violated)
X3 + X4 + X13 < 2*X8 (violated)
X3 + X4 + X13 < 2*X9 (violated)
X3 + X4 + X14 < 2*X5 (violated)
X3 + X4 + X14 < 2*X6 (violated)
X3 + X4 + X14 < 2*X7 (violated)
X3 + X4 + X14 < 2*X8 (violated)
X3 + X4 + X14 < 2*X9 (violated)
X3 + X4 + X15 < 2*X5 (violated)
X3 + X4 + X15 < 2*X6 (violated)
X3 + X4 + X15 < 2*X7 (violated)
X3 + X4 + X15 < 2*X8 (violated)
X3 + X4 + X15 < 2*X9 (violated)
X3 + X4 + X16 < 2*X5 (violated)
X3 + X4 + X16 < 2*X6 (violated)
X3 + X4 + X16 < 2*X7 (violated)
X3 + X4 + X16 < 2*X8 (violated)
X3 + X4 + X16 < 2*X9 (violated)
X3 + X4 + X17 < 2*X5 (violated)
X3 + X4 + X17 < 2*X6 (violated)
X3 + X4 + X17 < 2*X7 (violated)
X3 + X4 + X17 < 2*X8 (violated)
X3 + X4 + X17 < 2*X9 (violated)
X3 + X4 + X18 < 2*X5 (violated)
X3 + X4 + X18 < 2*X6 (violated)
X3 + X4 + X18 < 2*X7 (violated)
X3 + X4 + X18 < 2*X8 (violated)
X3 + X4 + X18 < 2*X9 (violated)
X3 + X4 + X19 < 2*X5 (violated)
X3 + X4 + X19 < 2*X6 (violated)
X3 + X4 + X19 < 2*X7 (violated)
X3 + X4 + X19 < 2*X8 (violated)
X3 + X4 + X19 < 2*X9 (violated)
X3 + X4 + X20 < 2*X5 (violated)
X3 + X4 + X20 < 2*X6 (violated)
X3 + X4 + X20 < 2*X7 (violated)
X3 + X4 + X20 < 2*X8 (violated)
X3 + X4 + X20 < 2*X9 (violated)
X3 + X5 + X10 < 2*X6 (violated)
X3 + X5 + X10 < 2*X7 (violated)
X3 + X5 + X10 < 2*X8 (violated)
X3 + X5 + X10 < 2*X9 (violated)
X3 + X5 + X11 < 2*X6 (violated)
X3 + X5 + X11 < 2*X7 (violated)
X3 + X5 + X11 < 2*X8 (violated)
X3 + X5 + X11 < 2*X9 (violated)
X3 + X5 + X12 < 2*X6 (violated)
X3 + X5 + X12 < 2*X7 (violated)
X3 + X5 + X12 < 2*X8 (violated)
X3 + X5 + X12 < 2*X9 (violated)
X3 + X5 + X13 < 2*X6 (violated)
X3 + X5 + X13 < 2*X7 (violated)
X3 + X5 + X13 < 2*X8 (violated)
X3 + X5 + X13 < 2*X9 (violated)
X3 + X5 + X14 < 2*X6 (violated)
X3 + X5 + X14 < 2*X7 (violated)
X3 + X5 + X14 < 2*X8 (violated)
X3 + X5 + X14 < 2*X9 (violated)
X3 + X5 + X15 < 2*X6 (violated)
X3 + X5 + X15 < 2*X7 (violated)
X3 + X5 + X15 < 2*X8 (violated)
X3 + X5 + X15 < 2*X9 (violated)
X3 + X5 + X16 < 2*X6 (violated)
X3 + X5 + X16 < 2*X7 (violated)
X3 + X5 + X16 < 2*X8 (violated)
X3 + X5 + X16 < 2*X9 (violated)
X3 + X5 + X17 < 2*X6 (violated)
X3 + X5 + X17 < 2*X7 (violated)
X3 + X5 + X17 < 2*X8 (violated)
X3 + X5 + X17 < 2*X9 (violated)
X3 + X5 + X18 < 2*X6 (violated)
X3 + X5 + X18 < 2*X7 (violated)
X3 + X5 + X18 < 2*X8 (violated)
X3 + X5 + X18 < 2*X9 (violated)
X3 + X5 + X19 < 2*X6 (violated)
X3 + X5 + X19 < 2*X7 (violated)
X3 + X5 + X19 < 2*X8 (violated)
X3 + X5 + X19 < 2*X9 (violated)
X3 + X5 + X20 < 2*X6 (violated)
X3 + X5 + X20 < 2*X7 (violated)
X3 + X5 + X20 < 2*X8 (violated)
X3 + X5 + X20 < 2*X9 (violated)
X3 + X6 + X10 < 2*X7 (violated)
X3 + X6 + X10 < 2*X8 (violated)
X3 + X6 + X10 < 2*X9 (violated)
X3 + X6 + X11 < 2*X7 (violated)
X3 + X6 + X11 < 2*X8 (violated)
X3 + X6 + X11 < 2*X9 (violated)
X3 + X6 + X12 < 2*X7 (violated)
X3 + X6 + X12 < 2*X8 (violated)
X3 + X6 + X12 < 2*X9 (violated)
X3 + X6 + X13 < 2*X7 (violated)
X3 + X6 + X13 < 2*X8 (violated)
X3 + X6 + X13 < 2*X9 (violated)
X3 + X6 + X14 < 2*X7 (violated)
X3 + X6 + X14 < 2*X8 (violated)
X3 + X6 + X14 < 2*X9 (violated)
X3 + X6 + X15 < 2*X7 (violated)
X3 + X6 + X15 < 2*X8 (violated)
X3 + X6 + X15 < 2*X9 (violated)
X3 + X6 + X16 < 2*X7 (violated)
X3 + X6 + X16 < 2*X8 (violated)
X3 + X6 + X16 < 2*X9 (violated)
X3 + X6 + X17 < 2*X7 (violated)
X3 + X6 + X17 < 2*X8 (violated)
X3 + X6 + X17 < 2*X9 (violated)
X3 + X6 + X18 < 2*X7 (violated)
X3 + X6 + X18 < 2*X8 (violated)
X3 + X6 + X18 < 2*X9 (violated)
X3 + X6 + X19 < 2*X7 (violated)
X3 + X6 + X19 < 2*X8 (violated)
X3 + X6 + X19 < 2*X9 (violated)
X3 + X6 + X20 < 2*X7 (violated)
X3 + X6 + X20 < 2*X8 (violated)
X3 + X6 + X20 < 2*X9 (violated)
X3 + X7 + X10 < 2*X8 (violated)
X3 + X7 + X10 < 2*X9 (violated)
X3 + X7 + X11 < 2*X8 (violated)
X3 + X7 + X11 < 2*X9 (violated)
X3 + X7 + X12 < 2*X8 (violated)
X3 + X7 + X12 < 2*X9 (violated)
X3 + X7 + X13 < 2*X8 (violated)
X3 + X7 + X13 < 2*X9 (violated)
X3 + X7 + X14 < 2*X8 (violated)
X3 + X7 + X14 < 2*X9 (violated)
X3 + X7 + X15 < 2*X8 (violated)
X3 + X7 + X15 < 2*X9 (violated)
X3 + X7 + X16 < 2*X8 (violated)
X3 + X7 + X16 < 2*X9 (violated)
X3 + X7 + X17 < 2*X8 (violated)
X3 + X7 + X17 < 2*X9 (violated)
X3 + X7 + X18 < 2*X8 (violated)
X3 + X7 + X18 < 2*X9 (violated)
X3 + X7 + X19 < 2*X8 (violated)
X3 + X7 + X19 < 2*X9 (violated)
X3 + X7 + X20 < 2*X8 (violated)
X3 + X7 + X20 < 2*X9 (violated)
X3 + X8 + X10 < 2*X9 (violated)
X3 + X8 + X11 < 2*X9 (violated)
X3 + X8 + X12 < 2*X9 (violated)
X3 + X8 + X13 < 2*X9 (violated)
X3 + X8 + X14 < 2*X9 (violated)
X3 + X8 + X15 < 2*X9 (violated)
X3 + X8 + X16 < 2*X9 (violated)
X3 + X8 + X17 < 2*X9 (violated)
X3 + X8 + X18 < 2*X9 (violated)
X3 + X8 + X19 < 2*X9 (violated)
X3 + X8 + X20 < 2*X9 (violated)
X4 + X5 + X10 < 2*X6 (violated)
X4 + X5 + X10 < 2*X7 (violated)
X4 + X5 + X10 < 2*X8 (violated)
X4 + X5 + X10 < 2*X9 (violated)
X4 + X5 + X11 < 2*X6 (violated)
X4 + X5 + X11 < 2*X7 (violated)
X4 + X5 + X11 < 2*X8 (violated)
X4 + X5 + X11 < 2*X9 (violated)
X4 + X5 + X12 < 2*X6 (violated)
X4 + X5 + X12 < 2*X7 (violated)
X4 + X5 + X12 < 2*X8 (violated)
X4 + X5 + X12 < 2*X9 (violated)
X4 + X5 + X13 < 2*X6 (violated)
X4 + X5 + X13 < 2*X7 (violated)
X4 + X5 + X13 < 2*X8 (violated)
X4 + X5 + X13 < 2*X9 (violated)
X4 + X5 + X14 < 2*X6 (violated)
X4 + X5 + X14 < 2*X7 (violated)
X4 + X5 + X14 < 2*X8 (violated)
X4 + X5 + X14 < 2*X9 (violated)
X4 + X5 + X15 < 2*X6 (violated)
X4 + X5 + X15 < 2*X7 (violated)
X4 + X5 + X15 < 2*X8 (violated)
X4 + X5 + X15 < 2*X9 (violated)
X4 + X5 + X16 < 2*X6 (violated)
X4 + X5 + X16 < 2*X7 (violated)
X4 + X5 + X16 < 2*X8 (violated)
X4 + X5 + X16 < 2*X9 (violated)
X4 + X5 + X17 < 2*X6 (violated)
X4 + X5 + X17 < 2*X7 (violated)
X4 + X5 + X17 < 2*X8 (violated)
X4 + X5 + X17 < 2*X9 (violated)
X4 + X5 + X18 < 2*X6 (violated)
X4 + X5 + X18 < 2*X7 (violated)
X4 + X5 + X18 < 2*X8 (violated)
X4 + X5 + X18 < 2*X9 (violated)
X4 + X5 + X19 < 2*X6 (violated)
X4 + X5 + X19 < 2*X7 (violated)
X4 + X5 + X19 < 2*X8 (violated)
X4 + X5 + X19 < 2*X9 (violated)
X4 + X5 + X20 < 2*X6 (violated)
X4 + X5 + X20 < 2*X7 (violated)
X4 + X5 + X20 < 2*X8 (violated)
X4 + X5 + X20 < 2*X9 (violated)
X4 + X6 + X10 < 2*X7 (violated)
X4 + X6 + X10 < 2*X8 (violated)
X4 + X6 + X10 < 2*X9 (violated)
X4 + X6 + X11 < 2*X7 (violated)
X4 + X6 + X11 < 2*X8 (violated)
X4 + X6 + X11 < 2*X9 (violated)
X4 + X6 + X12 < 2*X7 (violated)
X4 + X6 + X12 < 2*X8 (violated)
X4 + X6 + X12 < 2*X9 (violated)
X4 + X6 + X13 < 2*X7 (violated)
X4 + X6 + X13 < 2*X8 (violated)
X4 + X6 + X13 < 2*X9 (violated)
X4 + X6 + X14 < 2*X7 (violated)
X4 + X6 + X14 < 2*X8 (violated)
X4 + X6 + X14 < 2*X9 (violated)
X4 + X6 + X15 < 2*X7 (violated)
X4 + X6 + X15 < 2*X8 (violated)
X4 + X6 + X15 < 2*X9 (violated)
X4 + X6 + X16 < 2*X7 (violated)
X4 + X6 + X16 < 2*X8 (violated)
X4 + X6 + X16 < 2*X9 (violated)
X4 + X6 + X17 < 2*X7 (violated)
X4 + X6 + X17 < 2*X8 (violated)
X4 + X6 + X17 < 2*X9 (violated)
X4 + X6 + X18 < 2*X7 (violated)
X4 + X6 + X18 < 2*X8 (violated)
X4 + X6 + X18 < 2*X9 (violated)
X4 + X6 + X19 < 2*X7 (violated)
X4 + X6 + X19 < 2*X8 (violated)
X4 + X6 + X19 < 2*X9 (violated)
X4 + X6 + X20 < 2*X7 (violated)
X4 + X6 + X20 < 2*X8 (violated)
X4 + X6 + X20 < 2*X9 (violated)
X4 + X7 + X10 < 2*X8 (violated)
X4 + X7 + X10 < 2*X9 (violated)
X4 + X7 + X11 < 2*X8 (violated)
X4 + X7 + X11 < 2*X9 (violated)
X4 + X7 + X12 < 2*X8 (violated)
X4 + X7 + X12 < 2*X9 (violated)
X4 + X7 + X13 < 2*X8 (violated)
X4 + X7 + X13 < 2*X9 (violated)
X4 + X7 + X14 < 2*X8 (violated)
X4 + X7 + X14 < 2*X9 (violated)
X4 + X7 + X15 < 2*X8 (violated)
X4 + X7 + X15 < 2*X9 (violated)
X4 + X7 + X16 < 2*X8 (violated)
X4 + X7 + X16 < 2*X9 (violated)
X4 + X7 + X17 < 2*X8 (violated)
X4 + X7 + X17 < 2*X9 (violated)
X4 + X7 + X18 < 2*X8 (violated)
X4 + X7 + X18 < 2*X9 (violated)
X4 + X7 + X19 < 2*X8 (violated)
X4 + X7 + X19 < 2*X9 (violated)
X4 + X7 + X20 < 2*X8 (violated)
X4 + X7 + X20 < 2*X9 (violated)
X4 + X8 + X10 < 2*X9 (violated)
X4 + X8 + X11 < 2*X9 (violated)
X4 + X8 + X12 < 2*X9 (violated)
X4 + X8 + X13 < 2*X9 (violated)
X4 + X8 + X14 < 2*X9 (violated)
X4 + X8 + X15 < 2*X9 (violated)
X4 + X8 + X16 < 2*X9 (violated)
X4 + X8 + X17 < 2*X9 (violated)
X4 + X8 + X18 < 2*X9 (violated)
X4 + X8 + X19 < 2*X9 (violated)
X4 + X8 + X20 < 2*X9 (violated)
X5 + X6 + X7 < 2*X8 (violated)
X5 + X6 + X7 < 2*X9 (violated)
X5 + X6 + X8 < 2*X7 (violated)
X5 + X6 + X8 < 2*X9 (violated)
X5 + X6 + X9 < 2*X7 (violated)
X5 + X6 + X9 < 2*X8 (violated)
X5 + X6 + X10 < 2*X7 (violated)
X5 + X6 + X10 < 2*X8 (violated)
X5 + X6 + X10 < 2*X9 (violated)
X5 + X6 + X11 < 2*X7 (violated)
X5 + X6 + X11 < 2*X8 (violated)
X5 + X6 + X11 < 2*X9 (violated)
X5 + X6 + X12 < 2*X7 (violated)
X5 + X6 + X12 < 2*X8 (violated)
X5 + X6 + X12 < 2*X9 (violated)
X5 + X6 + X13 < 2*X7 (violated)
X5 + X6 + X13 < 2*X8 (violated)
X5 + X6 + X13 < 2*X9 (violated)
X5 + X6 + X14 < 2*X7 (violated)
X5 + X6 + X14 < 2*X8 (violated)
X5 + X6 + X14 < 2*X9 (violated)
X5 + X6 + X15 < 2*X7 (violated)
X5 + X6 + X15 < 2*X8 (violated)
X5 + X6 + X15 < 2*X9 (violated)
X5 + X6 + X16 < 2*X7 (violated)
X5 + X6 + X16 < 2*X8 (violated)
X5 + X6 + X16 < 2*X9 (violated)
X5 + X6 + X17 < 2*X7 (violated)
X5 + X6 + X17 < 2*X8 (violated)
X5 + X6 + X17 < 2*X9 (violated)
X5 + X6 + X18 < 2*X7 (violated)
X5 + X6 + X18 < 2*X8 (violated)
X5 + X6 + X18 < 2*X9 (violated)
X5 + X6 + X19 < 2*X7 (violated)
X5 + X6 + X19 < 2*X8 (violated)
X5 + X6 + X19 < 2*X9 (violated)
X5 + X6 + X20 < 2*X7 (violated)
X5 + X6 + X20 < 2*X8 (violated)
X5 + X6 + X20 < 2*X9 (violated)
X5 + X7 + X8 < 2*X9 (violated)
X5 + X7 + X9 < 2*X8 (violated)
X5 + X7 + X10 < 2*X8 (violated)
X5 + X7 + X10 < 2*X9 (violated)
X5 + X7 + X11 < 2*X8 (violated)
X5 + X7 + X11 < 2*X9 (violated)
X5 + X7 + X12 < 2*X8 (violated)
X5 + X7 + X12 < 2*X9 (violated)
X5 + X7 + X13 < 2*X8 (violated)
X5 + X7 + X13 < 2*X9 (violated)
X5 + X7 + X14 < 2*X8 (violated)
X5 + X7 + X14 < 2*X9 (violated)
X5 + X7 + X15 < 2*X8 (violated)
X5 + X7 + X15 < 2*X9 (violated)
X5 + X7 + X16 < 2*X8 (violated)
X5 + X7 + X16 < 2*X9 (violated)
X5 + X7 + X17 < 2*X8 (violated)
X5 + X7 + X17 < 2*X9 (violated)
X5 + X7 + X18 < 2*X8 (violated)
X5 + X7 + X18 < 2*X9 (violated)
X5 + X7 + X19 < 2*X8 (violated)
X5 + X7 + X19 < 2*X9 (violated)
X5 + X7 + X20 < 2*X8 (violated)
X5 + X7 + X20 < 2*X9 (violated)
X5 + X8 + X10 < 2*X9 (violated)
X5 + X8 + X11 < 2*X9 (violated)
X5 + X8 + X12 < 2*X9 (violated)
X5 + X8 + X13 < 2*X9 (violated)
X5 + X8 + X14 < 2*X9 (violated)
X5 + X8 + X15 < 2*X9 (violated)
X5 + X8 + X16 < 2*X9 (violated)
X5 + X8 + X17 < 2*X9 (violated)
X5 + X8 + X18 < 2*X9 (violated)
X5 + X8 + X19 < 2*X9 (violated)
X5 + X8 + X20 < 2*X9 (violated)
X6 + X7 + X8 < 2*X9 (violated)
X6 + X7 + X9 < 2*X8 (violated)
X6 + X7 + X10 < 2*X8 (violated)
X6 + X7 + X10 < 2*X9 (violated)
X6 + X7 + X11 < 2*X8 (violated)
X6 + X7 + X11 < 2*X9 (violated)
X6 + X7 + X12 < 2*X8 (violated)
X6 + X7 + X12 < 2*X9 (violated)
X6 + X7 + X13 < 2*X8 (violated)
X6 + X7 + X13 < 2*X9 (violated)
X6 + X7 + X14 < 2*X8 (violated)
X6 + X7 + X14 < 2*X9 (violated)
X6 + X7 + X15 < 2*X8 (violated)
X6 + X7 + X15 < 2*X9 (violated)
X6 + X7 + X16 < 2*X8 (violated)
X6 + X7 + X16 < 2*X9 (violated)
X6 + X7 + X17 < 2*X8 (violated)
X6 + X7 + X17 < 2*X9 (violated)
X6 + X7 + X18 < 2*X8 (violated)
X6 + X7 + X18 < 2*X9 (violated)
X6 + X7 + X19 < 2*X8 (violated)
X6 + X7 + X19 < 2*X9 (violated)
X6 + X7 + X20 < 2*X8 (violated)
X6 + X7 + X20 < 2*X9 (violated)
X6 + X8 + X10 < 2*X9 (violated)
X6 + X8 + X11 < 2*X9 (violated)
X6 + X8 + X12 < 2*X9 (violated)
X6 + X8 + X13 < 2*X9 (violated)
X6 + X8 + X14 < 2*X9 (violated)
X6 + X8 + X15 < 2*X9 (violated)
X6 + X8 + X16 < 2*X9 (violated)
X6 + X8 + X17 < 2*X9 (violated)
X6 + X8 + X18 < 2*X9 (violated)
X6 + X8 + X19 < 2*X9 (violated)
X6 + X8 + X20 < 2*X9 (violated)
X7 + X8 + X10 < 2*X9 (violated)
X7 + X8 + X11 < 2*X9 (violated)
X7 + X8 + X12 < 2*X9 (violated)
X7 + X8 + X13 < 2*X9 (violated)
X7 + X8 + X14 < 2*X9 (violated)
X7 + X8 + X15 < 2*X9 (violated)
X7 + X8 + X16 < 2*X9 (violated)
X7 + X8 + X17 < 2*X9 (violated)
X7 + X8 + X18 < 2*X9 (violated)
X7 + X8 + X19 < 2*X9 (violated)
X7 + X8 + X20 < 2*X9 (violated)
X10 + X11 + X12 < 2*X13 (violated)
X10 + X11 + X12 < 2*X14 (violated)
X10 + X11 + X12 < 2*X15 (violated)
X10 + X11 + X12 < 2*X16 (violated)
X10 + X11 + X12 < 2*X17 (violated)
X10 + X11 + X12 < 2*X18 (violated)
X10 + X11 + X12 < 2*X19 (violated)
X10 + X11 + X12 < 2*X20 (violated)
X10 + X11 + X13 < 2*X12 (violated)
X10 + X11 + X13 < 2*X14 (violated)
X10 + X11 + X13 < 2*X15 (violated)
X10 + X11 + X13 < 2*X16 (violated)
X10 + X11 + X13 < 2*X17 (violated)
X10 + X11 + X13 < 2*X18 (violated)
X10 + X11 + X13 < 2*X19 (violated)
X10 + X11 + X13 < 2*X20 (violated)
X10 + X11 + X14 < 2*X12 (violated)
X10 + X11 + X14 < 2*X13 (violated)
X10 + X11 + X14 < 2*X15 (violated)
X10 + X11 + X14 < 2*X16 (violated)
X10 + X11 + X14 < 2*X17 (violated)
X10 + X11 + X14 < 2*X18 (violated)
X10 + X11 + X14 < 2*X19 (violated)
X10 + X11 + X14 < 2*X20 (violated)
X10 + X11 + X15 < 2*X12 (violated)
X10 + X11 + X15 < 2*X13 (violated)
X10 + X11 + X15 < 2*X14 (violated)
X10 + X11 + X15 < 2*X16 (violated)
X10 + X11 + X15 < 2*X17 (violated)
X10 + X11 + X15 < 2*X18 (violated)
X10 + X11 + X15 < 2*X19 (violated)
X10 + X11 + X15 < 2*X20 (violated)
X10 + X11 + X16 < 2*X12 (violated)
X10 + X11 + X16 < 2*X13 (violated)
X10 + X11 + X16 < 2*X14 (violated)
X10 + X11 + X16 < 2*X15 (violated)
X10 + X11 + X16 < 2*X17 (violated)
X10 + X11 + X16 < 2*X18 (violated)
X10 + X11 + X16 < 2*X19 (violated)
X10 + X11 + X16 < 2*X20 (violated)
X10 + X11 + X17 < 2*X12 (violated)
X10 + X11 + X17 < 2*X13 (violated)
X10 + X11 + X17 < 2*X14 (violated)
X10 + X11 + X17 < 2*X15 (violated)
X10 + X11 + X17 < 2*X16 (violated)
X10 + X11 + X17 < 2*X18 (violated)
X10 + X11 + X17 < 2*X19 (violated)
X10 + X11 + X17 < 2*X20 (violated)
X10 + X11 + X18 < 2*X12 (violated)
X10 + X11 + X18 < 2*X13 (violated)
X10 + X11 + X18 < 2*X14 (violated)
X10 + X11 + X18 < 2*X15 (violated)
X10 + X11 + X18 < 2*X16 (violated)
X10 + X11 + X18 < 2*X17 (violated)
X10 + X11 + X18 < 2*X19 (violated)
X10 + X11 + X18 < 2*X20 (violated)
X10 + X11 + X19 < 2*X12 (violated)
X10 + X11 + X19 < 2*X13 (violated)
X10 + X11 + X19 < 2*X14 (violated)
X10 + X11 + X19 < 2*X15 (violated)
X10 + X11 + X19 < 2*X16 (violated)
X10 + X11 + X19 < 2*X17 (violated)
X10 + X11 + X19 < 2*X18 (violated)
X10 + X11 + X19 < 2*X20 (violated)
X10 + X11 + X20 < 2*X12 (violated)
X10 + X11 + X20 < 2*X13 (violated)
X10 + X11 + X20 < 2*X14 (violated)
X10 + X11 + X20 < 2*X15 (violated)
X10 + X11 + X20 < 2*X16 (violated)
X10 + X11 + X20 < 2*X17 (violated)
X10 + X11 + X20 < 2*X18 (violated)
X10 + X11 + X20 < 2*X19 (violated)
X10 + X12 + X13 < 2*X14 (violated)
X10 + X12 + X13 < 2*X15 (violated)
X10 + X12 + X13 < 2*X16 (violated)
X10 + X12 + X13 < 2*X17 (violated)
X10 + X12 + X13 < 2*X18 (violated)
X10 + X12 + X13 < 2*X19 (violated)
X10 + X12 + X13 < 2*X20 (violated)
X10 + X12 + X14 < 2*X13 (violated)
X10 + X12 + X14 < 2*X15 (violated)
X10 + X12 + X14 < 2*X16 (violated)
X10 + X12 + X14 < 2*X17 (violated)
X10 + X12 + X14 < 2*X18 (violated)
X10 + X12 + X14 < 2*X19 (violated)
X10 + X12 + X14 < 2*X20 (violated)
X10 + X12 + X15 < 2*X13 (violated)
X10 + X12 + X15 < 2*X14 (violated)
X10 + X12 + X15 < 2*X16 (violated)
X10 + X12 + X15 < 2*X17 (violated)
X10 + X12 + X15 < 2*X18 (violated)
X10 + X12 + X15 < 2*X19 (violated)
X10 + X12 + X15 < 2*X20 (violated)
X10 + X12 + X16 < 2*X13 (violated)
X10 + X12 + X16 < 2*X14 (violated)
X10 + X12 + X16 < 2*X15 (violated)
X10 + X12 + X16 < 2*X17 (violated)
X10 + X12 + X16 < 2*X18 (violated)
X10 + X12 + X16 < 2*X19 (violated)
X10 + X12 + X16 < 2*X20 (violated)
X10 + X12 + X17 < 2*X13 (violated)
X10 + X12 + X17 < 2*X14 (violated)
X10 + X12 + X17 < 2*X15 (violated)
X10 + X12 + X17 < 2*X16 (violated)
X10 + X12 + X17 < 2*X18 (violated)
X10 + X12 + X17 < 2*X19 (violated)
X10 + X12 + X17 < 2*X20 (violated)
X10 + X12 + X18 < 2*X13 (violated)
X10 + X12 + X18 < 2*X14 (violated)
X10 + X12 + X18 < 2*X15 (violated)
X10 + X12 + X18 < 2*X16 (violated)
X10 + X12 + X18 < 2*X17 (violated)
X10 + X12 + X18 < 2*X19 (violated)
X10 + X12 + X18 < 2*X20 (violated)
X10 + X12 + X19 < 2*X13 (violated)
X10 + X12 + X19 < 2*X14 (violated)
X10 + X12 + X19 < 2*X15 (violated)
X10 + X12 + X19 < 2*X16 (violated)
X10 + X12 + X19 < 2*X17 (violated)
X10 + X12 + X19 < 2*X18 (violated)
X10 + X12 + X19 < 2*X20 (violated)
X10 + X12 + X20 < 2*X13 (violated)
X10 + X12 + X20 < 2*X14 (violated)
X10 + X12 + X20 < 2*X15 (violated)
X10 + X12 + X20 < 2*X16 (violated)
X10 + X12 + X20 < 2*X17 (violated)
X10 + X12 + X20 < 2*X18 (violated)
X10 + X12 + X20 < 2*X19 (violated)
X10 + X13 + X14 < 2*X15 (violated)
X10 + X13 + X14 < 2*X16 (violated)
X10 + X13 + X14 < 2*X17 (violated)
X10 + X13 + X14 < 2*X18 (violated)
X10 + X13 + X14 < 2*X19 (violated)
X10 + X13 + X14 < 2*X20 (violated)
X10 + X13 + X15 < 2*X14 (violated)
X10 + X13 + X15 < 2*X16 (violated)
X10 + X13 + X15 < 2*X17 (violated)
X10 + X13 + X15 < 2*X18 (violated)
X10 + X13 + X15 < 2*X19 (violated)
X10 + X13 + X15 < 2*X20 (violated)
X10 + X13 + X16 < 2*X14 (violated)
X10 + X13 + X16 < 2*X15 (violated)
X10 + X13 + X16 < 2*X17 (violated)
X10 + X13 + X16 < 2*X18 (violated)
X10 + X13 + X16 < 2*X19 (violated)
X10 + X13 + X16 < 2*X20 (violated)
X10 + X13 + X17 < 2*X14 (violated)
X10 + X13 + X17 < 2*X15 (violated)
X10 + X13 + X17 < 2*X16 (violated)
X10 + X13 + X17 < 2*X18 (violated)
X10 + X13 + X17 < 2*X19 (violated)
X10 + X13 + X17 < 2*X20 (violated)
X10 + X13 + X18 < 2*X14 (violated)
X10 + X13 + X18 < 2*X15 (violated)
X10 + X13 + X18 < 2*X16 (violated)
X10 + X13 + X18 < 2*X17 (violated)
X10 + X13 + X18 < 2*X19 (violated)
X10 + X13 + X18 < 2*X20 (violated)
X10 + X13 + X19 < 2*X14 (violated)
X10 + X13 + X19 < 2*X15 (violated)
X10 + X13 + X19 < 2*X16 (violated)
X10 + X13 + X19 < 2*X17 (violated)
X10 + X13 + X19 < 2*X18 (violated)
X10 + X13 + X19 < 2*X20 (violated)
X10 + X13 + X20 < 2*X14 (violated)
X10 + X13 + X20 < 2*X15 (violated)
X10 + X13 + X20 < 2*X16 (violated)
X10 + X13 + X20 < 2*X17 (violated)
X10 + X13 + X20 < 2*X18 (violated)
X10 + X13 + X20 < 2*X19 (violated)
X10 + X14 + X15 < 2*X16 (violated)
X10 + X14 + X15 < 2*X17 (violated)
X10 + X14 + X15 < 2*X18 (violated)
X10 + X14 + X15 < 2*X19 (violated)
X10 + X14 + X15 < 2*X20 (violated)
X10 + X14 + X16 < 2*X15 (violated)
X10 + X14 + X16 < 2*X17 (violated)
X10 + X14 + X16 < 2*X18 (violated)
X10 + X14 + X16 < 2*X19 (violated)
X10 + X14 + X16 < 2*X20 (violated)
X10 + X14 + X17 < 2*X15 (violated)
X10 + X14 + X17 < 2*X16 (violated)
X10 + X14 + X17 < 2*X18 (violated)
X10 + X14 + X17 < 2*X19 (violated)
X10 + X14 + X17 < 2*X20 (violated)
X10 + X14 + X18 < 2*X15 (violated)
X10 + X14 + X18 < 2*X16 (violated)
X10 + X14 + X18 < 2*X17 (violated)
X10 + X14 + X18 < 2*X19 (violated)
X10 + X14 + X18 < 2*X20 (violated)
X10 + X14 + X19 < 2*X15 (violated)
X10 + X14 + X19 < 2*X16 (violated)
X10 + X14 + X19 < 2*X17 (violated)
X10 + X14 + X19 < 2*X18 (violated)
X10 + X14 + X19 < 2*X20 (violated)
X10 + X14 + X20 < 2*X15 (violated)
X10 + X14 + X20 < 2*X16 (violated)
X10 + X14 + X20 < 2*X17 (violated)
X10 + X14 + X20 < 2*X18 (violated)
X10 + X14 + X20 < 2*X19 (violated)
X10 + X15 + X16 < 2*X17 (violated)
X10 + X15 + X16 < 2*X18 (violated)
X10 + X15 + X16 < 2*X19 (violated)
X10 + X15 + X16 < 2*X20 (violated)
X10 + X15 + X17 < 2*X16 (violated)
X10 + X15 + X17 < 2*X18 (violated)
X10 + X15 + X17 < 2*X19 (violated)
X10 + X15 + X17 < 2*X20 (violated)
X10 + X15 + X18 < 2*X16 (violated)
X10 + X15 + X18 < 2*X17 (violated)
X10 + X15 + X18 < 2*X19 (violated)
X10 + X15 + X18 < 2*X20 (violated)
X10 + X15 + X19 < 2*X16 (violated)
X10 + X15 + X19 < 2*X17 (violated)
X10 + X15 + X19 < 2*X18 (violated)
X10 + X15 + X19 < 2*X20 (violated)
X10 + X15 + X20 < 2*X16 (violated)
X10 + X15 + X20 < 2*X17 (violated)
X10 + X15 + X20 < 2*X18 (violated)
X10 + X15 + X20 < 2*X19 (violated)
X10 + X16 + X17 < 2*X18 (violated)
X10 + X16 + X17 < 2*X19 (violated)
X10 + X16 + X17 < 2*X20 (violated)
X10 + X16 + X18 < 2*X17 (violated)
X10 + X16 + X18 < 2*X19 (violated)
X10 + X16 + X18 < 2*X20 (violated)
X10 + X16 + X19 < 2*X17 (violated)
X10 + X16 + X19 < 2*X18 (violated)
X10 + X16 + X19 < 2*X20 (violated)
X10 + X16 + X20 < 2*X17 (violated)
X10 + X16 + X20 < 2*X18 (violated)
X10 + X16 + X20 < 2*X19 (violated)
X10 + X17 + X18 < 2*X19 (violated)
X10 + X17 + X18 < 2*X20 (violated)
X10 + X17 + X19 < 2*X18 (violated)
X10 + X17 + X19 < 2*X20 (violated)
X10 + X17 + X20 < 2*X18 (violated)
X10 + X17 + X20 < 2*X19 (violated)
X10 + X18 + X19 < 2*X20 (violated)
X10 + X18 + X20 < 2*X19 (violated)
X11 + X12 + X13 < 2*X14 (violated)
X11 + X12 + X13 < 2*X15 (violated)
X11 + X12 + X13 < 2*X16 (violated)
X11 + X12 + X13 < 2*X17 (violated)
X11 + X12 + X13 < 2*X18 (violated)
X11 + X12 + X13 < 2*X19 (violated)
X11 + X12 + X13 < 2*X20 (violated)
X11 + X12 + X14 < 2*X13 (violated)
X11 + X12 + X14 < 2*X15 (violated)
X11 + X12 + X14 < 2*X16 (violated)
X11 + X12 + X14 < 2*X17 (violated)
X11 + X12 + X14 < 2*X18 (violated)
X11 + X12 + X14 < 2*X19 (violated)
X11 + X12 + X14 < 2*X20 (violated)
X11 + X12 + X15 < 2*X13 (violated)
X11 + X12 + X15 < 2*X14 (violated)
X11 + X12 + X15 < 2*X16 (violated)
X11 + X12 + X15 < 2*X17 (violated)
X11 + X12 + X15 < 2*X18 (violated)
X11 + X12 + X15 < 2*X19 (violated)
X11 + X12 + X15 < 2*X20 (violated)
X11 + X12 + X16 < 2*X13 (violated)
X11 + X12 + X16 < 2*X14 (violated)
X11 + X12 + X16 < 2*X15 (violated)
X11 + X12 + X16 < 2*X17 (violated)
X11 + X12 + X16 < 2*X18 (violated)
X11 + X12 + X16 < 2*X19 (violated)
X11 + X12 + X16 < 2*X20 (violated)
X11 + X12 + X17 < 2*X13 (violated)
X11 + X12 + X17 < 2*X14 (violated)
X11 + X12 + X17 < 2*X15 (violated)
X11 + X12 + X17 < 2*X16 (violated)
X11 + X12 + X17 < 2*X18 (violated)
X11 + X12 + X17 < 2*X19 (violated)
X11 + X12 + X17 < 2*X20 (violated)
X11 + X12 + X18 < 2*X13 (violated)
X11 + X12 + X18 < 2*X14 (violated)
X11 + X12 + X18 < 2*X15 (violated)
X11 + X12 + X18 < 2*X16 (violated)
X11 + X12 + X18 < 2*X17 (violated)
X11 + X12 + X18 < 2*X19 (violated)
X11 + X12 + X18 < 2*X20 (violated)
X11 + X12 + X19 < 2*X13 (violated)
X11 + X12 + X19 < 2*X14 (violated)
X11 + X12 + X19 < 2*X15 (violated)
X11 + X12 + X19 < 2*X16 (violated)
X11 + X12 + X19 < 2*X17 (violated)
X11 + X12 + X19 < 2*X18 (violated)
X11 + X12 + X19 < 2*X20 (violated)
X11 + X12 + X20 < 2*X13 (violated)
X11 + X12 + X20 < 2*X14 (violated)
X11 + X12 + X20 < 2*X15 (violated)
X11 + X12 + X20 < 2*X16 (violated)
X11 + X12 + X20 < 2*X17 (violated)
X11 + X12 + X20 < 2*X18 (violated)
X11 + X12 + X20 < 2*X19 (violated)
X11 + X13 + X14 < 2*X15 (violated)
X11 + X13 + X14 < 2*X16 (violated)
X11 + X13 + X14 < 2*X17 (violated)
X11 + X13 + X14 < 2*X18 (violated)
X11 + X13 + X14 < 2*X19 (violated)
X11 + X13 + X14 < 2*X20 (violated)
X11 + X13 + X15 < 2*X14 (violated)
X11 + X13 + X15 < 2*X16 (violated)
X11 + X13 + X15 < 2*X17 (violated)
X11 + X13 + X15 < 2*X18 (violated)
X11 + X13 + X15 < 2*X19 (violated)
X11 + X13 + X15 < 2*X20 (violated)
X11 + X13 + X16 < 2*X14 (violated)
X11 + X13 + X16 < 2*X15 (violated)
X11 + X13 + X16 < 2*X17 (violated)
X11 + X13 + X16 < 2*X18 (violated)
X11 + X13 + X16 < 2*X19 (violated)
X11 + X13 + X16 < 2*X20 (violated)
X11 + X13 + X17 < 2*X14 (violated)
X11 + X13 + X17 < 2*X15 (violated)
X11 + X13 + X17 < 2*X16 (violated)
X11 + X13 + X17 < 2*X18 (violated)
X11 + X13 + X17 < 2*X19 (violated)
X11 + X13 + X17 < 2*X20 (violated)
X11 + X13 + X18 < 2*X14 (violated)
X11 + X13 + X18 < 2*X15 (violated)
X11 + X13 + X18 < 2*X16 (violated)
X11 + X13 + X18 < 2*X17 (violated)
X11 + X13 + X18 < 2*X19 (violated)
X11 + X13 + X18 < 2*X20 (violated)
X11 + X13 + X19 < 2*X14 (violated)
X11 + X13 + X19 < 2*X15 (violated)
X11 + X13 + X19 < 2*X16 (violated)
X11 + X13 + X19 < 2*X17 (violated)
X11 + X13 + X19 < 2*X18 (violated)
X11 + X13 + X19 < 2*X20 (violated)
X11 + X13 + X20 < 2*X14 (violated)
X11 + X13 + X20 < 2*X15 (violated)
X11 + X13 + X20 < 2*X16 (violated)
X11 + X13 + X20 < 2*X17 (violated)
X11 + X13 + X20 < 2*X18 (violated)
X11 + X13 + X20 < 2*X19 (violated)
X11 + X14 + X15 < 2*X16 (violated)
X11 + X14 + X15 < 2*X17 (violated)
X11 + X14 + X15 < 2*X18 (violated)
X11 + X14 + X15 < 2*X19 (violated)
X11 + X14 + X15 < 2*X20 (violated)
X11 + X14 + X16 < 2*X15 (violated)
X11 + X14 + X16 < 2*X17 (violated)
X11 + X14 + X16 < 2*X18 (violated)
X11 + X14 + X16 < 2*X19 (violated)
X11 + X14 + X16 < 2*X20 (violated)
X11 + X14 + X17 < 2*X15 (violated)
X11 + X14 + X17 < 2*X16 (violated)
X11 + X14 + X17 < 2*X18 (violated)
X11 + X14 + X17 < 2*X19 (violated)
X11 + X14 + X17 < 2*X20 (violated)
X11 + X14 + X18 < 2*X15 (violated)
X11 + X14 + X18 < 2*X16 (violated)
X11 + X14 + X18 < 2*X17 (violated)
X11 + X14 + X18 < 2*X19 (violated)
X11 + X14 + X18 < 2*X20 (violated)
X11 + X14 + X19 < 2*X15 (violated)
X11 + X14 + X19 < 2*X16 (violated)
X11 + X14 + X19 < 2*X17 (violated)
X11 + X14 + X19 < 2*X18 (violated)
X11 + X14 + X19 < 2*X20 (violated)
X11 + X14 + X20 < 2*X15 (violated)
X11 + X14 + X20 < 2*X16 (violated)
X11 + X14 + X20 < 2*X17 (violated)
X11 + X14 + X20 < 2*X18 (violated)
X11 + X14 + X20 < 2*X19 (violated)
X11 + X15 + X16 < 2*X17 (violated)
X11 + X15 + X16 < 2*X18 (violated)
X11 + X15 + X16 < 2*X19 (violated)
X11 + X15 + X16 < 2*X20 (violated)
X11 + X15 + X17 < 2*X16 (violated)
X11 + X15 + X17 < 2*X18 (violated)
X11 + X15 + X17 < 2*X19 (violated)
X11 + X15 + X17 < 2*X20 (violated)
X11 + X15 + X18 < 2*X16 (violated)
X11 + X15 + X18 < 2*X17 (violated)
X11 + X15 + X18 < 2*X19 (violated)
X11 + X15 + X18 < 2*X20 (violated)
X11 + X15 + X19 < 2*X16 (violated)
X11 + X15 + X19 < 2*X17 (violated)
X11 + X15 + X19 < 2*X18 (violated)
X11 + X15 + X19 < 2*X20 (violated)
X11 + X15 + X20 < 2*X16 (violated)
X11 + X15 + X20 < 2*X17 (violated)
X11 + X15 + X20 < 2*X18 (violated)
X11 + X15 + X20 < 2*X19 (violated)
X11 + X16 + X17 < 2*X18 (violated)
X11 + X16 + X17 < 2*X19 (violated)
X11 + X16 + X17 < 2*X20 (violated)
X11 + X16 + X18 < 2*X17 (violated)
X11 + X16 + X18 < 2*X19 (violated)
X11 + X16 + X18 < 2*X20 (violated)
X11 + X16 + X19 < 2*X17 (violated)
X11 + X16 + X19 < 2*X18 (violated)
X11 + X16 + X19 < 2*X20 (violated)
X11 + X16 + X20 < 2*X17 (violated)
X11 + X16 + X20 < 2*X18 (violated)
X11 + X16 + X20 < 2*X19 (violated)
X11 + X17 + X18 < 2*X19 (violated)
X11 + X17 + X18 < 2*X20 (violated)
X11 + X17 + X19 < 2*X18 (violated)
X11 + X17 + X19 < 2*X20 (violated)
X11 + X17 + X20 < 2*X18 (violated)
X11 + X17 + X20 < 2*X19 (violated)
X11 + X18 + X19 < 2*X20 (violated)
X11 + X18 + X20 < 2*X19 (violated)
X12 + X13 + X14 < 2*X15 (violated)
X12 + X13 + X14 < 2*X16 (violated)
X12 + X13 + X14 < 2*X17 (violated)
X12 + X13 + X14 < 2*X18 (violated)
X12 + X13 + X14 < 2*X19 (violated)
X12 + X13 + X14 < 2*X20 (violated)
X12 + X13 + X15 < 2*X14 (violated)
X12 + X13 + X15 < 2*X16 (violated)
X12 + X13 + X15 < 2*X17 (violated)
X12 + X13 + X15 < 2*X18 (violated)
X12 + X13 + X15 < 2*X19 (violated)
X12 + X13 + X15 < 2*X20 (violated)
X12 + X13 + X16 < 2*X14 (violated)
X12 + X13 + X16 < 2*X15 (violated)
X12 + X13 + X16 < 2*X17 (violated)
X12 + X13 + X16 < 2*X18 (violated)
X12 + X13 + X16 < 2*X19 (violated)
X12 + X13 + X16 < 2*X20 (violated)
X12 + X13 + X17 < 2*X14 (violated)
X12 + X13 + X17 < 2*X15 (violated)
X12 + X13 + X17 < 2*X16 (violated)
X12 + X13 + X17 < 2*X18 (violated)
X12 + X13 + X17 < 2*X19 (violated)
X12 + X13 + X17 < 2*X20 (violated)
X12 + X13 + X18 < 2*X14 (violated)
X12 + X13 + X18 < 2*X15 (violated)
X12 + X13 + X18 < 2*X16 (violated)
X12 + X13 + X18 < 2*X17 (violated)
X12 + X13 + X18 < 2*X19 (violated)
X12 + X13 + X18 < 2*X20 (violated)
X12 + X13 + X19 < 2*X14 (violated)
X12 + X13 + X19 < 2*X15 (violated)
X12 + X13 + X19 < 2*X16 (violated)
X12 + X13 + X19 < 2*X17 (violated)
X12 + X13 + X19 < 2*X18 (violated)
X12 + X13 + X19 < 2*X20 (violated)
X12 + X13 + X20 < 2*X14 (violated)
X12 + X13 + X20 < 2*X15 (violated)
X12 + X13 + X20 < 2*X16 (violated)
X12 + X13 + X20 < 2*X17 (violated)
X12 + X13 + X20 < 2*X18 (violated)
X12 + X13 + X20 < 2*X19 (violated)
X12 + X14 + X15 < 2*X16 (violated)
X12 + X14 + X15 < 2*X17 (violated)
X12 + X14 + X15 < 2*X18 (violated)
X12 + X14 + X15 < 2*X19 (violated)
X12 + X14 + X15 < 2*X20 (violated)
X12 + X14 + X16 < 2*X15 (violated)
X12 + X14 + X16 < 2*X17 (violated)
X12 + X14 + X16 < 2*X18 (violated)
X12 + X14 + X16 < 2*X19 (violated)
X12 + X14 + X16 < 2*X20 (violated)
X12 + X14 + X17 < 2*X15 (violated)
X12 + X14 + X17 < 2*X16 (violated)
X12 + X14 + X17 < 2*X18 (violated)
X12 + X14 + X17 < 2*X19 (violated)
X12 + X14 + X17 < 2*X20 (violated)
X12 + X14 + X18 < 2*X15 (violated)
X12 + X14 + X18 < 2*X16 (violated)
X12 + X14 + X18 < 2*X17 (violated)
X12 + X14 + X18 < 2*X19 (violated)
X12 + X14 + X18 < 2*X20 (violated)
X12 + X14 + X19 < 2*X15 (violated)
X12 + X14 + X19 < 2*X16 (violated)
X12 + X14 + X19 < 2*X17 (violated)
X12 + X14 + X19 < 2*X18 (violated)
X12 + X14 + X19 < 2*X20 (violated)
X12 + X14 + X20 < 2*X15 (violated)
X12 + X14 + X20 < 2*X16 (violated)
X12 + X14 + X20 < 2*X17 (violated)
X12 + X14 + X20 < 2*X18 (violated)
X12 + X14 + X20 < 2*X19 (violated)
X12 + X15 + X16 < 2*X17 (violated)
X12 + X15 + X16 < 2*X18 (violated)
X12 + X15 + X16 < 2*X19 (violated)
X12 + X15 + X16 < 2*X20 (violated)
X12 + X15 + X17 < 2*X16 (violated)
X12 + X15 + X17 < 2*X18 (violated)
X12 + X15 + X17 < 2*X19 (violated)
X12 + X15 + X17 < 2*X20 (violated)
X12 + X15 + X18 < 2*X16 (violated)
X12 + X15 + X18 < 2*X17 (violated)
X12 + X15 + X18 < 2*X19 (violated)
X12 + X15 + X18 < 2*X20 (violated)
X12 + X15 + X19 < 2*X16 (violated)
X12 + X15 + X19 < 2*X17 (violated)
X12 + X15 + X19 < 2*X18 (violated)
X12 + X15 + X19 < 2*X20 (violated)
X12 + X15 + X20 < 2*X16 (violated)
X12 + X15 + X20 < 2*X17 (violated)
X12 + X15 + X20 < 2*X18 (violated)
X12 + X15 + X20 < 2*X19 (violated)
X12 + X16 + X17 < 2*X18 (violated)
X12 + X16 + X17 < 2*X19 (violated)
X12 + X16 + X17 < 2*X20 (violated)
X12 + X16 + X18 < 2*X17 (violated)
X12 + X16 + X18 < 2*X19 (violated)
X12 + X16 + X18 < 2*X20 (violated)
X12 + X16 + X19 < 2*X17 (violated)
X12 + X16 + X19 < 2*X18 (violated)
X12 + X16 + X19 < 2*X20 (violated)
X12 + X16 + X20 < 2*X17 (violated)
X12 + X16 + X20 < 2*X18 (violated)
X12 + X16 + X20 < 2*X19 (violated)
X12 + X17 + X18 < 2*X19 (violated)
X12 + X17 + X18 < 2*X20 (violated)
X12 + X17 + X19 < 2*X18 (violated)
X12 + X17 + X19 < 2*X20 (violated)
X12 + X17 + X20 < 2*X18 (violated)
X12 + X17 + X20 < 2*X19 (violated)
X12 + X18 + X19 < 2*X20 (violated)
X12 + X18 + X20 < 2*X19 (violated)
X13 + X14 + X15 < 2*X16 (violated)
X13 + X14 + X15 < 2*X17 (violated)
X13 + X14 + X15 < 2*X18 (violated)
X13 + X14 + X15 < 2*X19 (violated)
X13 + X14 + X15 < 2*X20 (violated)
X13 + X14 + X16 < 2*X15 (violated)
X13 + X14 + X16 < 2*X17 (violated)
X13 + X14 + X16 < 2*X18 (violated)
X13 + X14 + X16 < 2*X19 (violated)
X13 + X14 + X16 < 2*X20 (violated)
X13 + X14 + X17 < 2*X15 (violated)
X13 + X14 + X17 < 2*X16 (violated)
X13 + X14 + X17 < 2*X18 (violated)
X13 + X14 + X17 < 2*X19 (violated)
X13 + X14 + X17 < 2*X20 (violated)
X13 + X14 + X18 < 2*X15 (violated)
X13 + X14 + X18 < 2*X16 (violated)
X13 + X14 + X18 < 2*X17 (violated)
X13 + X14 + X18 < 2*X19 (violated)
X13 + X14 + X18 < 2*X20 (violated)
X13 + X14 + X19 < 2*X15 (violated)
X13 + X14 + X19 < 2*X16 (violated)
X13 + X14 + X19 < 2*X17 (violated)
X13 + X14 + X19 < 2*X18 (violated)
X13 + X14 + X19 < 2*X20 (violated)
X13 + X14 + X20 < 2*X15 (violated)
X13 + X14 + X20 < 2*X16 (violated)
X13 + X14 + X20 < 2*X17 (violated)
X13 + X14 + X20 < 2*X18 (violated)
X13 + X14 + X20 < 2*X19 (violated)
X13 + X15 + X16 < 2*X17 (violated)
X13 + X15 + X16 < 2*X18 (violated)
X13 + X15 + X16 < 2*X19 (violated)
X13 + X15 + X16 < 2*X20 (violated)
X13 + X15 + X17 < 2*X16 (violated)
X13 + X15 + X17 < 2*X18 (violated)
X13 + X15 + X17 < 2*X19 (violated)
X13 + X15 + X17 < 2*X20 (violated)
X13 + X15 + X18 < 2*X16 (violated)
X13 + X15 + X18 < 2*X17 (violated)
X13 + X15 + X18 < 2*X19 (violated)
X13 + X15 + X18 < 2*X20 (violated)
X13 + X15 + X19 < 2*X16 (violated)
X13 + X15 + X19 < 2*X17 (violated)
X13 + X15 + X19 < 2*X18 (violated)
X13 + X15 + X19 < 2*X20 (violated)
X13 + X15 + X20 < 2*X16 (violated)
X13 + X15 + X20 < 2*X17 (violated)
X13 + X15 + X20 < 2*X18 (violated)
X13 + X15 + X20 < 2*X19 (violated)
X13 + X16 + X17 < 2*X18 (violated)
X13 + X16 + X17 < 2*X19 (violated)
X13 + X16 + X17 < 2*X20 (violated)
X13 + X16 + X18 < 2*X17 (violated)
X13 + X16 + X18 < 2*X19 (violated)
X13 + X16 + X18 < 2*X20 (violated)
X13 + X16 + X19 < 2*X17 (violated)
X13 + X16 + X19 < 2*X18 (violated)
X13 + X16 + X19 < 2*X20 (violated)
X13 + X16 + X20 < 2*X17 (violated)
X13 + X16 + X20 < 2*X18 (violated)
X13 + X16 + X20 < 2*X19 (violated)
X13 + X17 + X18 < 2*X19 (violated)
X13 + X17 + X18 < 2*X20 (violated)
X13 + X17 + X19 < 2*X18 (violated)
X13 + X17 + X19 < 2*X20 (violated)
X13 + X17 + X20 < 2*X18 (violated)
X13 + X17 + X20 < 2*X19 (violated)
X13 + X18 + X19 < 2*X20 (violated)
X13 + X18 + X20 < 2*X19 (violated)
X14 + X15 + X16 < 2*X17 (violated)
X14 + X15 + X16 < 2*X18 (violated)
X14 + X15 + X16 < 2*X19 (violated)
X14 + X15 + X16 < 2*X20 (violated)
X14 + X15 + X17 < 2*X16 (violated)
X14 + X15 + X17 < 2*X18 (violated)
X14 + X15 + X17 < 2*X19 (violated)
X14 + X15 + X17 < 2*X20 (violated)
X14 + X15 + X18 < 2*X16 (violated)
X14 + X15 + X18 < 2*X17 (violated)
X14 + X15 + X18 < 2*X19 (violated)
X14 + X15 + X18 < 2*X20 (violated)
X14 + X15 + X19 < 2*X16 (violated)
X14 + X15 + X19 < 2*X17 (violated)
X14 + X15 + X19 < 2*X18 (violated)
X14 + X15 + X19 < 2*X20 (violated)
X14 + X15 + X20 < 2*X16 (violated)
X14 + X15 + X20 < 2*X17 (violated)
X14 + X15 + X20 < 2*X18 (violated)
X14 + X15 + X20 < 2*X19 (violated)
X14 + X16 + X17 < 2*X18 (violated)
X14 + X16 + X17 < 2*X19 (violated)
X14 + X16 + X17 < 2*X20 (violated)
X14 + X16 + X18 < 2*X17 (violated)
X14 + X16 + X18 < 2*X19 (violated)
X14 + X16 + X18 < 2*X20 (violated)
X14 + X16 + X19 < 2*X17 (violated)
X14 + X16 + X19 < 2*X18 (violated)
X14 + X16 + X19 < 2*X20 (violated)
X14 + X16 + X20 < 2*X17 (violated)
X14 + X16 + X20 < 2*X18 (violated)
X14 + X16 + X20 < 2*X19 (violated)
X14 + X17 + X18 < 2*X19 (violated)
X14 + X17 + X18 < 2*X20 (violated)
X14 + X17 + X19 < 2*X18 (violated)
X14 + X17 + X19 < 2*X20 (violated)
X14 + X17 + X20 < 2*X18 (violated)
X14 + X17 + X20 < 2*X19 (violated)
X14 + X18 + X19 < 2*X20 (violated)
X14 + X18 + X20 < 2*X19 (violated)
X15 + X16 + X17 < 2*X18 (violated)
X15 + X16 + X17 < 2*X19 (violated)
X15 + X16 + X17 < 2*X20 (violated)
X15 + X16 + X18 < 2*X17 (violated)
X15 + X16 + X18 < 2*X19 (violated)
X15 + X16 + X18 < 2*X20 (violated)
X15 + X16 + X19 < 2*X17 (violated)
X15 + X16 + X19 < 2*X18 (violated)
X15 + X16 + X19 < 2*X20 (violated)
X15 + X16 + X20 < 2*X17 (violated)
X15 + X16 + X20 < 2*X18 (violated)
X15 + X16 + X20 < 2*X19 (violated)
X15 + X17 + X18 < 2*X19 (violated)
X15 + X17 + X18 < 2*X20 (violated)
X15 + X17 + X19 < 2*X18 (violated)
X15 + X17 + X19 < 2*X20 (violated)
X15 + X17 + X20 < 2*X18 (violated)
X15 + X17 + X20 < 2*X19 (violated)
X15 + X18 + X19 < 2*X20 (violated)
X15 + X18 + X20 < 2*X19 (violated)
X16 + X17 + X18 < 2*X19 (violated)
X16 + X17 + X18 < 2*X20 (violated)
X16 + X17 + X19 < 2*X18 (violated)
X16 + X17 + X19 < 2*X20 (violated)
X16 + X17 + X20 < 2*X18 (violated)
X16 + X17 + X20 < 2*X19 (violated)
X16 + X18 + X19 < 2*X20 (violated)
X16 + X18 + X20 < 2*X19 (violated)
X17 + X18 + X19 < 2*X20 (violated)
X17 + X18 + X20 < 2*X19 (violated)


==> anc/milp1.py <==
### This Python script implements the first MILP (4.13) from the paper
### Call this script with argument --m=20 to reproduce the solution (4.18)

import gurobipy as gp
from gurobipy import GRB
import argparse
import numpy as np
from itertools import combinations


### Determine the value of m from the command line
parser = argparse.ArgumentParser()
parser.add_argument('--m', type=int)
args = parser.parse_args()
m = args.m


### Create the MILP as a Gurobi model
model = gp.Model("MILP_violation_indicators")
model.setParam('FeasibilityTol', 1e-9)	# largest allowed violation for feasibility constraints
model.setParam('IntFeasTol', 1e-9)	    # smallest allowed violation for integrality constraints
model.setParam('IntegralityFocus', 1)	# focus on ensuring integrality

# Define the x variables
xs = model.addVars(range(1,m+1), vtype=GRB.CONTINUOUS, lb=0, ub=1, name="x")	# x_i for i = 1,...,m

# Define the y variables: one variable y_t for each tuple t = (i,j,k,l) in T, with corresponding inequality X_i + X_j + X_k < 2 X_l
T = [
        (i,j,k,l) for i in range(1,m+1) for j in range(1,m+1) for k in range(1,m+1) for l in range(1,m+1)
        if i < j and j < k and l not in [i,j,k] and j < l	        # See (4.12) for these conditions
    ]
ys = model.addVars(T, vtype=GRB.BINARY, name=[f"X{t[0]} + X{t[1]} + X{t[2]} < 2*X{t[3]}" for t in T])

# Generate the order constraints x_1 <= x_2 <= ... <= x_m = 1
for i in range(1,m):
    model.addConstr(xs[i] <= xs[i + 1], f"order_{i}")
model.addConstr(xs[m] == 1, "x_m_is_1")       # Fix x_m to 1 without loss of generality

# Generate the implication constraints (4.14)
threshold = 2e-5
for t in T:
        i,j,k,l = t

        # https://docs.gurobi.com/projects/optimizer/en/12.0/reference/cpp/model.html#_CPPv4N8GRBModel21addGenConstrIndicatorE6GRBVariRK13GRBTempConstr6string
        model.addGenConstrIndicator(
            ys[t],	        # Indicator variable
            True,           # If y[i, j, k, l] == 1, then the following inequality must hold:
            xs[i] + xs[j] + xs[k] - 2 * xs[l], 
            GRB.LESS_EQUAL,
            -threshold,
            name=f"indicator_{i}_{j}_{k}_{l}"
        )


# Generation of redundant constraints I
# =====================================

print('Generating redundant constraints I')

Tset = set(T)

def children(t):
    """
    Given an input t=(i,j,k,l), return other tuples tt=(a,c,d,d)
    such that the implication

        X_a + X_b + X_c < 2*X_d   =>   X_i + X_j + X_k < 2*X_l

    holds merely by the monotonicity 0 <= X_1 <= ... <= X_m = 1
    """
    ai = np.array(t)
    ai[0] += 1
    aj = np.array(t)
    aj[1] += 1
    ak = np.array(t)
    ak[2] += 1
    al = np.array(t)
    al[3] -= 1
    possible_children = [tuple(ai), tuple(aj), tuple(ak), tuple(al)]

    # filter to only those that belong to T
    return [tt for tt in possible_children if tt in Tset]

for t in T:
    y = ys[t]
    for tt in children(t):
        yy = ys[tt]
        # if t=(i,j,k,l) does not hold (y=0) then tt=(a,c,d,d) cannot hold either
        model.addConstr(yy <= y)


# Generation of redundant constraints II
# ======================================

print('Generating redundant constraints II')

for subset in combinations(range(1, m+1), 6):
    subset = sorted(subset)
    i0, i1, i2, i3, i4, i5 = subset
    #{((0, 1, 4, 2), (2, 3, 5, 4))} is not satisfiable
    y = ys[(i0, i1, i4, i2)]
    yy = ys[(i2, i3, i5, i4)]
    model.addConstr( y + yy <= 1 ) # not jointly satisfiable



# Generation of redundant constraints III
# =======================================

print('Generating redundant constraints II')

"""
The file generate_redundant_constraints.py generates the following 9
unsatisfiable subsystems
"""

# Each of the following 9 subsystems is not jointly satisfiable
extremal3 = {
    ((0, 1, 5, 2), (0, 2, 4, 3), (2, 3, 6, 5)),
    ((0, 1, 6, 2), (0, 4, 7, 6), (2, 3, 5, 4)),
    ((0, 1, 3, 2), (0, 2, 6, 4), (4, 5, 7, 6)),
    ((0, 1, 6, 2), (0, 2, 3, 4), (4, 5, 7, 6)),
    ((0, 1, 5, 2), (0, 2, 5, 3), (2, 3, 4, 5)),
    ((0, 1, 4, 2), (0, 4, 6, 5), (2, 3, 5, 4)),
    ((0, 1, 3, 2), (0, 2, 4, 3), (2, 3, 5, 4)),
    ((0, 1, 6, 2), (0, 4, 5, 6), (2, 3, 6, 4)),
    ((0, 1, 2, 3), (3, 4, 7, 5), (5, 6, 8, 7))
}

for _, (t, tt, ttt) in enumerate(extremal3):
    print(_, '/', len(extremal3))
    distinct = len(set(t+tt+ttt))
    combs = combinations(range(1, m+1), distinct)
    for comb in combs:
        comb = sorted(comb)
        f = lambda x: comb[x]
        newt   = tuple(map(f, t))
        newtt  = tuple(map(f, tt))
        newttt = tuple(map(f, ttt))
        if newt in Tset and newtt in Tset and newttt in Tset:
            y = ys[newt]
            yy = ys[newtt]
            yyy = ys[newttt]
            # The subsystem (newt, newtt, newttt) is not jointly satisfiable,
            # so we add the redundant constraint y + yy + yyy <= 2
            model.addConstr( y + yy + yyy <= 2) 



print("Done python loops to define variables")




# Objective: Maximize the total number of satisfied inequalities
model.setObjective(gp.quicksum(ys.values()), GRB.MAXIMIZE)


### Do the optimization
model.optimize()


### Output the results and also log the inequalities to a file
print("\n\nResults:\n")

if model.status == GRB.OPTIMAL:
    logfile = open(f'ineqs_m_is_{m}.log', 'w')
    logfile.write(f'List of inequalities at m = {m} as generated by milp1.py, with satisfaction or violation up to threshold = {threshold}\n\n')
    print(f'Optimal Objective Value: {model.objVal}\n')

    # values for the x variables which achieve a maximum feasible subsystem
    # shift the indices by one to match the paper's notation
    for i in range(1,m+1):
        print(f'x_{i+1} = {xs[i].x}')

    # List the satisfied and violated inequalities separately
    print(f'\nSatisfied inequalities (modulo threshold {threshold}):')
    for y in ys.values():
        if y.x > 0.5:
            print(f'{y.varName}')
            logfile.write(f'{y.varName} (satisfied)\n')

    print(f'\nViolated inequalities (modulo threshold {threshold}):')
    for y in ys.values():
        if y.x <= 0.5:
            print(f'{y.varName}')
            logfile.write(f'{y.varName} (violated)\n')

    # Summarize, using that the total number of versions of the inequality is 2 * |T|
    print("\nIn total, the fraction of satisfied inequalities is up to", int(sum(y.x for y in ys.values())), "/", 2 * len(T), f'≈ {sum(y.x for y in ys.values())/(2*len(T)):.3f} at m = {m}')
    print()
else:
    print("No optimal solution found.")


==> anc/milp2.py <==
### This Python script implements the second MILP (4.16) from the paper

import gurobipy as gp
from gurobipy import GRB
import numpy as np
import argparse
import re
from collections import defaultdict
import gurobipy as gp
from gurobipy import GRB

parser = argparse.ArgumentParser()
parser.add_argument('--m', type=int)
args = parser.parse_args()
m = args.m

### read inequalities from the log file produced by milp1.py (or from any other file using the same format)
with open(f'ineqs_m_is_{m}.log', 'r') as file:
    data = file.read()
violated_inequalities = [line for line in data.split('\n') if '(violated)' in line]
satisfed_inequalities = [line for line in data.split('\n') if '(satisfied)' in line]


### extract the variable indices for the inequalities with python re
pattern = r"X(\d+) \+ X(\d+) \+ X(\d+) < 2\*X(\d+)"
indices_violated = [re.search(pattern, line).groups() for line in violated_inequalities]
indices_violated = [tuple(map(int, idx)) for idx in indices_violated]
indices_violated = [t for t in indices_violated	    # we assume the monotonicity constraint 0 ≤ X1 ≤ ... ≤ Xm, so if the lhs contains a variable with
                    if t[1] < t[-1]]	            # index higher than the variable index on the rhs, it is trivially violated and we ignore it here

indices_satisfied = [re.search(pattern, line).groups()
                     for line in satisfed_inequalities]
indices_satisfied = [tuple(map(int, idx)) for idx in indices_satisfied]

# This code assumes that the m variables are indexed from 1 to m
assert min([min(t) for t in indices_satisfied]) == 1
assert max([max(t) for t in indices_satisfied]) == m


### Summarize the number of satisfied and violated inequalities
print(len(indices_satisfied), 'satisfied inequalities')
print(len(indices_satisfied) + len(indices_violated), 'total inequalities')
print(f'Thus target probability: {len(indices_satisfied)}/2*{len(indices_violated) + len(indices_satisfied)} ≈ {len(indices_satisfied)/(2*(len(indices_violated) + len(indices_satisfied))):.4f}')
print()
print('='*80)

### Create the MILP as a Gurobi model
model = gp.Model("MILP_violation_indicators")
model.setParam('Heuristics', 0.9)


ys = {}
ys_by_satisfied_ineq = defaultdict(list)

# The heuristics used below use the parameter sep that depends on the number of variables m
sep = None
if m == 13:
    sep = 6
elif m == 15:
    sep = 7
elif m == 17:
    sep = 8
elif m == 20:
    sep = 9
elif m == 23:
    sep = 10
elif m == 25:
    sep = 11

# We add an objective function that minimizes the amount by which violated
# inequalities are violated, the so called "slacks"
# If a solution is feasible for the original problems, all slacks are zero
# and the objective function will be 0.
slacks_to_minimize = []

# Generate the infeasibility witness constraints
for violated_ineq in indices_violated:
    ii,jj,kk,ll = violated_ineq
    # Keep track of variables corresponding to satisfied inequalities
    # for the current violated inequality:
    satisfied_inequalities = []
    for satisfied_ineq in indices_satisfied:
        i,j,k,l = satisfied_ineq
        # The following heuristics result in some of the variables being
        # excluded (effectively set to 0 in the MILP) which speeds up the
        # computation and has turned out to be sufficient in the cases we have
        # considered.
        #
        # The idea is that the variable ``sep`` below separates the top scale
        # from the lower ones. We observed empirically that the satisfied
        # inequalities discarded by the following if statements do not
        # participate in the final subsystem corresponding to the current
        # violated inequality with indices (ii, jj, kk, ll).
        #
        # In order for these to work as intended, the variable indices must be 1 to m.
        #
        if sep is not None:
            # For instance, this first if statement discard the inequality
            # (i,j,k,l) if the violated ineuqality has two variables in the
            # top scale and all variables Xi,Xj,Xk,Xl of the satisfied
            # inequality belong to lower scales.
            if kk > sep and ll > sep and (k <= sep or l <=sep):
                continue
            if kk > sep and ll <= sep and k < ll:
                continue

        y = model.addVar(vtype=GRB.BINARY, name=f"X{i} + X{j} + X{k} <= 2*X{l}    for    X{ii} + X{jj} + X{kk} <= X{ll}")
        ys[(violated_ineq, satisfied_ineq)] = y
        ys_by_satisfied_ineq[satisfied_ineq].append(y)
        satisfied_inequalities.append((y, satisfied_ineq))
    left_hand_side = 0
    # Generate the infeasibility witness constraints recursively
    for q in reversed(range(1, m+1)):
        left_hand_side = left_hand_side + (
                                gp.quicksum(y for y, satisfied_ineq in satisfied_inequalities
                                            if q in satisfied_ineq[:-1])
                              - gp.quicksum(2 * y for y, satisfied_ineq in satisfied_inequalities
                                            if q == satisfied_ineq[-1])
                              + (1 if q in violated_ineq[:-1] else 0)
                              - (2 if q == violated_ineq[-1] else 0)
                         )
        # The following commented line would be the hard constraint
        #
        # model.addConstr(left_hand_side >= 0)
        #
        # Instead, we add non-negative slack variables which are minimized in
        # the objective function.
        slack  = model.addVar(vtype=GRB.CONTINUOUS, lb=0)
        slacks_to_minimize.append(slack)
        model.addConstr(left_hand_side >= -slack)
        # This provides information regarding solver progress: the current
        # value of the objective function is an upper bound on the number of
        # remaining infeasible subsystems to find.
        # Using slacks also appears to help the solver to find a feasible
        # solution (for wich all slacks are 0) faster.

# Generate the disjointness constraints
for satisfied_ineq in indices_satisfied:
    model.addConstr(gp.quicksum(ys_by_satisfied_ineq[satisfied_ineq]) <= 1)

model.setObjective(gp.quicksum(slacks_to_minimize), GRB.MINIMIZE)
model.optimize()

print(model.status)
print('\nResults:')
logfile = open(f'optimality_witness_m_is_{m}.log', 'w')
logfile.write(f'The following systems of inequalities are each infeasible, thereby witnessing an upper bound of {len(indices_satisfied)}/{2*(len(indices_satisfied) + len(indices_violated))}:\n')

for violated_ineq in indices_violated:
    print()
    logfile.write('\n')
    ii, jj, kk, ll = violated_ineq
    print(f'X{ii} + X{jj} + X{kk} < 2*X{ll}        cannot be satisfied jointly with')
    logfile.write(f'X{ii} + X{jj} + X{kk} < 2*X{ll}        cannot be satisfied jointly with\n')

    for satisfied_ineq in indices_satisfied:
        if (violated_ineq, satisfied_ineq) in ys:
            y = ys[(violated_ineq, satisfied_ineq)]
            if y.x >= 0.5: 
                i, j, k, l = satisfied_ineq
                print(f'-> X{i} + X{j} + X{k} < 2*X{l}')
                logfile.write(f'-> X{i} + X{j} + X{k} < 2*X{l}\n')


==> anc/optimality_witness_m_is_15.log <==
The following systems of inequalities are each infeasible, thereby witnessing an upper bound of 2304/5460:

X1 + X2 + X4 < 2*X3        cannot be satisfied jointly with
-> X2 + X3 + X6 < 2*X4
-> X3 + X5 + X7 < 2*X6

X1 + X2 + X5 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X6 < 2*X5

X1 + X2 + X6 < 2*X3        cannot be satisfied jointly with
-> X1 + X3 + X6 < 2*X4
-> X3 + X4 + X5 < 2*X6

X1 + X2 + X7 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X7 < 2*X6

X1 + X2 + X8 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X9 < 2*X8

X1 + X2 + X8 < 2*X4        cannot be satisfied jointly with
-> X5 + X6 + X11 < 2*X8

X1 + X2 + X8 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X8

X1 + X2 + X8 < 2*X6        cannot be satisfied jointly with
-> X3 + X6 + X12 < 2*X8
-> X4 + X11 + X14 < 2*X13
-> X6 + X8 + X13 < 2*X11

X1 + X2 + X8 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X13 < 2*X8
-> X7 + X8 + X14 < 2*X12

X1 + X2 + X9 < 2*X3        cannot be satisfied jointly with
-> X3 + X5 + X10 < 2*X9

X1 + X2 + X9 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X11 < 2*X8

X1 + X2 + X9 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X10 < 2*X8

X1 + X2 + X9 < 2*X6        cannot be satisfied jointly with
-> X5 + X8 + X11 < 2*X9
-> X6 + X9 + X15 < 2*X11

X1 + X2 + X9 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X9

X1 + X2 + X10 < 2*X3        cannot be satisfied jointly with
-> X4 + X5 + X14 < 2*X10

X1 + X2 + X10 < 2*X4        cannot be satisfied jointly with
-> X4 + X8 + X11 < 2*X9

X1 + X2 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X12 < 2*X10

X1 + X2 + X10 < 2*X6        cannot be satisfied jointly with
-> X5 + X6 + X12 < 2*X9
-> X6 + X10 + X14 < 2*X12

X1 + X2 + X10 < 2*X7        cannot be satisfied jointly with
-> X2 + X10 + X15 < 2*X12
-> X4 + X13 + X15 < 2*X14
-> X5 + X7 + X14 < 2*X10
-> X7 + X12 + X14 < 2*X15

X1 + X2 + X11 < 2*X3        cannot be satisfied jointly with
-> X3 + X5 + X9 < 2*X8
-> X3 + X8 + X12 < 2*X11

X1 + X2 + X11 < 2*X4        cannot be satisfied jointly with
-> X5 + X8 + X14 < 2*X10

X1 + X2 + X11 < 2*X5        cannot be satisfied jointly with
-> X3 + X5 + X14 < 2*X10
-> X5 + X10 + X15 < 2*X14

X1 + X2 + X11 < 2*X6        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X11
-> X6 + X11 + X15 < 2*X14

X1 + X2 + X11 < 2*X7        cannot be satisfied jointly with
-> X2 + X8 + X13 < 2*X9
-> X7 + X9 + X10 < 2*X11

X1 + X2 + X12 < 2*X3        cannot be satisfied jointly with
-> X5 + X11 + X13 < 2*X12

X1 + X2 + X12 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X11 < 2*X10

X1 + X2 + X12 < 2*X5        cannot be satisfied jointly with
-> X3 + X5 + X12 < 2*X10
-> X5 + X10 + X11 < 2*X12

X1 + X2 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X15 < 2*X12

X1 + X2 + X12 < 2*X7        cannot be satisfied jointly with
-> X1 + X3 + X7 < 2*X4
-> X1 + X7 + X14 < 2*X9
-> X3 + X9 + X14 < 2*X10
-> X4 + X9 + X10 < 2*X12
-> X5 + X11 + X15 < 2*X14

X1 + X2 + X13 < 2*X3        cannot be satisfied jointly with
-> X4 + X6 + X13 < 2*X9

X1 + X2 + X13 < 2*X4        cannot be satisfied jointly with
-> X1 + X6 + X12 < 2*X9
-> X5 + X9 + X11 < 2*X12

X1 + X2 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X14 < 2*X12

X1 + X2 + X13 < 2*X6        cannot be satisfied jointly with
-> X3 + X6 + X14 < 2*X10
-> X6 + X10 + X12 < 2*X13

X1 + X2 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X11 + X14 < 2*X13
-> X5 + X7 + X14 < 2*X9
-> X7 + X9 + X13 < 2*X14

X1 + X2 + X14 < 2*X3        cannot be satisfied jointly with
-> X3 + X8 + X15 < 2*X14

X1 + X2 + X14 < 2*X4        cannot be satisfied jointly with
-> X2 + X4 + X13 < 2*X9
-> X4 + X9 + X12 < 2*X13

X1 + X2 + X14 < 2*X5        cannot be satisfied jointly with
-> X3 + X5 + X15 < 2*X10
-> X5 + X10 + X12 < 2*X14

X1 + X2 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X14

X1 + X2 + X14 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X14 < 2*X8
-> X7 + X8 + X13 < 2*X14

X1 + X2 + X15 < 2*X3        cannot be satisfied jointly with
-> X4 + X12 + X14 < 2*X13

X1 + X2 + X15 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X14 < 2*X13

X1 + X2 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X12

X1 + X2 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X14

X1 + X2 + X15 < 2*X7        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X9
-> X7 + X11 + X13 < 2*X15

X1 + X3 + X8 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X9 < 2*X8

X1 + X3 + X8 < 2*X5        cannot be satisfied jointly with
-> X4 + X10 + X13 < 2*X11
-> X5 + X6 + X13 < 2*X8

X1 + X3 + X8 < 2*X6        cannot be satisfied jointly with
-> X3 + X7 + X10 < 2*X8
-> X6 + X9 + X14 < 2*X10

X1 + X3 + X8 < 2*X7        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X8
-> X7 + X9 + X12 < 2*X11

X1 + X3 + X9 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X11 < 2*X9

X1 + X3 + X9 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X10 < 2*X9

X1 + X3 + X9 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X13 < 2*X9
-> X6 + X10 + X14 < 2*X13

X1 + X3 + X9 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X10 < 2*X9

X1 + X3 + X10 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X10 < 2*X9

X1 + X3 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X13 < 2*X10

X1 + X3 + X10 < 2*X6        cannot be satisfied jointly with
-> X3 + X6 + X13 < 2*X8
-> X6 + X8 + X14 < 2*X12

X1 + X3 + X10 < 2*X7        cannot be satisfied jointly with
-> X1 + X10 + X12 < 2*X11
-> X3 + X7 + X14 < 2*X10
-> X5 + X11 + X15 < 2*X12
-> X5 + X12 + X15 < 2*X14
-> X7 + X11 + X14 < 2*X15

X1 + X3 + X11 < 2*X4        cannot be satisfied jointly with
-> X4 + X8 + X12 < 2*X10

X1 + X3 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X13 < 2*X11

X1 + X3 + X11 < 2*X6        cannot be satisfied jointly with
-> X3 + X6 + X10 < 2*X9
-> X3 + X9 + X12 < 2*X10
-> X3 + X10 + X12 < 2*X11
-> X6 + X9 + X11 < 2*X12

X1 + X3 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X13 < 2*X11

X1 + X3 + X12 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X14 < 2*X11

X1 + X3 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X14 < 2*X11

X1 + X3 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X13 < 2*X12

X1 + X3 + X12 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X13 < 2*X8
-> X3 + X9 + X11 < 2*X10
-> X7 + X8 + X10 < 2*X12

X1 + X3 + X13 < 2*X4        cannot be satisfied jointly with
-> X1 + X5 + X13 < 2*X10
-> X5 + X10 + X12 < 2*X13

X1 + X3 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X11 < 2*X10

X1 + X3 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X12

X1 + X3 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X13 < 2*X12

X1 + X3 + X14 < 2*X4        cannot be satisfied jointly with
-> X5 + X7 + X14 < 2*X11

X1 + X3 + X14 < 2*X5        cannot be satisfied jointly with
-> X3 + X11 + X15 < 2*X14
-> X4 + X6 + X15 < 2*X11
-> X6 + X11 + X14 < 2*X15

X1 + X3 + X14 < 2*X6        cannot be satisfied jointly with
-> X3 + X9 + X14 < 2*X12
-> X6 + X12 + X13 < 2*X14

X1 + X3 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X14

X1 + X3 + X15 < 2*X4        cannot be satisfied jointly with
-> X4 + X7 + X14 < 2*X12

X1 + X3 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X13 + X15 < 2*X14

X1 + X3 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X14 < 2*X13

X1 + X3 + X15 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X9
-> X7 + X9 + X10 < 2*X15

X1 + X4 + X8 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X9 < 2*X8

X1 + X4 + X8 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X10 < 2*X8
-> X6 + X9 + X12 < 2*X10

X1 + X4 + X8 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X15 < 2*X8
-> X7 + X9 + X15 < 2*X11

X1 + X4 + X9 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X11 < 2*X9

X1 + X4 + X9 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X12 < 2*X9

X1 + X4 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X12 + X14 < 2*X13
-> X3 + X7 + X12 < 2*X9
-> X5 + X9 + X13 < 2*X12
-> X7 + X13 + X15 < 2*X14

X1 + X4 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X13 < 2*X10

X1 + X4 + X10 < 2*X6        cannot be satisfied jointly with
-> X1 + X6 + X10 < 2*X8
-> X6 + X8 + X9 < 2*X10

X1 + X4 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X10

X1 + X4 + X11 < 2*X5        cannot be satisfied jointly with
-> X6 + X9 + X12 < 2*X11

X1 + X4 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X10

X1 + X4 + X11 < 2*X7        cannot be satisfied jointly with
-> X4 + X8 + X13 < 2*X11
-> X7 + X12 + X14 < 2*X13

X1 + X4 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X12 < 2*X11

X1 + X4 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X13 < 2*X11

X1 + X4 + X12 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X10
-> X7 + X10 + X15 < 2*X12

X1 + X4 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X14 < 2*X12

X1 + X4 + X13 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X15 < 2*X12
-> X6 + X12 + X14 < 2*X13

X1 + X4 + X13 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X13 < 2*X9
-> X7 + X9 + X12 < 2*X13

X1 + X4 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X14

X1 + X4 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X15 < 2*X14

X1 + X4 + X14 < 2*X7        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X11
-> X7 + X11 + X12 < 2*X14

X1 + X4 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X14

X1 + X4 + X15 < 2*X6        cannot be satisfied jointly with
-> X3 + X6 + X15 < 2*X10
-> X6 + X10 + X11 < 2*X13

X1 + X4 + X15 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X10 < 2*X9
-> X2 + X9 + X13 < 2*X10
-> X2 + X9 + X15 < 2*X12
-> X7 + X11 + X12 < 2*X15

X1 + X5 + X8 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X10 < 2*X8

X1 + X5 + X8 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X11 < 2*X8
-> X7 + X8 + X12 < 2*X9

X1 + X5 + X9 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X10 < 2*X9

X1 + X5 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X2 + X7 < 2*X5
-> X2 + X7 + X10 < 2*X8
-> X5 + X8 + X13 < 2*X10

X1 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X11 < 2*X10

X1 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X3 + X4 + X7 < 2*X5
-> X5 + X8 + X15 < 2*X9

X1 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X12 < 2*X11

X1 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X11

X1 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X12

X1 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X9
-> X7 + X9 + X11 < 2*X12

X1 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X15 < 2*X12

X1 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X12

X1 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X13

X1 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X4 + X8 + X14 < 2*X10
-> X4 + X10 + X13 < 2*X12
-> X7 + X10 + X12 < 2*X14

X1 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X11

X1 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X3 + X8 + X14 < 2*X9
-> X6 + X7 + X12 < 2*X8
-> X7 + X8 + X9 < 2*X14

X1 + X6 + X8 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X11 < 2*X8
-> X7 + X9 + X14 < 2*X11

X1 + X6 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X11 < 2*X8
-> X2 + X10 + X12 < 2*X11
-> X6 + X8 + X15 < 2*X10
-> X7 + X10 + X11 < 2*X12

X1 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X12 < 2*X10

X1 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X1 + X4 + X7 < 2*X6
-> X6 + X8 + X12 < 2*X9

X1 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X13 < 2*X9
-> X7 + X9 + X10 < 2*X12

X1 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X13 < 2*X10
-> X7 + X10 + X12 < 2*X13

X1 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X15 < 2*X14

X1 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X14 < 2*X9
-> X3 + X11 + X15 < 2*X13
-> X7 + X9 + X13 < 2*X15

X2 + X3 + X8 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X10 < 2*X8

X2 + X3 + X8 < 2*X5        cannot be satisfied jointly with
-> X1 + X5 + X12 < 2*X8
-> X5 + X8 + X11 < 2*X10

X2 + X3 + X8 < 2*X6        cannot be satisfied jointly with
-> X4 + X7 + X10 < 2*X8
-> X6 + X8 + X14 < 2*X10

X2 + X3 + X8 < 2*X7        cannot be satisfied jointly with
-> X3 + X8 + X11 < 2*X9
-> X4 + X7 + X9 < 2*X8
-> X7 + X9 + X13 < 2*X11

X2 + X3 + X9 < 2*X4        cannot be satisfied jointly with
-> X2 + X4 + X11 < 2*X9
-> X4 + X10 + X12 < 2*X11

X2 + X3 + X9 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X13 < 2*X9

X2 + X3 + X9 < 2*X6        cannot be satisfied jointly with
-> X5 + X6 + X14 < 2*X9
-> X6 + X13 + X15 < 2*X14

X2 + X3 + X9 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X11 < 2*X9

X2 + X3 + X10 < 2*X4        cannot be satisfied jointly with
-> X4 + X7 + X10 < 2*X9

X2 + X3 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X12 < 2*X9

X2 + X3 + X10 < 2*X6        cannot be satisfied jointly with
-> X2 + X7 + X14 < 2*X10
-> X2 + X10 + X13 < 2*X11
-> X6 + X11 + X12 < 2*X13

X2 + X3 + X10 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X13 < 2*X10
-> X7 + X12 + X15 < 2*X13

X2 + X3 + X11 < 2*X4        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X11

X2 + X3 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X10 + X14 < 2*X11
-> X6 + X8 + X12 < 2*X10

X2 + X3 + X11 < 2*X6        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X11
-> X6 + X12 + X15 < 2*X14

X2 + X3 + X11 < 2*X7        cannot be satisfied jointly with
-> X1 + X8 + X12 < 2*X10
-> X7 + X10 + X13 < 2*X12

X2 + X3 + X12 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X12 < 2*X10

X2 + X3 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X11 < 2*X10

X2 + X3 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X11 < 2*X10

X2 + X3 + X12 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X12 < 2*X8
-> X7 + X8 + X11 < 2*X12

X2 + X3 + X13 < 2*X4        cannot be satisfied jointly with
-> X1 + X7 + X12 < 2*X10
-> X6 + X10 + X11 < 2*X12

X2 + X3 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X14 < 2*X12

X2 + X3 + X13 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X11 < 2*X8
-> X6 + X8 + X9 < 2*X11

X2 + X3 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X10 + X14 < 2*X12
-> X5 + X7 + X14 < 2*X8
-> X7 + X8 + X12 < 2*X14

X2 + X3 + X14 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X12 < 2*X10

X2 + X3 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X14 < 2*X13

X2 + X3 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X12

X2 + X3 + X14 < 2*X7        cannot be satisfied jointly with
-> X1 + X12 + X15 < 2*X14
-> X2 + X7 + X15 < 2*X11
-> X7 + X13 + X14 < 2*X15

X2 + X3 + X15 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X10 < 2*X9

X2 + X3 + X15 < 2*X5        cannot be satisfied jointly with
-> X2 + X6 + X14 < 2*X10
-> X5 + X12 + X13 < 2*X14

X2 + X3 + X15 < 2*X6        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X12
-> X6 + X12 + X13 < 2*X15

X2 + X3 + X15 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X15 < 2*X10
-> X7 + X10 + X11 < 2*X15

X2 + X4 + X8 < 2*X5        cannot be satisfied jointly with
-> X1 + X3 + X5 < 2*X4
-> X4 + X5 + X9 < 2*X8

X2 + X4 + X8 < 2*X6        cannot be satisfied jointly with
-> X1 + X2 + X6 < 2*X4
-> X5 + X6 + X14 < 2*X8

X2 + X4 + X8 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X14 < 2*X8
-> X7 + X8 + X11 < 2*X10

X2 + X4 + X9 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X9 < 2*X8

X2 + X4 + X9 < 2*X6        cannot be satisfied jointly with
-> X1 + X6 + X10 < 2*X9
-> X6 + X9 + X15 < 2*X10

X2 + X4 + X9 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X12 < 2*X8
-> X4 + X8 + X10 < 2*X9
-> X7 + X8 + X9 < 2*X10

X2 + X4 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X10

X2 + X4 + X10 < 2*X6        cannot be satisfied jointly with
-> X3 + X8 + X11 < 2*X10
-> X6 + X10 + X14 < 2*X11

X2 + X4 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X10

X2 + X4 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X13 < 2*X11

X2 + X4 + X11 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X12 < 2*X9
-> X6 + X9 + X10 < 2*X11

X2 + X4 + X11 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X12 < 2*X8
-> X7 + X8 + X9 < 2*X11

X2 + X4 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X13 < 2*X12

X2 + X4 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X12 < 2*X11

X2 + X4 + X12 < 2*X7        cannot be satisfied jointly with
-> X1 + X2 + X7 < 2*X6
-> X6 + X7 + X15 < 2*X10
-> X6 + X10 + X13 < 2*X11

X2 + X4 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X14 < 2*X13

X2 + X4 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X10

X2 + X4 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X15 < 2*X11

X2 + X4 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X15 < 2*X13

X2 + X4 + X14 < 2*X6        cannot be satisfied jointly with
-> X1 + X3 + X14 < 2*X10
-> X6 + X10 + X11 < 2*X14
-> X6 + X10 + X12 < 2*X11

X2 + X4 + X14 < 2*X7        cannot be satisfied jointly with
-> X1 + X8 + X13 < 2*X9
-> X4 + X7 + X11 < 2*X8
-> X7 + X8 + X11 < 2*X13

X2 + X4 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X14 < 2*X13

X2 + X4 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X13

X2 + X4 + X15 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X10
-> X7 + X10 + X14 < 2*X15

X2 + X5 + X8 < 2*X6        cannot be satisfied jointly with
-> X4 + X9 + X14 < 2*X10
-> X5 + X6 + X12 < 2*X8
-> X6 + X12 + X15 < 2*X13

X2 + X5 + X8 < 2*X7        cannot be satisfied jointly with
-> X1 + X4 + X7 < 2*X5
-> X1 + X7 + X13 < 2*X8
-> X5 + X11 + X14 < 2*X12

X2 + X5 + X9 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X11 < 2*X9

X2 + X5 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X11 < 2*X9
-> X7 + X10 + X12 < 2*X11

X2 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X9

X2 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X15 < 2*X10

X2 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X12 < 2*X11
-> X6 + X11 + X13 < 2*X12

X2 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X15 < 2*X11
-> X7 + X11 + X15 < 2*X12

X2 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X13 < 2*X12

X2 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X15 < 2*X12

X2 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X12

X2 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X13 < 2*X8
-> X7 + X8 + X9 < 2*X13

X2 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X11 < 2*X9
-> X5 + X9 + X13 < 2*X10
-> X6 + X9 + X10 < 2*X13

X2 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X15 < 2*X14

X2 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X4 + X8 + X14 < 2*X11
-> X6 + X11 + X12 < 2*X14

X2 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X8
-> X7 + X8 + X10 < 2*X14

X2 + X6 + X8 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X15 < 2*X8
-> X3 + X8 + X13 < 2*X11
-> X4 + X12 + X15 < 2*X13
-> X7 + X11 + X13 < 2*X14

X2 + X6 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X3 + X7 < 2*X6
-> X2 + X7 + X10 < 2*X9
-> X6 + X9 + X11 < 2*X10

X2 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X2 + X3 + X7 < 2*X6
-> X6 + X7 + X14 < 2*X9

X2 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X13 < 2*X10

X2 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X12 < 2*X8
-> X7 + X8 + X9 < 2*X12

X2 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X10 < 2*X8
-> X1 + X8 + X15 < 2*X10
-> X7 + X8 + X12 < 2*X13

X2 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X12 < 2*X8
-> X3 + X8 + X14 < 2*X10
-> X7 + X10 + X11 < 2*X13

X2 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X1 + X9 + X14 < 2*X12
-> X2 + X7 + X12 < 2*X9
-> X7 + X9 + X12 < 2*X14

X3 + X4 + X8 < 2*X5        cannot be satisfied jointly with
-> X1 + X6 + X9 < 2*X8
-> X5 + X8 + X10 < 2*X9

X3 + X4 + X8 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X14 < 2*X8
-> X6 + X8 + X13 < 2*X10

X3 + X4 + X8 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X8
-> X7 + X11 + X15 < 2*X13

X3 + X4 + X9 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X11 < 2*X9

X3 + X4 + X9 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X13 < 2*X8
-> X6 + X11 + X15 < 2*X13

X3 + X4 + X9 < 2*X7        cannot be satisfied jointly with
-> X5 + X8 + X12 < 2*X9
-> X7 + X11 + X14 < 2*X12

X3 + X4 + X10 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X12 < 2*X10

X3 + X4 + X10 < 2*X6        cannot be satisfied jointly with
-> X1 + X6 + X13 < 2*X10
-> X6 + X10 + X15 < 2*X13

X3 + X4 + X10 < 2*X7        cannot be satisfied jointly with
-> X1 + X8 + X14 < 2*X10
-> X7 + X12 + X15 < 2*X14

X3 + X4 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X11

X3 + X4 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X14 < 2*X11

X3 + X4 + X11 < 2*X7        cannot be satisfied jointly with
-> X2 + X10 + X15 < 2*X11
-> X3 + X7 + X15 < 2*X9
-> X7 + X9 + X11 < 2*X15

X3 + X4 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X10 + X13 < 2*X12

X3 + X4 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X10 < 2*X9

X3 + X4 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X14 < 2*X11

X3 + X4 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X12 < 2*X11

X3 + X4 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X14 < 2*X13

X3 + X4 + X13 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X15 < 2*X9
-> X2 + X9 + X15 < 2*X13
-> X7 + X10 + X13 < 2*X15

X3 + X4 + X14 < 2*X5        cannot be satisfied jointly with
-> X1 + X2 + X5 < 2*X4
-> X4 + X7 + X11 < 2*X9

X3 + X4 + X14 < 2*X6        cannot be satisfied jointly with
-> X1 + X7 + X14 < 2*X10
-> X6 + X10 + X13 < 2*X14

X3 + X4 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X13

X3 + X4 + X15 < 2*X5        cannot be satisfied jointly with
-> X3 + X5 + X10 < 2*X8
-> X5 + X8 + X15 < 2*X14

X3 + X4 + X15 < 2*X6        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X9
-> X6 + X9 + X14 < 2*X15

X3 + X4 + X15 < 2*X7        cannot be satisfied jointly with
-> X1 + X10 + X14 < 2*X13
-> X4 + X8 + X13 < 2*X10
-> X7 + X10 + X13 < 2*X14

X3 + X5 + X8 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X11 < 2*X8
-> X6 + X9 + X14 < 2*X11

X3 + X5 + X8 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X9 < 2*X8
-> X7 + X8 + X13 < 2*X9

X3 + X5 + X9 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X11 < 2*X9

X3 + X5 + X9 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X14 < 2*X9
-> X7 + X9 + X15 < 2*X13

X3 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X1 + X3 + X6 < 2*X5
-> X5 + X6 + X14 < 2*X10

X3 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X15 < 2*X9
-> X3 + X9 + X15 < 2*X10
-> X7 + X10 + X12 < 2*X15

X3 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X1 + X6 + X15 < 2*X10
-> X6 + X10 + X15 < 2*X12

X3 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X11 < 2*X8
-> X7 + X8 + X10 < 2*X11

X3 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X1 + X2 + X6 < 2*X5
-> X5 + X8 + X14 < 2*X12

X3 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X5 + X8 + X15 < 2*X11
-> X7 + X11 + X14 < 2*X13

X3 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X14 < 2*X9
-> X6 + X9 + X12 < 2*X13

X3 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X13 < 2*X9
-> X7 + X9 + X11 < 2*X13

X3 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X13

X3 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X13

X3 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X11

X3 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X3 + X8 + X14 < 2*X12
-> X7 + X12 + X13 < 2*X14

X3 + X6 + X8 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X9 < 2*X8
-> X7 + X8 + X15 < 2*X9

X3 + X6 + X9 < 2*X7        cannot be satisfied jointly with
-> X2 + X5 + X7 < 2*X6
-> X6 + X7 + X11 < 2*X8

X3 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X15 < 2*X10
-> X7 + X10 + X15 < 2*X13

X3 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X11

X3 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X13 < 2*X12

X3 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X12

X3 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X11 < 2*X9
-> X2 + X9 + X14 < 2*X11
-> X7 + X10 + X11 < 2*X14

X3 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X1 + X8 + X15 < 2*X9
-> X7 + X9 + X14 < 2*X15

X4 + X5 + X6 < 2*X7        cannot be satisfied jointly with
-> X1 + X4 + X6 < 2*X5
-> X1 + X5 + X7 < 2*X6
-> X2 + X3 + X7 < 2*X4

X4 + X5 + X7 < 2*X6        cannot be satisfied jointly with
-> X2 + X3 + X5 < 2*X4
-> X2 + X4 + X6 < 2*X5

X4 + X5 + X8 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X9 < 2*X8

X4 + X5 + X8 < 2*X7        cannot be satisfied jointly with
-> X1 + X2 + X7 < 2*X4

X4 + X5 + X9 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X12 < 2*X9
-> X6 + X9 + X14 < 2*X12

X4 + X5 + X9 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X10 < 2*X9
-> X7 + X9 + X12 < 2*X10

X4 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X14 < 2*X9
-> X6 + X9 + X15 < 2*X14

X4 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X3 + X8 + X15 < 2*X10
-> X7 + X10 + X14 < 2*X12

X4 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X11

X4 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X10

X4 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X13 < 2*X12

X4 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X2 + X4 + X7 < 2*X5
-> X5 + X7 + X13 < 2*X12
-> X5 + X12 + X14 < 2*X13

X4 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X15 < 2*X13

X4 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X13 < 2*X9
-> X7 + X9 + X10 < 2*X13

X4 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X14 < 2*X13

X4 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X13

X4 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X2 + X3 + X6 < 2*X5
-> X5 + X10 + X14 < 2*X13

X4 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X4 + X8 + X15 < 2*X12
-> X7 + X12 + X13 < 2*X15

X4 + X6 + X8 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X15 < 2*X8
-> X1 + X10 + X15 < 2*X12
-> X3 + X8 + X12 < 2*X9
-> X7 + X9 + X12 < 2*X15

X4 + X6 + X9 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X13 < 2*X9
-> X7 + X9 + X13 < 2*X10

X4 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X11 < 2*X10

X4 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X13 < 2*X11

X4 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X12 < 2*X11

X4 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X14 < 2*X13

X4 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X1 + X9 + X14 < 2*X11
-> X4 + X7 + X12 < 2*X9
-> X7 + X9 + X11 < 2*X14

X4 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X13 < 2*X10
-> X7 + X11 + X12 < 2*X13

X5 + X6 + X8 < 2*X7        cannot be satisfied jointly with
-> X2 + X4 + X7 < 2*X6
-> X6 + X7 + X15 < 2*X8

X5 + X6 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X3 + X7 < 2*X5

X5 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X14 < 2*X8
-> X7 + X9 + X13 < 2*X12

X5 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X11 < 2*X9
-> X4 + X9 + X14 < 2*X11
-> X7 + X9 + X15 < 2*X14

X5 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X2 + X3 + X7 < 2*X5

X5 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X8 + X13 < 2*X10
-> X5 + X7 + X10 < 2*X8
-> X7 + X8 + X10 < 2*X13

X5 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X14 < 2*X9
-> X7 + X9 + X10 < 2*X14

X5 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X9 < 2*X8
-> X4 + X8 + X14 < 2*X9
-> X7 + X8 + X11 < 2*X14

X8 + X9 + X10 < 2*X11        cannot be satisfied jointly with
-> X1 + X6 + X11 < 2*X8
-> X1 + X8 + X11 < 2*X9

X8 + X9 + X10 < 2*X12        cannot be satisfied jointly with
-> X1 + X6 + X14 < 2*X8
-> X2 + X8 + X12 < 2*X9

X8 + X9 + X10 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X14 < 2*X8
-> X3 + X8 + X13 < 2*X9

X8 + X9 + X10 < 2*X14        cannot be satisfied jointly with
-> X1 + X3 + X15 < 2*X8
-> X6 + X8 + X14 < 2*X9

X8 + X9 + X10 < 2*X15        cannot be satisfied jointly with
-> X3 + X5 + X15 < 2*X8
-> X3 + X8 + X15 < 2*X9

X8 + X9 + X11 < 2*X10        cannot be satisfied jointly with
-> X3 + X4 + X10 < 2*X8

X8 + X9 + X11 < 2*X12        cannot be satisfied jointly with
-> X1 + X3 + X12 < 2*X8
-> X2 + X8 + X11 < 2*X9
-> X3 + X9 + X12 < 2*X11

X8 + X9 + X11 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X11 < 2*X8
-> X3 + X10 + X15 < 2*X11
-> X4 + X8 + X13 < 2*X9

X8 + X9 + X11 < 2*X14        cannot be satisfied jointly with
-> X1 + X8 + X10 < 2*X9
-> X1 + X9 + X14 < 2*X10
-> X2 + X5 + X14 < 2*X8

X8 + X9 + X11 < 2*X15        cannot be satisfied jointly with
-> X1 + X6 + X15 < 2*X8
-> X4 + X8 + X15 < 2*X9
-> X5 + X10 + X13 < 2*X11

X8 + X9 + X12 < 2*X10        cannot be satisfied jointly with
-> X2 + X4 + X10 < 2*X8

X8 + X9 + X12 < 2*X11        cannot be satisfied jointly with
-> X1 + X2 + X13 < 2*X8

X8 + X9 + X12 < 2*X13        cannot be satisfied jointly with
-> X1 + X10 + X14 < 2*X11
-> X2 + X4 + X14 < 2*X8
-> X4 + X8 + X12 < 2*X9

X8 + X9 + X12 < 2*X14        cannot be satisfied jointly with
-> X2 + X11 + X14 < 2*X12
-> X3 + X5 + X12 < 2*X8
-> X3 + X8 + X10 < 2*X9
-> X5 + X9 + X15 < 2*X10

X8 + X9 + X12 < 2*X15        cannot be satisfied jointly with
-> X2 + X5 + X15 < 2*X8
-> X2 + X8 + X15 < 2*X9

X8 + X9 + X13 < 2*X10        cannot be satisfied jointly with
-> X1 + X5 + X10 < 2*X8

X8 + X9 + X13 < 2*X11        cannot be satisfied jointly with
-> X2 + X5 + X9 < 2*X8
-> X5 + X8 + X13 < 2*X9

X8 + X9 + X13 < 2*X12        cannot be satisfied jointly with
-> X3 + X4 + X12 < 2*X8

X8 + X9 + X13 < 2*X14        cannot be satisfied jointly with
-> X1 + X8 + X14 < 2*X9
-> X2 + X3 + X14 < 2*X8

X8 + X9 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X9 + X12 < 2*X11
-> X2 + X3 + X12 < 2*X8
-> X2 + X11 + X15 < 2*X13
-> X4 + X11 + X15 < 2*X12
-> X5 + X8 + X14 < 2*X9

X8 + X9 + X14 < 2*X10        cannot be satisfied jointly with
-> X1 + X4 + X10 < 2*X8

X8 + X9 + X14 < 2*X11        cannot be satisfied jointly with
-> X2 + X8 + X10 < 2*X9
-> X3 + X6 + X10 < 2*X8
-> X5 + X9 + X11 < 2*X10

X8 + X9 + X14 < 2*X12        cannot be satisfied jointly with
-> X1 + X4 + X12 < 2*X8

X8 + X9 + X14 < 2*X13        cannot be satisfied jointly with
-> X4 + X5 + X13 < 2*X8

X8 + X9 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X5 + X15 < 2*X8
-> X3 + X13 + X15 < 2*X14
-> X4 + X10 + X14 < 2*X13
-> X6 + X8 + X13 < 2*X9

X8 + X9 + X15 < 2*X10        cannot be satisfied jointly with
-> X1 + X5 + X11 < 2*X8

X8 + X9 + X15 < 2*X11        cannot be satisfied jointly with
-> X3 + X5 + X11 < 2*X8

X8 + X9 + X15 < 2*X12        cannot be satisfied jointly with
-> X1 + X2 + X12 < 2*X8

X8 + X9 + X15 < 2*X13        cannot be satisfied jointly with
-> X2 + X4 + X13 < 2*X8

X8 + X9 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X6 + X15 < 2*X8

X8 + X10 + X11 < 2*X12        cannot be satisfied jointly with
-> X1 + X8 + X12 < 2*X9
-> X2 + X9 + X12 < 2*X11
-> X3 + X4 + X11 < 2*X8

X8 + X10 + X11 < 2*X13        cannot be satisfied jointly with
-> X1 + X4 + X14 < 2*X8
-> X1 + X8 + X11 < 2*X10
-> X1 + X10 + X13 < 2*X11

X8 + X10 + X11 < 2*X14        cannot be satisfied jointly with
-> X1 + X9 + X15 < 2*X10
-> X4 + X6 + X15 < 2*X8

X8 + X10 + X11 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X11 < 2*X8
-> X2 + X8 + X15 < 2*X10
-> X5 + X10 + X15 < 2*X11

X8 + X10 + X12 < 2*X11        cannot be satisfied jointly with
-> X2 + X4 + X12 < 2*X8

X8 + X10 + X12 < 2*X13        cannot be satisfied jointly with
-> X3 + X6 + X15 < 2*X8
-> X3 + X8 + X13 < 2*X10
-> X3 + X11 + X13 < 2*X12

X8 + X10 + X12 < 2*X14        cannot be satisfied jointly with
-> X1 + X11 + X14 < 2*X12
-> X2 + X6 + X12 < 2*X8
-> X5 + X9 + X14 < 2*X10

X8 + X10 + X12 < 2*X15        cannot be satisfied jointly with
-> X2 + X6 + X13 < 2*X8
-> X2 + X8 + X14 < 2*X9
-> X3 + X12 + X15 < 2*X13
-> X5 + X10 + X15 < 2*X12

X8 + X10 + X13 < 2*X11        cannot be satisfied jointly with
-> X4 + X5 + X12 < 2*X8

X8 + X10 + X13 < 2*X12        cannot be satisfied jointly with
-> X2 + X3 + X13 < 2*X8

X8 + X10 + X13 < 2*X14        cannot be satisfied jointly with
-> X4 + X5 + X14 < 2*X8
-> X5 + X8 + X15 < 2*X10

X8 + X10 + X13 < 2*X15        cannot be satisfied jointly with
-> X3 + X9 + X13 < 2*X10
-> X5 + X7 + X15 < 2*X8
-> X5 + X10 + X15 < 2*X13

X8 + X10 + X14 < 2*X11        cannot be satisfied jointly with
-> X1 + X4 + X11 < 2*X8

X8 + X10 + X14 < 2*X12        cannot be satisfied jointly with
-> X2 + X5 + X11 < 2*X8
-> X5 + X9 + X12 < 2*X10

X8 + X10 + X14 < 2*X13        cannot be satisfied jointly with
-> X3 + X4 + X14 < 2*X8

X8 + X10 + X14 < 2*X15        cannot be satisfied jointly with
-> X4 + X5 + X15 < 2*X8
-> X6 + X8 + X15 < 2*X9

X8 + X10 + X15 < 2*X11        cannot be satisfied jointly with
-> X2 + X5 + X10 < 2*X8
-> X2 + X8 + X13 < 2*X10

X8 + X10 + X15 < 2*X12        cannot be satisfied jointly with
-> X1 + X3 + X10 < 2*X8
-> X2 + X8 + X12 < 2*X10

X8 + X10 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X5 + X13 < 2*X8

X8 + X10 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X6 + X14 < 2*X8

X8 + X11 + X12 < 2*X13        cannot be satisfied jointly with
-> X1 + X8 + X13 < 2*X11
-> X2 + X5 + X13 < 2*X8

X8 + X11 + X12 < 2*X14        cannot be satisfied jointly with
-> X1 + X7 + X14 < 2*X8
-> X1 + X8 + X15 < 2*X11

X8 + X11 + X12 < 2*X15        cannot be satisfied jointly with
-> X1 + X11 + X15 < 2*X12
-> X3 + X9 + X15 < 2*X11
-> X4 + X6 + X12 < 2*X8

X8 + X11 + X13 < 2*X12        cannot be satisfied jointly with
-> X1 + X6 + X12 < 2*X8

X8 + X11 + X13 < 2*X14        cannot be satisfied jointly with
-> X1 + X8 + X14 < 2*X11
-> X1 + X11 + X13 < 2*X12
-> X2 + X5 + X12 < 2*X8
-> X2 + X12 + X14 < 2*X13

X8 + X11 + X13 < 2*X15        cannot be satisfied jointly with
-> X2 + X4 + X15 < 2*X8
-> X3 + X11 + X15 < 2*X12
-> X4 + X9 + X13 < 2*X11

X8 + X11 + X14 < 2*X12        cannot be satisfied jointly with
-> X3 + X4 + X13 < 2*X8

X8 + X11 + X14 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X14 < 2*X8

X8 + X11 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X15 < 2*X8
-> X2 + X9 + X13 < 2*X11
-> X5 + X11 + X15 < 2*X13

X8 + X11 + X15 < 2*X12        cannot be satisfied jointly with
-> X2 + X3 + X10 < 2*X8
-> X3 + X8 + X12 < 2*X10

X8 + X11 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X4 + X13 < 2*X8

X8 + X11 + X15 < 2*X14        cannot be satisfied jointly with
-> X3 + X6 + X11 < 2*X8
-> X5 + X8 + X14 < 2*X11

X8 + X12 + X13 < 2*X14        cannot be satisfied jointly with
-> X3 + X5 + X14 < 2*X8
-> X4 + X10 + X14 < 2*X12

X8 + X12 + X13 < 2*X15        cannot be satisfied jointly with
-> X2 + X12 + X15 < 2*X13
-> X3 + X5 + X13 < 2*X8
-> X5 + X8 + X15 < 2*X12

X8 + X12 + X14 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X13 < 2*X8

X8 + X12 + X14 < 2*X15        cannot be satisfied jointly with
-> X2 + X7 + X13 < 2*X8
-> X2 + X8 + X15 < 2*X12
-> X5 + X12 + X15 < 2*X13

X8 + X12 + X15 < 2*X13        cannot be satisfied jointly with
-> X2 + X3 + X11 < 2*X8
-> X2 + X8 + X14 < 2*X11

X8 + X12 + X15 < 2*X14        cannot be satisfied jointly with
-> X3 + X6 + X14 < 2*X8

X8 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X10 < 2*X8
-> X4 + X8 + X15 < 2*X10
-> X4 + X10 + X15 < 2*X13

X8 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X5 + X14 < 2*X8

X9 + X10 + X11 < 2*X12        cannot be satisfied jointly with
-> X2 + X3 + X14 < 2*X9
-> X6 + X9 + X13 < 2*X10

X9 + X10 + X11 < 2*X13        cannot be satisfied jointly with
-> X2 + X3 + X15 < 2*X9
-> X4 + X9 + X13 < 2*X10

X9 + X10 + X11 < 2*X14        cannot be satisfied jointly with
-> X1 + X6 + X14 < 2*X9
-> X2 + X9 + X11 < 2*X10
-> X2 + X10 + X14 < 2*X11

X9 + X10 + X11 < 2*X15        cannot be satisfied jointly with
-> X2 + X3 + X15 < 2*X8
-> X4 + X8 + X11 < 2*X10
-> X6 + X10 + X15 < 2*X11

X9 + X10 + X12 < 2*X11        cannot be satisfied jointly with
-> X2 + X3 + X11 < 2*X9

X9 + X10 + X12 < 2*X13        cannot be satisfied jointly with
-> X3 + X4 + X14 < 2*X9
-> X4 + X9 + X15 < 2*X10

X9 + X10 + X12 < 2*X14        cannot be satisfied jointly with
-> X2 + X9 + X14 < 2*X10
-> X4 + X5 + X14 < 2*X9

X9 + X10 + X12 < 2*X15        cannot be satisfied jointly with
-> X1 + X9 + X11 < 2*X10
-> X2 + X6 + X15 < 2*X9
-> X4 + X10 + X15 < 2*X11

X9 + X10 + X13 < 2*X11        cannot be satisfied jointly with
-> X2 + X5 + X11 < 2*X9

X9 + X10 + X13 < 2*X12        cannot be satisfied jointly with
-> X1 + X3 + X12 < 2*X9

X9 + X10 + X13 < 2*X14        cannot be satisfied jointly with
-> X1 + X9 + X13 < 2*X10
-> X3 + X6 + X15 < 2*X9
-> X3 + X10 + X14 < 2*X13

X9 + X10 + X13 < 2*X15        cannot be satisfied jointly with
-> X2 + X9 + X12 < 2*X10
-> X3 + X10 + X15 < 2*X12
-> X4 + X5 + X15 < 2*X9

X9 + X10 + X14 < 2*X11        cannot be satisfied jointly with
-> X4 + X5 + X11 < 2*X9

X9 + X10 + X14 < 2*X12        cannot be satisfied jointly with
-> X1 + X2 + X12 < 2*X9

X9 + X10 + X14 < 2*X13        cannot be satisfied jointly with
-> X2 + X5 + X14 < 2*X9

X9 + X10 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X15 < 2*X9
-> X1 + X9 + X12 < 2*X10
-> X1 + X10 + X15 < 2*X11

X9 + X10 + X15 < 2*X11        cannot be satisfied jointly with
-> X3 + X4 + X12 < 2*X9

X9 + X10 + X15 < 2*X12        cannot be satisfied jointly with
-> X1 + X4 + X12 < 2*X9

X9 + X10 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X15 < 2*X9

X9 + X10 + X15 < 2*X14        cannot be satisfied jointly with
-> X3 + X5 + X14 < 2*X9

X9 + X11 + X12 < 2*X13        cannot be satisfied jointly with
-> X1 + X5 + X13 < 2*X9
-> X5 + X9 + X13 < 2*X11

X9 + X11 + X12 < 2*X14        cannot be satisfied jointly with
-> X1 + X5 + X14 < 2*X9
-> X5 + X9 + X14 < 2*X11

X9 + X11 + X12 < 2*X15        cannot be satisfied jointly with
-> X1 + X4 + X15 < 2*X8
-> X3 + X8 + X15 < 2*X11

X9 + X11 + X13 < 2*X12        cannot be satisfied jointly with
-> X1 + X2 + X13 < 2*X9

X9 + X11 + X13 < 2*X14        cannot be satisfied jointly with
-> X1 + X2 + X14 < 2*X9
-> X1 + X9 + X13 < 2*X11
-> X6 + X11 + X14 < 2*X12

X9 + X11 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X9 + X15 < 2*X11
-> X1 + X12 + X15 < 2*X13
-> X3 + X4 + X13 < 2*X9

X9 + X11 + X14 < 2*X12        cannot be satisfied jointly with
-> X2 + X5 + X12 < 2*X9

X9 + X11 + X14 < 2*X13        cannot be satisfied jointly with
-> X3 + X6 + X13 < 2*X9

X9 + X11 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X13 + X15 < 2*X14
-> X2 + X4 + X15 < 2*X9
-> X3 + X9 + X14 < 2*X11

X9 + X11 + X15 < 2*X12        cannot be satisfied jointly with
-> X1 + X5 + X12 < 2*X9

X9 + X11 + X15 < 2*X13        cannot be satisfied jointly with
-> X4 + X5 + X13 < 2*X9

X9 + X11 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X4 + X14 < 2*X9
-> X4 + X9 + X12 < 2*X10

X9 + X12 + X13 < 2*X14        cannot be satisfied jointly with
-> X2 + X4 + X14 < 2*X9
-> X4 + X9 + X15 < 2*X12

X9 + X12 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X5 + X15 < 2*X9
-> X2 + X11 + X15 < 2*X12
-> X3 + X10 + X13 < 2*X11

X9 + X12 + X14 < 2*X13        cannot be satisfied jointly with
-> X1 + X6 + X13 < 2*X9

X9 + X12 + X14 < 2*X15        cannot be satisfied jointly with
-> X3 + X10 + X14 < 2*X12
-> X3 + X12 + X15 < 2*X14
-> X4 + X6 + X15 < 2*X9

X9 + X12 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X13 < 2*X9

X9 + X12 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X4 + X15 < 2*X9

X9 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X3 + X4 + X15 < 2*X9
-> X3 + X9 + X15 < 2*X13

X9 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X4 + X13 < 2*X9
-> X2 + X10 + X15 < 2*X13

X10 + X11 + X12 < 2*X13        cannot be satisfied jointly with
-> X1 + X6 + X13 < 2*X8
-> X2 + X11 + X13 < 2*X12
-> X5 + X8 + X12 < 2*X11

X10 + X11 + X12 < 2*X14        cannot be satisfied jointly with
-> X2 + X8 + X14 < 2*X10
-> X3 + X10 + X14 < 2*X11

X10 + X11 + X12 < 2*X15        cannot be satisfied jointly with
-> X1 + X9 + X15 < 2*X12
-> X3 + X4 + X15 < 2*X8
-> X5 + X8 + X12 < 2*X10

X10 + X11 + X13 < 2*X12        cannot be satisfied jointly with
-> X2 + X4 + X13 < 2*X10

X10 + X11 + X13 < 2*X14        cannot be satisfied jointly with
-> X3 + X4 + X15 < 2*X10
-> X3 + X12 + X14 < 2*X13
-> X4 + X11 + X13 < 2*X12
-> X5 + X10 + X12 < 2*X11

X10 + X11 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X3 + X14 < 2*X9
-> X2 + X9 + X15 < 2*X11
-> X4 + X11 + X15 < 2*X13

X10 + X11 + X14 < 2*X12        cannot be satisfied jointly with
-> X4 + X5 + X12 < 2*X9

X10 + X11 + X14 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X14 < 2*X10

X10 + X11 + X14 < 2*X15        cannot be satisfied jointly with
-> X2 + X5 + X15 < 2*X9
-> X2 + X9 + X15 < 2*X10

X10 + X11 + X15 < 2*X12        cannot be satisfied jointly with
-> X1 + X2 + X12 < 2*X10

X10 + X11 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X13 < 2*X10

X10 + X11 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X4 + X15 < 2*X10

X10 + X12 + X13 < 2*X14        cannot be satisfied jointly with
-> X2 + X3 + X14 < 2*X10
-> X3 + X11 + X14 < 2*X12

X10 + X12 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X4 + X15 < 2*X10
-> X4 + X10 + X15 < 2*X12

X10 + X12 + X14 < 2*X13        cannot be satisfied jointly with
-> X2 + X9 + X14 < 2*X12
-> X3 + X5 + X12 < 2*X9

X10 + X12 + X14 < 2*X15        cannot be satisfied jointly with
-> X3 + X5 + X15 < 2*X9
-> X4 + X9 + X14 < 2*X12
-> X4 + X12 + X15 < 2*X14

X10 + X12 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X4 + X13 < 2*X10

X10 + X12 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X4 + X14 < 2*X10

X10 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X2 + X10 + X14 < 2*X13
-> X2 + X13 + X15 < 2*X14
-> X4 + X5 + X15 < 2*X10

X10 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X6 + X14 < 2*X10

X11 + X12 + X13 < 2*X14        cannot be satisfied jointly with
-> X2 + X10 + X14 < 2*X12
-> X4 + X7 + X14 < 2*X10

X11 + X12 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X6 + X15 < 2*X9
-> X3 + X9 + X15 < 2*X12
-> X4 + X10 + X14 < 2*X11

X11 + X12 + X14 < 2*X13        cannot be satisfied jointly with
-> X1 + X4 + X14 < 2*X10

X11 + X12 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X8 + X15 < 2*X12
-> X2 + X4 + X11 < 2*X8
-> X4 + X9 + X15 < 2*X11

X11 + X12 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X13 < 2*X10

X11 + X12 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X2 + X15 < 2*X10

X11 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X3 + X15 < 2*X10
-> X1 + X10 + X15 < 2*X13

X11 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X4 + X15 < 2*X11

X12 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X11 + X15 < 2*X13
-> X3 + X4 + X15 < 2*X11

X12 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X6 + X15 < 2*X11


==> anc/optimality_witness_m_is_20.log <==
The following systems of inequalities are each infeasible, thereby witnessing an upper bound of 8076/19380:

X1 + X2 + X5 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X7 < 2*X5

X1 + X2 + X5 < 2*X4        cannot be satisfied jointly with
-> X1 + X4 + X6 < 2*X5
-> X1 + X5 + X7 < 2*X6
-> X3 + X6 + X8 < 2*X7
-> X4 + X7 + X9 < 2*X8

X1 + X2 + X6 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X7 < 2*X6

X1 + X2 + X6 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X9 < 2*X6

X1 + X2 + X7 < 2*X3        cannot be satisfied jointly with
-> X3 + X5 + X7 < 2*X6

X1 + X2 + X7 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X9 < 2*X7

X1 + X2 + X8 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X8 < 2*X6

X1 + X2 + X8 < 2*X4        cannot be satisfied jointly with
-> X2 + X4 + X8 < 2*X6
-> X4 + X6 + X7 < 2*X8

X1 + X2 + X9 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X8 < 2*X7

X1 + X2 + X9 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X9 < 2*X8

X1 + X2 + X10 < 2*X3        cannot be satisfied jointly with
-> X4 + X7 + X11 < 2*X10

X1 + X2 + X10 < 2*X4        cannot be satisfied jointly with
-> X4 + X8 + X11 < 2*X10

X1 + X2 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X11 < 2*X10

X1 + X2 + X10 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X11 < 2*X10

X1 + X2 + X10 < 2*X7        cannot be satisfied jointly with
-> X3 + X11 + X20 < 2*X13
-> X5 + X9 + X13 < 2*X10
-> X7 + X14 + X20 < 2*X19

X1 + X2 + X10 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X11 < 2*X10

X1 + X2 + X10 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X11 < 2*X10
-> X9 + X10 + X15 < 2*X11

X1 + X2 + X11 < 2*X3        cannot be satisfied jointly with
-> X3 + X4 + X12 < 2*X11

X1 + X2 + X11 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X13 < 2*X11

X1 + X2 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X12 < 2*X11

X1 + X2 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X13 < 2*X11

X1 + X2 + X11 < 2*X7        cannot be satisfied jointly with
-> X1 + X10 + X12 < 2*X11
-> X3 + X8 + X12 < 2*X10
-> X8 + X10 + X11 < 2*X12

X1 + X2 + X11 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X18 < 2*X11
-> X8 + X11 + X20 < 2*X15

X1 + X2 + X11 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X16 < 2*X11

X1 + X2 + X12 < 2*X3        cannot be satisfied jointly with
-> X4 + X5 + X14 < 2*X12

X1 + X2 + X12 < 2*X4        cannot be satisfied jointly with
-> X4 + X8 + X13 < 2*X12

X1 + X2 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X13 < 2*X12

X1 + X2 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X12

X1 + X2 + X12 < 2*X7        cannot be satisfied jointly with
-> X2 + X8 + X14 < 2*X12
-> X7 + X12 + X15 < 2*X14

X1 + X2 + X12 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X19 < 2*X12
-> X8 + X15 + X19 < 2*X17

X1 + X2 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X12

X1 + X2 + X13 < 2*X3        cannot be satisfied jointly with
-> X4 + X5 + X12 < 2*X11

X1 + X2 + X13 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X14 < 2*X12

X1 + X2 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X14 < 2*X13

X1 + X2 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X12

X1 + X2 + X13 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X17 < 2*X13
-> X7 + X14 + X20 < 2*X16

X1 + X2 + X13 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X15 < 2*X10
-> X8 + X10 + X11 < 2*X13

X1 + X2 + X13 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X18 < 2*X10
-> X7 + X12 + X17 < 2*X13
-> X9 + X10 + X13 < 2*X17

X1 + X2 + X14 < 2*X3        cannot be satisfied jointly with
-> X3 + X9 + X14 < 2*X13

X1 + X2 + X14 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X15 < 2*X14

X1 + X2 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X14 < 2*X13

X1 + X2 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X16 < 2*X13

X1 + X2 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X13 < 2*X11

X1 + X2 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X20 < 2*X12

X1 + X2 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X16 < 2*X14

X1 + X2 + X15 < 2*X3        cannot be satisfied jointly with
-> X3 + X7 + X19 < 2*X15

X1 + X2 + X15 < 2*X4        cannot be satisfied jointly with
-> X1 + X8 + X18 < 2*X13
-> X5 + X13 + X14 < 2*X15

X1 + X2 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X13 < 2*X12

X1 + X2 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X16 < 2*X14

X1 + X2 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X14

X1 + X2 + X15 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X15 < 2*X12
-> X8 + X12 + X13 < 2*X15

X1 + X2 + X15 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X19 < 2*X10
-> X9 + X10 + X11 < 2*X14

X1 + X2 + X16 < 2*X3        cannot be satisfied jointly with
-> X4 + X7 + X17 < 2*X15

X1 + X2 + X16 < 2*X4        cannot be satisfied jointly with
-> X4 + X7 + X18 < 2*X13

X1 + X2 + X16 < 2*X5        cannot be satisfied jointly with
-> X2 + X6 + X14 < 2*X12
-> X5 + X12 + X17 < 2*X16

X1 + X2 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X17 < 2*X14

X1 + X2 + X16 < 2*X7        cannot be satisfied jointly with
-> X3 + X10 + X17 < 2*X16
-> X7 + X16 + X18 < 2*X17

X1 + X2 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X18 < 2*X14

X1 + X2 + X16 < 2*X9        cannot be satisfied jointly with
-> X2 + X10 + X20 < 2*X13
-> X9 + X13 + X15 < 2*X16

X1 + X2 + X17 < 2*X3        cannot be satisfied jointly with
-> X5 + X7 + X18 < 2*X14

X1 + X2 + X17 < 2*X4        cannot be satisfied jointly with
-> X6 + X7 + X16 < 2*X15

X1 + X2 + X17 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X13 < 2*X11

X1 + X2 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X14 + X19 < 2*X17

X1 + X2 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X17 < 2*X14

X1 + X2 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X17

X1 + X2 + X17 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X16 < 2*X14
-> X9 + X14 + X15 < 2*X16

X1 + X2 + X18 < 2*X3        cannot be satisfied jointly with
-> X3 + X6 + X13 < 2*X11

X1 + X2 + X18 < 2*X4        cannot be satisfied jointly with
-> X5 + X13 + X16 < 2*X15

X1 + X2 + X18 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X16 < 2*X14
-> X7 + X15 + X19 < 2*X18

X1 + X2 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X13 + X18 < 2*X17

X1 + X2 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X14 + X19 < 2*X18

X1 + X2 + X18 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X20 < 2*X14
-> X8 + X14 + X15 < 2*X18

X1 + X2 + X18 < 2*X9        cannot be satisfied jointly with
-> X3 + X17 + X20 < 2*X18
-> X4 + X10 + X20 < 2*X16
-> X6 + X18 + X20 < 2*X19
-> X9 + X17 + X19 < 2*X20

X1 + X2 + X19 < 2*X3        cannot be satisfied jointly with
-> X4 + X5 + X14 < 2*X13

X1 + X2 + X19 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X12 < 2*X11

X1 + X2 + X19 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X19 < 2*X16

X1 + X2 + X19 < 2*X6        cannot be satisfied jointly with
-> X7 + X8 + X20 < 2*X15

X1 + X2 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X17 + X19 < 2*X18

X1 + X2 + X19 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X18 < 2*X12
-> X8 + X12 + X14 < 2*X17

X1 + X2 + X19 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X15 < 2*X12
-> X7 + X14 + X19 < 2*X15
-> X9 + X13 + X15 < 2*X18

X1 + X2 + X20 < 2*X3        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X16

X1 + X2 + X20 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X19 < 2*X16

X1 + X2 + X20 < 2*X5        cannot be satisfied jointly with
-> X5 + X13 + X19 < 2*X18

X1 + X2 + X20 < 2*X6        cannot be satisfied jointly with
-> X2 + X9 + X18 < 2*X13
-> X6 + X13 + X14 < 2*X18

X1 + X2 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X19 < 2*X17

X1 + X2 + X20 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X20 < 2*X14
-> X8 + X14 + X15 < 2*X20

X1 + X2 + X20 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X18 < 2*X13
-> X9 + X13 + X17 < 2*X18

X1 + X3 + X5 < 2*X4        cannot be satisfied jointly with
-> X1 + X4 + X7 < 2*X5
-> X4 + X6 + X9 < 2*X7

X1 + X3 + X6 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X8 < 2*X6

X1 + X3 + X7 < 2*X4        cannot be satisfied jointly with
-> X2 + X4 + X7 < 2*X5
-> X4 + X5 + X6 < 2*X7

X1 + X3 + X8 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X9 < 2*X8

X1 + X3 + X9 < 2*X4        cannot be satisfied jointly with
-> X2 + X5 + X8 < 2*X6
-> X2 + X6 + X9 < 2*X8
-> X4 + X6 + X8 < 2*X9

X1 + X3 + X10 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X11 < 2*X10

X1 + X3 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X12 < 2*X10

X1 + X3 + X10 < 2*X6        cannot be satisfied jointly with
-> X7 + X8 + X11 < 2*X10

X1 + X3 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X12 < 2*X10

X1 + X3 + X10 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X13 < 2*X10
-> X6 + X10 + X15 < 2*X13
-> X8 + X14 + X19 < 2*X15

X1 + X3 + X10 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X11 < 2*X10
-> X7 + X10 + X16 < 2*X11
-> X9 + X12 + X16 < 2*X15

X1 + X3 + X11 < 2*X4        cannot be satisfied jointly with
-> X5 + X6 + X13 < 2*X11

X1 + X3 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X11

X1 + X3 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X12 < 2*X11

X1 + X3 + X11 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X11 < 2*X10
-> X4 + X10 + X12 < 2*X11
-> X7 + X10 + X13 < 2*X12

X1 + X3 + X11 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X17 < 2*X11
-> X8 + X15 + X18 < 2*X17

X1 + X3 + X11 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X15 < 2*X11
-> X9 + X12 + X19 < 2*X15

X1 + X3 + X12 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X15 < 2*X12

X1 + X3 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X15 < 2*X12

X1 + X3 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X12

X1 + X3 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X15 < 2*X12

X1 + X3 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X15 < 2*X12

X1 + X3 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X10 + X13 < 2*X12
-> X9 + X12 + X16 < 2*X13

X1 + X3 + X13 < 2*X4        cannot be satisfied jointly with
-> X4 + X7 + X14 < 2*X12

X1 + X3 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X13

X1 + X3 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X16 < 2*X13

X1 + X3 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X18 < 2*X11

X1 + X3 + X13 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X19 < 2*X13
-> X8 + X17 + X20 < 2*X18

X1 + X3 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X16 < 2*X13

X1 + X3 + X14 < 2*X4        cannot be satisfied jointly with
-> X5 + X6 + X20 < 2*X14

X1 + X3 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X19 < 2*X14

X1 + X3 + X14 < 2*X6        cannot be satisfied jointly with
-> X7 + X9 + X17 < 2*X12

X1 + X3 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X19 < 2*X14
-> X7 + X17 + X20 < 2*X18

X1 + X3 + X14 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X19 < 2*X14
-> X8 + X15 + X20 < 2*X19

X1 + X3 + X14 < 2*X9        cannot be satisfied jointly with
-> X1 + X13 + X16 < 2*X15
-> X2 + X15 + X17 < 2*X16
-> X3 + X9 + X16 < 2*X10
-> X5 + X10 + X18 < 2*X12
-> X9 + X10 + X15 < 2*X17

X1 + X3 + X15 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X15 < 2*X13

X1 + X3 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X17 < 2*X13

X1 + X3 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X16 < 2*X15

X1 + X3 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X15 < 2*X13

X1 + X3 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X14 + X18 < 2*X15

X1 + X3 + X15 < 2*X9        cannot be satisfied jointly with
-> X2 + X17 + X19 < 2*X18
-> X9 + X11 + X20 < 2*X14

X1 + X3 + X16 < 2*X4        cannot be satisfied jointly with
-> X6 + X10 + X14 < 2*X13

X1 + X3 + X16 < 2*X5        cannot be satisfied jointly with
-> X6 + X8 + X16 < 2*X14

X1 + X3 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X17 < 2*X16

X1 + X3 + X16 < 2*X7        cannot be satisfied jointly with
-> X2 + X8 + X18 < 2*X14
-> X7 + X14 + X15 < 2*X16

X1 + X3 + X16 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X11
-> X8 + X11 + X12 < 2*X15

X1 + X3 + X16 < 2*X9        cannot be satisfied jointly with
-> X7 + X11 + X19 < 2*X16
-> X9 + X16 + X19 < 2*X18

X1 + X3 + X17 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X16 < 2*X14

X1 + X3 + X17 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X14

X1 + X3 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X13 < 2*X12

X1 + X3 + X17 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X19 < 2*X15
-> X7 + X15 + X16 < 2*X17

X1 + X3 + X17 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X18 < 2*X13
-> X8 + X13 + X14 < 2*X16

X1 + X3 + X17 < 2*X9        cannot be satisfied jointly with
-> X7 + X14 + X20 < 2*X17
-> X9 + X10 + X18 < 2*X13

X1 + X3 + X18 < 2*X4        cannot be satisfied jointly with
-> X6 + X13 + X19 < 2*X17

X1 + X3 + X18 < 2*X5        cannot be satisfied jointly with
-> X5 + X11 + X18 < 2*X16

X1 + X3 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X19 < 2*X18

X1 + X3 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X19 < 2*X17

X1 + X3 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X15

X1 + X3 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X16 + X20 < 2*X17

X1 + X3 + X19 < 2*X4        cannot be satisfied jointly with
-> X4 + X10 + X14 < 2*X13

X1 + X3 + X19 < 2*X5        cannot be satisfied jointly with
-> X1 + X10 + X19 < 2*X15
-> X5 + X15 + X18 < 2*X17

X1 + X3 + X19 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X18 < 2*X16

X1 + X3 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X20 < 2*X19

X1 + X3 + X19 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X18 < 2*X14
-> X8 + X14 + X16 < 2*X18

X1 + X3 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X19 < 2*X16

X1 + X3 + X20 < 2*X4        cannot be satisfied jointly with
-> X4 + X11 + X17 < 2*X16

X1 + X3 + X20 < 2*X5        cannot be satisfied jointly with
-> X6 + X11 + X17 < 2*X16

X1 + X3 + X20 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X17 < 2*X15

X1 + X3 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X16

X1 + X3 + X20 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X20 < 2*X13
-> X8 + X14 + X15 < 2*X19

X1 + X3 + X20 < 2*X9        cannot be satisfied jointly with
-> X5 + X11 + X20 < 2*X13
-> X9 + X13 + X15 < 2*X20

X1 + X4 + X10 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X12 < 2*X10

X1 + X4 + X10 < 2*X6        cannot be satisfied jointly with
-> X3 + X8 + X11 < 2*X10
-> X6 + X10 + X12 < 2*X11

X1 + X4 + X10 < 2*X7        cannot be satisfied jointly with
-> X6 + X8 + X14 < 2*X10
-> X7 + X10 + X18 < 2*X13

X1 + X4 + X10 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X10

X1 + X4 + X10 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X12 < 2*X10
-> X9 + X10 + X12 < 2*X11

X1 + X4 + X11 < 2*X5        cannot be satisfied jointly with
-> X7 + X8 + X12 < 2*X11

X1 + X4 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X19 < 2*X11

X1 + X4 + X11 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X14 < 2*X11
-> X7 + X11 + X19 < 2*X13

X1 + X4 + X11 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X15 < 2*X11
-> X8 + X11 + X15 < 2*X14

X1 + X4 + X11 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X16 < 2*X11
-> X4 + X12 + X16 < 2*X13
-> X9 + X13 + X14 < 2*X16

X1 + X4 + X12 < 2*X5        cannot be satisfied jointly with
-> X6 + X8 + X12 < 2*X11

X1 + X4 + X12 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X20 < 2*X12
-> X6 + X12 + X19 < 2*X17

X1 + X4 + X12 < 2*X7        cannot be satisfied jointly with
-> X3 + X9 + X14 < 2*X12
-> X7 + X13 + X16 < 2*X14

X1 + X4 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X12

X1 + X4 + X12 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X12
-> X9 + X13 + X20 < 2*X18

X1 + X4 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X13 < 2*X12

X1 + X4 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X15 < 2*X13

X1 + X4 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X13

X1 + X4 + X13 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X15 < 2*X13
-> X8 + X13 + X20 < 2*X15

X1 + X4 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X16 < 2*X13

X1 + X4 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X11 + X13 < 2*X12

X1 + X4 + X14 < 2*X6        cannot be satisfied jointly with
-> X3 + X11 + X16 < 2*X14
-> X7 + X14 + X18 < 2*X16

X1 + X4 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X15 < 2*X13

X1 + X4 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X15 < 2*X13

X1 + X4 + X14 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X18 < 2*X14
-> X9 + X14 + X19 < 2*X16

X1 + X4 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X19 < 2*X14

X1 + X4 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X14 < 2*X13

X1 + X4 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X14

X1 + X4 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X18 < 2*X15

X1 + X4 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X13 + X15 < 2*X14

X1 + X4 + X16 < 2*X5        cannot be satisfied jointly with
-> X1 + X8 + X19 < 2*X13
-> X6 + X13 + X14 < 2*X15

X1 + X4 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X16 < 2*X15

X1 + X4 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X15

X1 + X4 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X17 < 2*X13

X1 + X4 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X19 < 2*X15

X1 + X4 + X17 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X14

X1 + X4 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X18 < 2*X15

X1 + X4 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X20 < 2*X17

X1 + X4 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X18 < 2*X15

X1 + X4 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X18 < 2*X16

X1 + X4 + X18 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X16 < 2*X15

X1 + X4 + X18 < 2*X6        cannot be satisfied jointly with
-> X7 + X13 + X20 < 2*X18

X1 + X4 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X14 < 2*X13

X1 + X4 + X18 < 2*X8        cannot be satisfied jointly with
-> X4 + X9 + X14 < 2*X12
-> X8 + X12 + X13 < 2*X14

X1 + X4 + X18 < 2*X9        cannot be satisfied jointly with
-> X1 + X11 + X19 < 2*X15
-> X2 + X9 + X17 < 2*X11
-> X9 + X12 + X15 < 2*X18

X1 + X4 + X19 < 2*X5        cannot be satisfied jointly with
-> X7 + X13 + X19 < 2*X18

X1 + X4 + X19 < 2*X6        cannot be satisfied jointly with
-> X4 + X8 + X16 < 2*X13
-> X6 + X14 + X15 < 2*X16

X1 + X4 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X18 < 2*X16

X1 + X4 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X20 < 2*X19

X1 + X4 + X19 < 2*X9        cannot be satisfied jointly with
-> X6 + X10 + X17 < 2*X13
-> X9 + X13 + X14 < 2*X15

X1 + X4 + X20 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X17 < 2*X16

X1 + X4 + X20 < 2*X6        cannot be satisfied jointly with
-> X2 + X11 + X20 < 2*X16
-> X7 + X17 + X18 < 2*X20

X1 + X4 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X15

X1 + X4 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X19

X1 + X4 + X20 < 2*X9        cannot be satisfied jointly with
-> X4 + X11 + X20 < 2*X15
-> X9 + X15 + X16 < 2*X20

X1 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X1 + X2 + X6 < 2*X5
-> X5 + X6 + X12 < 2*X10

X1 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X10

X1 + X5 + X10 < 2*X8        cannot be satisfied jointly with
-> X3 + X4 + X8 < 2*X5
-> X5 + X8 + X12 < 2*X10

X1 + X5 + X10 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X10
-> X9 + X11 + X16 < 2*X15

X1 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X1 + X7 + X13 < 2*X11
-> X6 + X12 + X14 < 2*X13

X1 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X15 < 2*X11

X1 + X5 + X11 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X15 < 2*X11

X1 + X5 + X11 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X11

X1 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X12

X1 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X14 < 2*X12

X1 + X5 + X12 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X19 < 2*X12
-> X8 + X14 + X20 < 2*X17

X1 + X5 + X12 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X19 < 2*X12
-> X9 + X15 + X20 < 2*X17

X1 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X4 + X8 + X14 < 2*X11
-> X6 + X11 + X12 < 2*X13

X1 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X13

X1 + X5 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X13

X1 + X5 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X19 < 2*X13

X1 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X15 < 2*X14

X1 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X14

X1 + X5 + X14 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X16 < 2*X13
-> X8 + X13 + X18 < 2*X16

X1 + X5 + X14 < 2*X9        cannot be satisfied jointly with
-> X1 + X14 + X17 < 2*X15
-> X3 + X11 + X17 < 2*X14
-> X6 + X9 + X15 < 2*X11
-> X9 + X11 + X15 < 2*X17

X1 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X13 + X16 < 2*X15

X1 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X18 < 2*X14

X1 + X5 + X15 < 2*X8        cannot be satisfied jointly with
-> X1 + X9 + X20 < 2*X14
-> X8 + X15 + X17 < 2*X16

X1 + X5 + X15 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X17 < 2*X12
-> X6 + X13 + X18 < 2*X15
-> X9 + X13 + X19 < 2*X16

X1 + X5 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X12 < 2*X11

X1 + X5 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X16 < 2*X15

X1 + X5 + X16 < 2*X8        cannot be satisfied jointly with
-> X4 + X9 + X19 < 2*X15
-> X8 + X18 + X20 < 2*X19

X1 + X5 + X16 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X15
-> X9 + X17 + X20 < 2*X18

X1 + X5 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X11 + X19 < 2*X17

X1 + X5 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X17 < 2*X16

X1 + X5 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X17

X1 + X5 + X17 < 2*X9        cannot be satisfied jointly with
-> X4 + X14 + X19 < 2*X16
-> X7 + X9 + X19 < 2*X13
-> X9 + X13 + X16 < 2*X19

X1 + X5 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X17

X1 + X5 + X18 < 2*X7        cannot be satisfied jointly with
-> X3 + X12 + X19 < 2*X18
-> X7 + X18 + X20 < 2*X19

X1 + X5 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X18

X1 + X5 + X18 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X18 < 2*X12
-> X9 + X12 + X13 < 2*X18

X1 + X5 + X19 < 2*X6        cannot be satisfied jointly with
-> X4 + X7 + X19 < 2*X14
-> X7 + X15 + X18 < 2*X19

X1 + X5 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X15 + X20 < 2*X19

X1 + X5 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X18

X1 + X5 + X19 < 2*X9        cannot be satisfied jointly with
-> X1 + X14 + X20 < 2*X17
-> X3 + X10 + X18 < 2*X13
-> X9 + X13 + X17 < 2*X19

X1 + X5 + X20 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X18 < 2*X15

X1 + X5 + X20 < 2*X7        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X13

X1 + X5 + X20 < 2*X8        cannot be satisfied jointly with
-> X7 + X11 + X18 < 2*X16
-> X8 + X16 + X17 < 2*X18

X1 + X5 + X20 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X20 < 2*X13
-> X9 + X13 + X17 < 2*X20

X1 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X12 < 2*X10

X1 + X6 + X10 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X12 < 2*X10

X1 + X6 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X13 < 2*X10
-> X5 + X15 + X18 < 2*X16
-> X6 + X10 + X18 < 2*X13
-> X7 + X13 + X17 < 2*X14
-> X9 + X14 + X17 < 2*X18

X1 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X1 + X12 + X18 < 2*X15
-> X2 + X4 + X7 < 2*X6
-> X5 + X8 + X18 < 2*X11
-> X7 + X15 + X17 < 2*X18

X1 + X6 + X11 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X12 < 2*X11

X1 + X6 + X11 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X14 < 2*X11

X1 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X15 < 2*X12

X1 + X6 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X13 < 2*X12

X1 + X6 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X14 < 2*X12

X1 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X13

X1 + X6 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X16 < 2*X13

X1 + X6 + X13 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X13 < 2*X11
-> X9 + X11 + X12 < 2*X13

X1 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X8 + X10 + X17 < 2*X14

X1 + X6 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X14

X1 + X6 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X14 < 2*X13

X1 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X15

X1 + X6 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X15 < 2*X13

X1 + X6 + X15 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X16 < 2*X12
-> X9 + X12 + X13 < 2*X15

X1 + X6 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X16

X1 + X6 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X16

X1 + X6 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X17 < 2*X15

X1 + X6 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X17

X1 + X6 + X17 < 2*X8        cannot be satisfied jointly with
-> X1 + X2 + X8 < 2*X6
-> X6 + X9 + X18 < 2*X15

X1 + X6 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X18 < 2*X17

X1 + X6 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X18

X1 + X6 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X14

X1 + X6 + X18 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X18 < 2*X12
-> X9 + X12 + X16 < 2*X18

X1 + X6 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X14 + X17 < 2*X16

X1 + X6 + X19 < 2*X8        cannot be satisfied jointly with
-> X1 + X14 + X19 < 2*X17
-> X6 + X9 + X17 < 2*X13
-> X8 + X13 + X18 < 2*X19

X1 + X6 + X19 < 2*X9        cannot be satisfied jointly with
-> X1 + X13 + X20 < 2*X18
-> X3 + X9 + X20 < 2*X12
-> X9 + X14 + X19 < 2*X20

X1 + X6 + X20 < 2*X7        cannot be satisfied jointly with
-> X5 + X11 + X20 < 2*X16
-> X7 + X16 + X17 < 2*X18

X1 + X6 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X20 < 2*X18

X1 + X6 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X19 < 2*X15
-> X9 + X15 + X17 < 2*X18

X1 + X7 + X10 < 2*X8        cannot be satisfied jointly with
-> X1 + X3 + X8 < 2*X7
-> X7 + X8 + X14 < 2*X10

X1 + X7 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X12 < 2*X10
-> X9 + X11 + X20 < 2*X12

X1 + X7 + X11 < 2*X8        cannot be satisfied jointly with
-> X6 + X9 + X17 < 2*X11
-> X8 + X12 + X20 < 2*X15

X1 + X7 + X11 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X12 < 2*X11
-> X9 + X11 + X15 < 2*X12

X1 + X7 + X12 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X16 < 2*X12
-> X8 + X14 + X20 < 2*X15

X1 + X7 + X12 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X16 < 2*X12
-> X9 + X12 + X20 < 2*X15

X1 + X7 + X13 < 2*X8        cannot be satisfied jointly with
-> X6 + X9 + X16 < 2*X13
-> X8 + X14 + X20 < 2*X16

X1 + X7 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X15 < 2*X13

X1 + X7 + X14 < 2*X8        cannot be satisfied jointly with
-> X2 + X4 + X8 < 2*X7
-> X7 + X8 + X16 < 2*X13

X1 + X7 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X16 < 2*X14

X1 + X7 + X15 < 2*X8        cannot be satisfied jointly with
-> X1 + X5 + X8 < 2*X7
-> X7 + X11 + X18 < 2*X15

X1 + X7 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X18 < 2*X12

X1 + X7 + X16 < 2*X8        cannot be satisfied jointly with
-> X3 + X5 + X8 < 2*X7
-> X5 + X10 + X14 < 2*X12
-> X7 + X12 + X13 < 2*X14

X1 + X7 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X17 < 2*X14

X1 + X7 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X14

X1 + X7 + X17 < 2*X9        cannot be satisfied jointly with
-> X5 + X10 + X20 < 2*X13
-> X6 + X13 + X20 < 2*X16
-> X9 + X15 + X17 < 2*X20

X1 + X7 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X18 < 2*X17

X1 + X7 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X13 + X19 < 2*X18

X1 + X7 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X17

X1 + X7 + X19 < 2*X9        cannot be satisfied jointly with
-> X1 + X13 + X19 < 2*X15
-> X4 + X10 + X16 < 2*X12
-> X9 + X12 + X16 < 2*X19

X1 + X7 + X20 < 2*X8        cannot be satisfied jointly with
-> X2 + X9 + X19 < 2*X14
-> X8 + X14 + X18 < 2*X19

X1 + X7 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X10 + X20 < 2*X16
-> X9 + X16 + X19 < 2*X20

X1 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X5 + X9 < 2*X8
-> X8 + X9 + X14 < 2*X10

X1 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X13 < 2*X11

X1 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X5 + X9 < 2*X8
-> X8 + X9 + X17 < 2*X12

X1 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X5 + X11 + X18 < 2*X12
-> X9 + X15 + X20 < 2*X18

X1 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X16 < 2*X12
-> X9 + X13 + X18 < 2*X16

X1 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X14 + X17 < 2*X15

X1 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X6 + X10 + X14 < 2*X11
-> X9 + X11 + X12 < 2*X14

X1 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X17 < 2*X15

X1 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X7 + X14 + X20 < 2*X18
-> X9 + X12 + X14 < 2*X13

X1 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X17 < 2*X14

X1 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X17 < 2*X13
-> X9 + X14 + X20 < 2*X15

X2 + X3 + X5 < 2*X4        cannot be satisfied jointly with
-> X2 + X4 + X6 < 2*X5
-> X4 + X5 + X7 < 2*X6

X2 + X3 + X6 < 2*X4        cannot be satisfied jointly with
-> X1 + X4 + X7 < 2*X6
-> X4 + X6 + X8 < 2*X7

X2 + X3 + X7 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X8 < 2*X7

X2 + X3 + X8 < 2*X4        cannot be satisfied jointly with
-> X1 + X2 + X4 < 2*X3
-> X3 + X4 + X6 < 2*X5

X2 + X3 + X9 < 2*X4        cannot be satisfied jointly with
-> X2 + X4 + X8 < 2*X5
-> X4 + X5 + X7 < 2*X8

X2 + X3 + X10 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X11 < 2*X10

X2 + X3 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X14 < 2*X10

X2 + X3 + X10 < 2*X6        cannot be satisfied jointly with
-> X1 + X6 + X11 < 2*X10
-> X7 + X10 + X14 < 2*X11

X2 + X3 + X10 < 2*X7        cannot be satisfied jointly with
-> X3 + X9 + X17 < 2*X10
-> X7 + X14 + X18 < 2*X17

X2 + X3 + X10 < 2*X8        cannot be satisfied jointly with
-> X2 + X9 + X14 < 2*X10
-> X8 + X11 + X17 < 2*X14

X2 + X3 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X17 < 2*X10
-> X9 + X14 + X20 < 2*X17

X2 + X3 + X11 < 2*X4        cannot be satisfied jointly with
-> X4 + X7 + X13 < 2*X11

X2 + X3 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X12 < 2*X11

X2 + X3 + X11 < 2*X6        cannot be satisfied jointly with
-> X2 + X6 + X20 < 2*X11
-> X6 + X11 + X20 < 2*X16

X2 + X3 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X11

X2 + X3 + X11 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X20 < 2*X11
-> X5 + X11 + X20 < 2*X17
-> X8 + X17 + X19 < 2*X20

X2 + X3 + X11 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X19 < 2*X11
-> X9 + X13 + X17 < 2*X15

X2 + X3 + X12 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X13 < 2*X11

X2 + X3 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X14 < 2*X11

X2 + X3 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X13 < 2*X12

X2 + X3 + X12 < 2*X7        cannot be satisfied jointly with
-> X6 + X9 + X18 < 2*X12
-> X7 + X16 + X19 < 2*X18

X2 + X3 + X12 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X17 < 2*X12
-> X8 + X14 + X18 < 2*X16

X2 + X3 + X12 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X18 < 2*X11
-> X9 + X13 + X19 < 2*X17

X2 + X3 + X13 < 2*X4        cannot be satisfied jointly with
-> X4 + X6 + X15 < 2*X12

X2 + X3 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X13

X2 + X3 + X13 < 2*X6        cannot be satisfied jointly with
-> X7 + X10 + X16 < 2*X13

X2 + X3 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X13 < 2*X12

X2 + X3 + X13 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X17 < 2*X13
-> X8 + X16 + X18 < 2*X17

X2 + X3 + X13 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X17 < 2*X13
-> X3 + X16 + X20 < 2*X17
-> X6 + X13 + X20 < 2*X15
-> X9 + X16 + X17 < 2*X19

X2 + X3 + X14 < 2*X4        cannot be satisfied jointly with
-> X4 + X8 + X17 < 2*X14

X2 + X3 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X19 < 2*X13

X2 + X3 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X20 < 2*X14

X2 + X3 + X14 < 2*X7        cannot be satisfied jointly with
-> X4 + X13 + X15 < 2*X14
-> X7 + X9 + X17 < 2*X13

X2 + X3 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X17 < 2*X14

X2 + X3 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X13

X2 + X3 + X15 < 2*X4        cannot be satisfied jointly with
-> X4 + X5 + X13 < 2*X12

X2 + X3 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X13 < 2*X12

X2 + X3 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X20 < 2*X15

X2 + X3 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X13 + X17 < 2*X15

X2 + X3 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X17 < 2*X14

X2 + X3 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X18 < 2*X14

X2 + X3 + X16 < 2*X4        cannot be satisfied jointly with
-> X5 + X8 + X16 < 2*X14

X2 + X3 + X16 < 2*X5        cannot be satisfied jointly with
-> X7 + X10 + X19 < 2*X16

X2 + X3 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X14 + X16 < 2*X15

X2 + X3 + X16 < 2*X7        cannot be satisfied jointly with
-> X3 + X10 + X12 < 2*X11
-> X6 + X11 + X17 < 2*X12
-> X7 + X13 + X15 < 2*X16

X2 + X3 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X17 < 2*X15

X2 + X3 + X16 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X17 < 2*X11
-> X9 + X11 + X15 < 2*X16

X2 + X3 + X17 < 2*X4        cannot be satisfied jointly with
-> X4 + X14 + X18 < 2*X17

X2 + X3 + X17 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X19 < 2*X15

X2 + X3 + X17 < 2*X6        cannot be satisfied jointly with
-> X3 + X10 + X19 < 2*X15
-> X6 + X15 + X19 < 2*X18

X2 + X3 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X19 < 2*X15

X2 + X3 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X14 < 2*X13

X2 + X3 + X17 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X16 < 2*X11
-> X9 + X11 + X13 < 2*X15

X2 + X3 + X18 < 2*X4        cannot be satisfied jointly with
-> X4 + X10 + X17 < 2*X16

X2 + X3 + X18 < 2*X5        cannot be satisfied jointly with
-> X5 + X14 + X17 < 2*X16

X2 + X3 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X14 + X17 < 2*X16

X2 + X3 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X19 < 2*X18

X2 + X3 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X14 + X16 < 2*X15

X2 + X3 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X19 < 2*X18

X2 + X3 + X19 < 2*X4        cannot be satisfied jointly with
-> X5 + X12 + X19 < 2*X17

X2 + X3 + X19 < 2*X5        cannot be satisfied jointly with
-> X5 + X14 + X18 < 2*X17

X2 + X3 + X19 < 2*X6        cannot be satisfied jointly with
-> X4 + X8 + X14 < 2*X12
-> X6 + X14 + X20 < 2*X19

X2 + X3 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X20 < 2*X18

X2 + X3 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X20 < 2*X19

X2 + X3 + X19 < 2*X9        cannot be satisfied jointly with
-> X2 + X15 + X20 < 2*X16
-> X3 + X9 + X20 < 2*X15
-> X9 + X16 + X17 < 2*X20

X2 + X3 + X20 < 2*X4        cannot be satisfied jointly with
-> X3 + X5 + X13 < 2*X11
-> X4 + X14 + X19 < 2*X18

X2 + X3 + X20 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X20 < 2*X17

X2 + X3 + X20 < 2*X6        cannot be satisfied jointly with
-> X7 + X11 + X19 < 2*X18

X2 + X3 + X20 < 2*X7        cannot be satisfied jointly with
-> X8 + X16 + X20 < 2*X19

X2 + X3 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X20 < 2*X18

X2 + X3 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X18 < 2*X12
-> X2 + X16 + X19 < 2*X18
-> X3 + X12 + X20 < 2*X16
-> X4 + X18 + X20 < 2*X19
-> X9 + X12 + X16 < 2*X20

X2 + X4 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X11 < 2*X10

X2 + X4 + X10 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X11 < 2*X10

X2 + X4 + X10 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X12 < 2*X10
-> X7 + X10 + X14 < 2*X12

X2 + X4 + X10 < 2*X8        cannot be satisfied jointly with
-> X1 + X10 + X18 < 2*X14
-> X6 + X8 + X16 < 2*X10
-> X8 + X14 + X19 < 2*X17

X2 + X4 + X10 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X13 < 2*X10
-> X9 + X11 + X19 < 2*X13

X2 + X4 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X16 < 2*X11
-> X5 + X11 + X17 < 2*X14

X2 + X4 + X11 < 2*X6        cannot be satisfied jointly with
-> X4 + X7 + X14 < 2*X11
-> X6 + X11 + X15 < 2*X12

X2 + X4 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X16 < 2*X11

X2 + X4 + X11 < 2*X8        cannot be satisfied jointly with
-> X4 + X7 + X18 < 2*X10
-> X8 + X11 + X18 < 2*X13
-> X8 + X14 + X20 < 2*X18

X2 + X4 + X11 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X17 < 2*X11
-> X6 + X12 + X17 < 2*X13
-> X9 + X14 + X15 < 2*X17

X2 + X4 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X14 < 2*X12

X2 + X4 + X12 < 2*X6        cannot be satisfied jointly with
-> X4 + X7 + X18 < 2*X12
-> X6 + X12 + X20 < 2*X18

X2 + X4 + X12 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X14 < 2*X11
-> X7 + X11 + X17 < 2*X14

X2 + X4 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X12

X2 + X4 + X12 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X14 < 2*X12
-> X9 + X12 + X20 < 2*X14

X2 + X4 + X13 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X16 < 2*X13

X2 + X4 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X18 < 2*X13

X2 + X4 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X16 < 2*X13

X2 + X4 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X14 < 2*X12

X2 + X4 + X13 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X13
-> X9 + X15 + X20 < 2*X19

X2 + X4 + X14 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X14

X2 + X4 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X20 < 2*X14

X2 + X4 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X17 < 2*X14

X2 + X4 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X14

X2 + X4 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X17 < 2*X13

X2 + X4 + X15 < 2*X5        cannot be satisfied jointly with
-> X6 + X9 + X15 < 2*X14

X2 + X4 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X13 < 2*X12

X2 + X4 + X15 < 2*X7        cannot be satisfied jointly with
-> X8 + X10 + X15 < 2*X12

X2 + X4 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X16 < 2*X15

X2 + X4 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X14

X2 + X4 + X16 < 2*X5        cannot be satisfied jointly with
-> X7 + X10 + X15 < 2*X14

X2 + X4 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X14 + X18 < 2*X16

X2 + X4 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X20 < 2*X16

X2 + X4 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X18 < 2*X16

X2 + X4 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X17 < 2*X11

X2 + X4 + X17 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X14

X2 + X4 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X14

X2 + X4 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X17 < 2*X16

X2 + X4 + X17 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X18 < 2*X12
-> X8 + X14 + X15 < 2*X17

X2 + X4 + X17 < 2*X9        cannot be satisfied jointly with
-> X5 + X13 + X20 < 2*X17
-> X6 + X9 + X20 < 2*X13
-> X9 + X15 + X19 < 2*X20

X2 + X4 + X18 < 2*X5        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X16

X2 + X4 + X18 < 2*X6        cannot be satisfied jointly with
-> X7 + X8 + X20 < 2*X13

X2 + X4 + X18 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X20 < 2*X14
-> X7 + X14 + X16 < 2*X17

X2 + X4 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X20 < 2*X17

X2 + X4 + X18 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X20 < 2*X12
-> X5 + X13 + X20 < 2*X16
-> X9 + X12 + X17 < 2*X20

X2 + X4 + X19 < 2*X5        cannot be satisfied jointly with
-> X5 + X8 + X17 < 2*X16

X2 + X4 + X19 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X17 < 2*X16

X2 + X4 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X13 + X19 < 2*X17

X2 + X4 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X19 < 2*X18

X2 + X4 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X17

X2 + X4 + X20 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X14

X2 + X4 + X20 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X17 < 2*X13

X2 + X4 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X20 < 2*X17

X2 + X4 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X19 < 2*X17

X2 + X4 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X20 < 2*X13
-> X9 + X14 + X16 < 2*X20

X2 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X12 < 2*X10

X2 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X10
-> X7 + X10 + X16 < 2*X15

X2 + X5 + X10 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X16 < 2*X10

X2 + X5 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X18 < 2*X10
-> X4 + X16 + X20 < 2*X18
-> X5 + X10 + X16 < 2*X12
-> X7 + X12 + X19 < 2*X14
-> X9 + X12 + X18 < 2*X19

X2 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X5 + X6 + X16 < 2*X11
-> X6 + X12 + X17 < 2*X16

X2 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X11

X2 + X5 + X11 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X14 < 2*X11

X2 + X5 + X11 < 2*X9        cannot be satisfied jointly with
-> X2 + X13 + X18 < 2*X16
-> X8 + X9 + X16 < 2*X11
-> X9 + X12 + X19 < 2*X13

X2 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X12

X2 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X18 < 2*X12

X2 + X5 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X14 < 2*X12

X2 + X5 + X12 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X16 < 2*X12
-> X9 + X13 + X17 < 2*X16

X2 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X13

X2 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X13
-> X7 + X16 + X20 < 2*X19

X2 + X5 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X13

X2 + X5 + X13 < 2*X9        cannot be satisfied jointly with
-> X5 + X12 + X14 < 2*X13
-> X9 + X13 + X20 < 2*X14

X2 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X18 < 2*X14

X2 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X13

X2 + X5 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X17 < 2*X12

X2 + X5 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X14 < 2*X12

X2 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X7 + X11 + X14 < 2*X13

X2 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X16 < 2*X13

X2 + X5 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X20 < 2*X14

X2 + X5 + X15 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X18 < 2*X10
-> X5 + X10 + X18 < 2*X15
-> X9 + X10 + X17 < 2*X18

X2 + X5 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X12 + X16 < 2*X15

X2 + X5 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X20 < 2*X15

X2 + X5 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X19 < 2*X16

X2 + X5 + X16 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X16 < 2*X11
-> X9 + X11 + X13 < 2*X16

X2 + X5 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X20 < 2*X16

X2 + X5 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X19 < 2*X17

X2 + X5 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X15 < 2*X14

X2 + X5 + X17 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X18 < 2*X11
-> X9 + X11 + X14 < 2*X17

X2 + X5 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X19 < 2*X14

X2 + X5 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X19 < 2*X15

X2 + X5 + X18 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X18 < 2*X15
-> X8 + X15 + X16 < 2*X18

X2 + X5 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X15 + X19 < 2*X17

X2 + X5 + X19 < 2*X6        cannot be satisfied jointly with
-> X7 + X10 + X20 < 2*X19

X2 + X5 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X17 < 2*X16

X2 + X5 + X19 < 2*X8        cannot be satisfied jointly with
-> X3 + X9 + X19 < 2*X12
-> X8 + X12 + X18 < 2*X19

X2 + X5 + X19 < 2*X9        cannot be satisfied jointly with
-> X3 + X10 + X20 < 2*X15
-> X9 + X15 + X18 < 2*X19

X2 + X5 + X20 < 2*X6        cannot be satisfied jointly with
-> X1 + X8 + X19 < 2*X16
-> X6 + X17 + X18 < 2*X19

X2 + X5 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X17 < 2*X16

X2 + X5 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X20 < 2*X19

X2 + X5 + X20 < 2*X9        cannot be satisfied jointly with
-> X6 + X10 + X20 < 2*X17
-> X9 + X17 + X18 < 2*X20

X2 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X4 + X9 + X14 < 2*X10
-> X7 + X11 + X16 < 2*X14

X2 + X6 + X10 < 2*X8        cannot be satisfied jointly with
-> X1 + X9 + X17 < 2*X10
-> X8 + X11 + X17 < 2*X15

X2 + X6 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X16 < 2*X10
-> X9 + X11 + X19 < 2*X16

X2 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X13 < 2*X11

X2 + X6 + X11 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X12 < 2*X11
-> X3 + X13 + X15 < 2*X14
-> X4 + X12 + X15 < 2*X13
-> X8 + X11 + X15 < 2*X12

X2 + X6 + X11 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X18 < 2*X11
-> X9 + X16 + X18 < 2*X17

X2 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X12

X2 + X6 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X14 < 2*X12

X2 + X6 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X19 < 2*X12

X2 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X18 < 2*X13

X2 + X6 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X14 < 2*X13

X2 + X6 + X13 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X18 < 2*X13
-> X9 + X13 + X18 < 2*X15

X2 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X19 < 2*X14

X2 + X6 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X12

X2 + X6 + X14 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X15 < 2*X13
-> X9 + X14 + X19 < 2*X15

X2 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X19 < 2*X15

X2 + X6 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X15

X2 + X6 + X15 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X16 < 2*X10
-> X9 + X10 + X12 < 2*X15

X2 + X6 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X14 + X17 < 2*X15

X2 + X6 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X16 < 2*X14

X2 + X6 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X16

X2 + X6 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X17

X2 + X6 + X17 < 2*X8        cannot be satisfied jointly with
-> X3 + X10 + X18 < 2*X14
-> X8 + X14 + X16 < 2*X17

X2 + X6 + X17 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X17 < 2*X10
-> X9 + X10 + X15 < 2*X16

X2 + X6 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X13 + X20 < 2*X17

X2 + X6 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X19 < 2*X18

X2 + X6 + X18 < 2*X9        cannot be satisfied jointly with
-> X2 + X10 + X16 < 2*X11
-> X4 + X9 + X11 < 2*X10
-> X9 + X10 + X14 < 2*X16

X2 + X6 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X16

X2 + X6 + X19 < 2*X8        cannot be satisfied jointly with
-> X2 + X10 + X16 < 2*X12
-> X8 + X12 + X14 < 2*X16

X2 + X6 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X20 < 2*X17

X2 + X6 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X18 < 2*X17

X2 + X6 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X19 < 2*X17

X2 + X6 + X20 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X10
-> X9 + X10 + X11 < 2*X18

X2 + X7 + X10 < 2*X8        cannot be satisfied jointly with
-> X1 + X3 + X8 < 2*X5
-> X5 + X9 + X11 < 2*X10

X2 + X7 + X10 < 2*X9        cannot be satisfied jointly with
-> X4 + X10 + X20 < 2*X13
-> X4 + X14 + X17 < 2*X16
-> X6 + X9 + X20 < 2*X10
-> X9 + X13 + X19 < 2*X20

X2 + X7 + X11 < 2*X8        cannot be satisfied jointly with
-> X3 + X9 + X13 < 2*X11
-> X4 + X11 + X15 < 2*X12
-> X8 + X13 + X15 < 2*X14

X2 + X7 + X11 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X19 < 2*X10
-> X9 + X13 + X19 < 2*X15

X2 + X7 + X12 < 2*X8        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X12
-> X8 + X13 + X19 < 2*X16

X2 + X7 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X16 < 2*X12

X2 + X7 + X13 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X18 < 2*X13
-> X8 + X16 + X19 < 2*X17

X2 + X7 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X20 < 2*X13

X2 + X7 + X14 < 2*X8        cannot be satisfied jointly with
-> X2 + X5 + X8 < 2*X7
-> X3 + X13 + X18 < 2*X14
-> X5 + X9 + X17 < 2*X13
-> X8 + X13 + X15 < 2*X17

X2 + X7 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X15 < 2*X14

X2 + X7 + X15 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X16 < 2*X12
-> X8 + X12 + X18 < 2*X16

X2 + X7 + X15 < 2*X9        cannot be satisfied jointly with
-> X2 + X12 + X18 < 2*X15
-> X4 + X9 + X19 < 2*X12
-> X9 + X12 + X15 < 2*X16

X2 + X7 + X16 < 2*X8        cannot be satisfied jointly with
-> X4 + X9 + X16 < 2*X12
-> X8 + X12 + X15 < 2*X16

X2 + X7 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X17 < 2*X16

X2 + X7 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X18 < 2*X17

X2 + X7 + X17 < 2*X9        cannot be satisfied jointly with
-> X3 + X14 + X16 < 2*X15
-> X9 + X12 + X18 < 2*X13

X2 + X7 + X18 < 2*X8        cannot be satisfied jointly with
-> X2 + X9 + X16 < 2*X14
-> X8 + X14 + X15 < 2*X16

X2 + X7 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X19 < 2*X18

X2 + X7 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X20 < 2*X17

X2 + X7 + X19 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X19 < 2*X11
-> X9 + X12 + X15 < 2*X17

X2 + X7 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X18 < 2*X17

X2 + X7 + X20 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X20 < 2*X18

X2 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X15 < 2*X10
-> X9 + X10 + X20 < 2*X15

X2 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X19 < 2*X11

X2 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X18 < 2*X11

X2 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X1 + X2 + X9 < 2*X8
-> X8 + X10 + X13 < 2*X12

X2 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X1 + X3 + X9 < 2*X8
-> X4 + X9 + X17 < 2*X14
-> X8 + X15 + X19 < 2*X16

X2 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X15 < 2*X11
-> X9 + X11 + X14 < 2*X15

X2 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X20 < 2*X16

X2 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X18 < 2*X15

X2 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X18 < 2*X13
-> X9 + X13 + X14 < 2*X18

X2 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X19 < 2*X15
-> X9 + X17 + X18 < 2*X19

X2 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X4 + X10 + X19 < 2*X14
-> X9 + X14 + X16 < 2*X19

X3 + X4 + X10 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X11 < 2*X10

X3 + X4 + X10 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X14 < 2*X10
-> X6 + X10 + X15 < 2*X14

X3 + X4 + X10 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X12 < 2*X10
-> X8 + X10 + X18 < 2*X12

X3 + X4 + X10 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X15 < 2*X10
-> X8 + X10 + X20 < 2*X15

X3 + X4 + X10 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X17 < 2*X10
-> X9 + X14 + X20 < 2*X16

X3 + X4 + X11 < 2*X5        cannot be satisfied jointly with
-> X5 + X9 + X14 < 2*X11

X3 + X4 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X11

X3 + X4 + X11 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X11
-> X7 + X12 + X17 < 2*X15

X3 + X4 + X11 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X11

X3 + X4 + X11 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X16 < 2*X11
-> X1 + X11 + X18 < 2*X16
-> X9 + X16 + X19 < 2*X17

X3 + X4 + X12 < 2*X5        cannot be satisfied jointly with
-> X5 + X7 + X12 < 2*X11

X3 + X4 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X16 < 2*X12

X3 + X4 + X12 < 2*X7        cannot be satisfied jointly with
-> X5 + X7 + X18 < 2*X12
-> X7 + X12 + X19 < 2*X16

X3 + X4 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X15 < 2*X11

X3 + X4 + X12 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X19 < 2*X12
-> X9 + X14 + X19 < 2*X17

X3 + X4 + X13 < 2*X5        cannot be satisfied jointly with
-> X6 + X9 + X14 < 2*X13

X3 + X4 + X13 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X11

X3 + X4 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X14 < 2*X13

X3 + X4 + X13 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X18 < 2*X13
-> X8 + X15 + X19 < 2*X18

X3 + X4 + X13 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X11
-> X9 + X11 + X19 < 2*X17

X3 + X4 + X14 < 2*X5        cannot be satisfied jointly with
-> X6 + X11 + X14 < 2*X13

X3 + X4 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X16 < 2*X14

X3 + X4 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X18 < 2*X14

X3 + X4 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X19 < 2*X14

X3 + X4 + X14 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X14 < 2*X12
-> X9 + X12 + X13 < 2*X14

X3 + X4 + X15 < 2*X5        cannot be satisfied jointly with
-> X5 + X6 + X16 < 2*X12

X3 + X4 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X15

X3 + X4 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X16 < 2*X15

X3 + X4 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X19 < 2*X15

X3 + X4 + X15 < 2*X9        cannot be satisfied jointly with
-> X7 + X11 + X19 < 2*X14
-> X9 + X16 + X20 < 2*X18

X3 + X4 + X16 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X17 < 2*X16

X3 + X4 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X10 + X19 < 2*X15

X3 + X4 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X17 < 2*X15

X3 + X4 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X16

X3 + X4 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X18 < 2*X15

X3 + X4 + X17 < 2*X5        cannot be satisfied jointly with
-> X5 + X15 + X19 < 2*X17

X3 + X4 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X20 < 2*X15

X3 + X4 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X18 < 2*X15

X3 + X4 + X17 < 2*X8        cannot be satisfied jointly with
-> X2 + X9 + X20 < 2*X14
-> X2 + X14 + X19 < 2*X16
-> X8 + X16 + X18 < 2*X19

X3 + X4 + X17 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X15 < 2*X12
-> X9 + X12 + X14 < 2*X15

X3 + X4 + X18 < 2*X5        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X16

X3 + X4 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X20 < 2*X18

X3 + X4 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X15 < 2*X14

X3 + X4 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X17

X3 + X4 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X17 < 2*X16

X3 + X4 + X19 < 2*X5        cannot be satisfied jointly with
-> X5 + X10 + X17 < 2*X16

X3 + X4 + X19 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X18 < 2*X17

X3 + X4 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X13 + X20 < 2*X19

X3 + X4 + X19 < 2*X8        cannot be satisfied jointly with
-> X1 + X10 + X20 < 2*X14
-> X8 + X14 + X16 < 2*X19

X3 + X4 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X16 < 2*X15

X3 + X4 + X20 < 2*X5        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X13

X3 + X4 + X20 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X20 < 2*X19

X3 + X4 + X20 < 2*X7        cannot be satisfied jointly with
-> X4 + X12 + X17 < 2*X14
-> X7 + X14 + X15 < 2*X17

X3 + X4 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X19 < 2*X17

X3 + X4 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X20 < 2*X15
-> X9 + X15 + X17 < 2*X19

X3 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X10

X3 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X3 + X7 + X13 < 2*X10
-> X7 + X12 + X15 < 2*X13

X3 + X5 + X10 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X14 < 2*X10
-> X8 + X12 + X20 < 2*X13

X3 + X5 + X10 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X19 < 2*X10
-> X4 + X12 + X20 < 2*X19
-> X7 + X11 + X20 < 2*X12
-> X9 + X12 + X19 < 2*X20

X3 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X2 + X3 + X6 < 2*X5
-> X5 + X9 + X13 < 2*X11

X3 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X12 < 2*X11

X3 + X5 + X11 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X13 < 2*X11
-> X8 + X12 + X18 < 2*X13

X3 + X5 + X11 < 2*X9        cannot be satisfied jointly with
-> X6 + X10 + X18 < 2*X11
-> X9 + X14 + X20 < 2*X18

X3 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X16 < 2*X12

X3 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X17 < 2*X12
-> X7 + X12 + X20 < 2*X17

X3 + X5 + X12 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X18 < 2*X12
-> X8 + X16 + X20 < 2*X18

X3 + X5 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X16 < 2*X12

X3 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X8 + X10 + X14 < 2*X13

X3 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X11

X3 + X5 + X13 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X13 < 2*X11
-> X8 + X11 + X12 < 2*X13

X3 + X5 + X13 < 2*X9        cannot be satisfied jointly with
-> X1 + X12 + X15 < 2*X13
-> X9 + X13 + X20 < 2*X15

X3 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X14 < 2*X13

X3 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X16 < 2*X12

X3 + X5 + X14 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X20 < 2*X14
-> X8 + X15 + X20 < 2*X17

X3 + X5 + X14 < 2*X9        cannot be satisfied jointly with
-> X2 + X13 + X19 < 2*X14
-> X5 + X9 + X18 < 2*X11
-> X6 + X12 + X15 < 2*X14
-> X9 + X14 + X20 < 2*X19

X3 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X17 < 2*X14

X3 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X4 + X10 + X20 < 2*X15
-> X7 + X15 + X19 < 2*X17

X3 + X5 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X19 < 2*X12

X3 + X5 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X14 + X18 < 2*X15

X3 + X5 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X13 + X18 < 2*X16

X3 + X5 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X20 < 2*X16

X3 + X5 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X17 < 2*X16

X3 + X5 + X16 < 2*X9        cannot be satisfied jointly with
-> X5 + X10 + X18 < 2*X13
-> X7 + X13 + X18 < 2*X15
-> X9 + X13 + X16 < 2*X17

X3 + X5 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X14

X3 + X5 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X16

X3 + X5 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X17 < 2*X15

X3 + X5 + X17 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X18 < 2*X14
-> X9 + X15 + X19 < 2*X18

X3 + X5 + X18 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X17

X3 + X5 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X17 < 2*X15

X3 + X5 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X20 < 2*X18

X3 + X5 + X18 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X12
-> X9 + X12 + X17 < 2*X18

X3 + X5 + X19 < 2*X6        cannot be satisfied jointly with
-> X6 + X12 + X20 < 2*X19

X3 + X5 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X20 < 2*X17

X3 + X5 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X20 < 2*X19

X3 + X5 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X20 < 2*X18

X3 + X5 + X20 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X19 < 2*X15
-> X6 + X15 + X16 < 2*X17

X3 + X5 + X20 < 2*X7        cannot be satisfied jointly with
-> X1 + X8 + X18 < 2*X14
-> X7 + X14 + X17 < 2*X18

X3 + X5 + X20 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X20 < 2*X15
-> X8 + X15 + X18 < 2*X20

X3 + X5 + X20 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X20 < 2*X15
-> X9 + X18 + X19 < 2*X20

X3 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X11 < 2*X10
-> X7 + X10 + X12 < 2*X11

X3 + X6 + X10 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X10
-> X8 + X14 + X17 < 2*X15

X3 + X6 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X5 + X9 < 2*X6
-> X4 + X9 + X17 < 2*X10
-> X6 + X10 + X18 < 2*X17

X3 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X2 + X3 + X7 < 2*X6
-> X6 + X8 + X14 < 2*X11

X3 + X6 + X11 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X17 < 2*X11
-> X8 + X12 + X16 < 2*X15

X3 + X6 + X11 < 2*X9        cannot be satisfied jointly with
-> X3 + X5 + X9 < 2*X6
-> X7 + X10 + X13 < 2*X11

X3 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X13 < 2*X12

X3 + X6 + X12 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X19 < 2*X12
-> X8 + X13 + X16 < 2*X15

X3 + X6 + X12 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X17 < 2*X11
-> X9 + X13 + X20 < 2*X17

X3 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X1 + X2 + X7 < 2*X6
-> X6 + X8 + X17 < 2*X11

X3 + X6 + X13 < 2*X8        cannot be satisfied jointly with
-> X2 + X13 + X17 < 2*X14
-> X8 + X10 + X16 < 2*X13

X3 + X6 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X14 < 2*X13

X3 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X16 < 2*X14

X3 + X6 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X19 < 2*X14

X3 + X6 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X13 + X17 < 2*X14

X3 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X16 < 2*X14

X3 + X6 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X18 < 2*X15

X3 + X6 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X17 < 2*X14

X3 + X6 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X12 + X16 < 2*X15

X3 + X6 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X16 < 2*X12

X3 + X6 + X16 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X18 < 2*X11
-> X9 + X11 + X13 < 2*X14

X3 + X6 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X14 < 2*X12

X3 + X6 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X17 < 2*X16

X3 + X6 + X17 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X17 < 2*X12
-> X9 + X13 + X18 < 2*X17

X3 + X6 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X19 < 2*X17

X3 + X6 + X18 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X18 < 2*X12
-> X8 + X13 + X15 < 2*X18

X3 + X6 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X18

X3 + X6 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X17

X3 + X6 + X19 < 2*X8        cannot be satisfied jointly with
-> X1 + X9 + X20 < 2*X12
-> X8 + X12 + X16 < 2*X17

X3 + X6 + X19 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X20 < 2*X12
-> X9 + X12 + X15 < 2*X19

X3 + X6 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X18

X3 + X6 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X19 < 2*X18

X3 + X6 + X20 < 2*X9        cannot be satisfied jointly with
-> X4 + X13 + X18 < 2*X16
-> X6 + X9 + X19 < 2*X12
-> X6 + X16 + X20 < 2*X18
-> X9 + X13 + X16 < 2*X20

X3 + X7 + X10 < 2*X8        cannot be satisfied jointly with
-> X1 + X2 + X8 < 2*X7
-> X4 + X8 + X18 < 2*X10
-> X7 + X10 + X17 < 2*X12

X3 + X7 + X10 < 2*X9        cannot be satisfied jointly with
-> X8 + X9 + X15 < 2*X10
-> X9 + X11 + X20 < 2*X15

X3 + X7 + X11 < 2*X8        cannot be satisfied jointly with
-> X1 + X10 + X18 < 2*X11
-> X6 + X11 + X19 < 2*X13
-> X8 + X13 + X14 < 2*X15

X3 + X7 + X11 < 2*X9        cannot be satisfied jointly with
-> X4 + X10 + X15 < 2*X11
-> X9 + X11 + X18 < 2*X13

X3 + X7 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X16 < 2*X12

X3 + X7 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X18 < 2*X12

X3 + X7 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X19 < 2*X13

X3 + X7 + X13 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X19 < 2*X11
-> X9 + X18 + X20 < 2*X19

X3 + X7 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X15 < 2*X14

X3 + X7 + X14 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X19 < 2*X13
-> X5 + X14 + X18 < 2*X16
-> X5 + X17 + X19 < 2*X18
-> X9 + X16 + X18 < 2*X19

X3 + X7 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X16 < 2*X15

X3 + X7 + X15 < 2*X9        cannot be satisfied jointly with
-> X3 + X4 + X9 < 2*X6
-> X7 + X11 + X20 < 2*X15

X3 + X7 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X20 < 2*X16

X3 + X7 + X16 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X17 < 2*X12
-> X9 + X12 + X13 < 2*X16

X3 + X7 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X20 < 2*X16

X3 + X7 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X14 + X18 < 2*X17

X3 + X7 + X18 < 2*X8        cannot be satisfied jointly with
-> X5 + X9 + X17 < 2*X14
-> X8 + X14 + X18 < 2*X17

X3 + X7 + X18 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X20 < 2*X11
-> X9 + X12 + X14 < 2*X18

X3 + X7 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X17 < 2*X16

X3 + X7 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X19 < 2*X18

X3 + X7 + X20 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X20 < 2*X13
-> X8 + X13 + X16 < 2*X20

X3 + X7 + X20 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X10
-> X9 + X10 + X13 < 2*X18

X3 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X3 + X6 + X9 < 2*X8
-> X3 + X8 + X13 < 2*X10
-> X9 + X12 + X15 < 2*X13

X3 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X1 + X6 + X9 < 2*X8
-> X8 + X10 + X17 < 2*X11

X3 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X3 + X10 + X18 < 2*X12
-> X9 + X15 + X19 < 2*X16

X3 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X16 < 2*X13
-> X9 + X15 + X17 < 2*X16

X3 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X20 < 2*X11
-> X4 + X11 + X16 < 2*X14
-> X4 + X15 + X17 < 2*X16
-> X9 + X12 + X16 < 2*X17

X3 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X2 + X3 + X9 < 2*X8
-> X8 + X10 + X16 < 2*X15

X3 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X14 + X17 < 2*X16

X3 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X20 < 2*X17

X3 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X19 < 2*X11
-> X9 + X11 + X15 < 2*X18

X3 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X19 < 2*X13
-> X9 + X13 + X14 < 2*X19

X3 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X9 + X16 + X20 < 2*X19

X4 + X5 + X10 < 2*X6        cannot be satisfied jointly with
-> X4 + X6 + X13 < 2*X10
-> X6 + X10 + X14 < 2*X12

X4 + X5 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X13 < 2*X10

X4 + X5 + X10 < 2*X8        cannot be satisfied jointly with
-> X3 + X9 + X12 < 2*X10
-> X8 + X11 + X17 < 2*X12

X4 + X5 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X13 + X17 < 2*X15
-> X2 + X9 + X15 < 2*X10
-> X2 + X10 + X17 < 2*X13
-> X9 + X14 + X16 < 2*X17

X4 + X5 + X11 < 2*X6        cannot be satisfied jointly with
-> X6 + X7 + X13 < 2*X11

X4 + X5 + X11 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X11
-> X4 + X11 + X14 < 2*X12
-> X7 + X12 + X14 < 2*X15
-> X7 + X13 + X15 < 2*X14

X4 + X5 + X11 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X17 < 2*X11
-> X8 + X13 + X17 < 2*X16

X4 + X5 + X11 < 2*X9        cannot be satisfied jointly with
-> X6 + X14 + X20 < 2*X16
-> X7 + X9 + X16 < 2*X11
-> X9 + X17 + X19 < 2*X18

X4 + X5 + X12 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X14 < 2*X12

X4 + X5 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X12

X4 + X5 + X12 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X17 < 2*X12
-> X3 + X14 + X18 < 2*X17
-> X8 + X17 + X19 < 2*X18

X4 + X5 + X12 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X20 < 2*X11
-> X8 + X11 + X18 < 2*X12
-> X9 + X11 + X13 < 2*X18

X4 + X5 + X13 < 2*X6        cannot be satisfied jointly with
-> X1 + X3 + X6 < 2*X5
-> X5 + X6 + X14 < 2*X12

X4 + X5 + X13 < 2*X7        cannot be satisfied jointly with
-> X4 + X9 + X16 < 2*X13
-> X8 + X15 + X18 < 2*X16

X4 + X5 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X13 < 2*X11

X4 + X5 + X13 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X16 < 2*X13
-> X9 + X15 + X20 < 2*X16

X4 + X5 + X14 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X15 < 2*X14

X4 + X5 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X16 < 2*X12

X4 + X5 + X14 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X13

X4 + X5 + X14 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X13 < 2*X10
-> X9 + X10 + X11 < 2*X13

X4 + X5 + X15 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X16 < 2*X15

X4 + X5 + X15 < 2*X7        cannot be satisfied jointly with
-> X4 + X8 + X15 < 2*X12
-> X7 + X12 + X13 < 2*X15

X4 + X5 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X16 < 2*X14

X4 + X5 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X17 < 2*X13

X4 + X5 + X16 < 2*X6        cannot be satisfied jointly with
-> X6 + X9 + X18 < 2*X14

X4 + X5 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X15

X4 + X5 + X16 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X15 < 2*X12
-> X8 + X12 + X14 < 2*X15

X4 + X5 + X16 < 2*X9        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X11
-> X9 + X11 + X14 < 2*X16

X4 + X5 + X17 < 2*X6        cannot be satisfied jointly with
-> X6 + X12 + X19 < 2*X16

X4 + X5 + X17 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X16 < 2*X12
-> X7 + X12 + X15 < 2*X16

X4 + X5 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X20 < 2*X17

X4 + X5 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X17 < 2*X16

X4 + X5 + X18 < 2*X6        cannot be satisfied jointly with
-> X1 + X8 + X17 < 2*X14
-> X6 + X14 + X15 < 2*X17

X4 + X5 + X18 < 2*X7        cannot be satisfied jointly with
-> X2 + X7 + X16 < 2*X12
-> X7 + X13 + X14 < 2*X16

X4 + X5 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X15 < 2*X13

X4 + X5 + X18 < 2*X9        cannot be satisfied jointly with
-> X4 + X16 + X19 < 2*X18
-> X5 + X9 + X12 < 2*X11
-> X5 + X13 + X17 < 2*X16
-> X7 + X11 + X19 < 2*X12
-> X9 + X11 + X18 < 2*X19

X4 + X5 + X19 < 2*X6        cannot be satisfied jointly with
-> X6 + X8 + X17 < 2*X13

X4 + X5 + X19 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X18 < 2*X16

X4 + X5 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X17 < 2*X14

X4 + X5 + X19 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X20 < 2*X14
-> X9 + X15 + X16 < 2*X19

X4 + X5 + X20 < 2*X6        cannot be satisfied jointly with
-> X5 + X9 + X20 < 2*X15
-> X6 + X15 + X19 < 2*X20

X4 + X5 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X19

X4 + X5 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X15

X4 + X5 + X20 < 2*X9        cannot be satisfied jointly with
-> X6 + X10 + X20 < 2*X16
-> X9 + X16 + X18 < 2*X20

X4 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X1 + X7 + X14 < 2*X10
-> X8 + X11 + X16 < 2*X14

X4 + X6 + X10 < 2*X8        cannot be satisfied jointly with
-> X2 + X8 + X11 < 2*X10
-> X8 + X10 + X12 < 2*X11

X4 + X6 + X10 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X12 < 2*X10
-> X9 + X10 + X13 < 2*X12

X4 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X4 + X7 + X17 < 2*X11
-> X7 + X14 + X19 < 2*X17

X4 + X6 + X11 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X14 < 2*X11
-> X8 + X11 + X16 < 2*X13

X4 + X6 + X11 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X14 < 2*X11
-> X9 + X13 + X18 < 2*X14

X4 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X13 < 2*X12

X4 + X6 + X12 < 2*X8        cannot be satisfied jointly with
-> X1 + X11 + X14 < 2*X12
-> X8 + X12 + X17 < 2*X13

X4 + X6 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X3 + X9 < 2*X6
-> X6 + X9 + X14 < 2*X11

X4 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X13

X4 + X6 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X17 < 2*X13

X4 + X6 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X20 < 2*X13

X4 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X15 < 2*X13

X4 + X6 + X14 < 2*X8        cannot be satisfied jointly with
-> X4 + X9 + X18 < 2*X12
-> X8 + X15 + X20 < 2*X16

X4 + X6 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X15 < 2*X14

X4 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X16 < 2*X15

X4 + X6 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X18 < 2*X14

X4 + X6 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X19 < 2*X14

X4 + X6 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X18 < 2*X15

X4 + X6 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X19 < 2*X16

X4 + X6 + X16 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X16 < 2*X10
-> X9 + X10 + X11 < 2*X16

X4 + X6 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X17 < 2*X11

X4 + X6 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X18 < 2*X17

X4 + X6 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X14 + X16 < 2*X15

X4 + X6 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X19 < 2*X18

X4 + X6 + X18 < 2*X8        cannot be satisfied jointly with
-> X3 + X9 + X16 < 2*X12
-> X8 + X12 + X13 < 2*X16

X4 + X6 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X18 < 2*X17

X4 + X6 + X19 < 2*X7        cannot be satisfied jointly with
-> X6 + X8 + X19 < 2*X16
-> X8 + X16 + X17 < 2*X19

X4 + X6 + X19 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X19 < 2*X12
-> X8 + X13 + X14 < 2*X19

X4 + X6 + X19 < 2*X9        cannot be satisfied jointly with
-> X4 + X12 + X18 < 2*X13
-> X9 + X13 + X14 < 2*X17

X4 + X6 + X20 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X20 < 2*X19

X4 + X6 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X18

X4 + X6 + X20 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X19 < 2*X14
-> X9 + X14 + X18 < 2*X19

X4 + X7 + X10 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X13 < 2*X10

X4 + X7 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X20 < 2*X10
-> X3 + X5 + X9 < 2*X7
-> X6 + X10 + X20 < 2*X18
-> X7 + X18 + X19 < 2*X20

X4 + X7 + X11 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X14 < 2*X11
-> X8 + X12 + X19 < 2*X14

X4 + X7 + X11 < 2*X9        cannot be satisfied jointly with
-> X1 + X2 + X9 < 2*X7
-> X8 + X9 + X20 < 2*X11

X4 + X7 + X12 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X17 < 2*X12
-> X8 + X16 + X20 < 2*X17

X4 + X7 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X12 + X20 < 2*X17
-> X9 + X11 + X17 < 2*X12

X4 + X7 + X13 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X17 < 2*X13

X4 + X7 + X13 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X17 < 2*X12
-> X3 + X12 + X17 < 2*X13
-> X5 + X14 + X19 < 2*X15
-> X7 + X15 + X20 < 2*X17
-> X9 + X13 + X18 < 2*X19

X4 + X7 + X14 < 2*X8        cannot be satisfied jointly with
-> X6 + X8 + X16 < 2*X13
-> X8 + X13 + X17 < 2*X15

X4 + X7 + X14 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X19 < 2*X13
-> X9 + X13 + X20 < 2*X16

X4 + X7 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X18 < 2*X14

X4 + X7 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X16 < 2*X14

X4 + X7 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X19 < 2*X15

X4 + X7 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X18 < 2*X15

X4 + X7 + X17 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X17 < 2*X10
-> X9 + X10 + X11 < 2*X15

X4 + X7 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X18 < 2*X17

X4 + X7 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X13 + X20 < 2*X18

X4 + X7 + X18 < 2*X9        cannot be satisfied jointly with
-> X3 + X13 + X20 < 2*X16
-> X3 + X16 + X20 < 2*X18
-> X4 + X9 + X17 < 2*X13
-> X9 + X13 + X18 < 2*X20

X4 + X7 + X19 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X19 < 2*X14
-> X8 + X14 + X17 < 2*X19

X4 + X7 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X20 < 2*X19

X4 + X7 + X20 < 2*X8        cannot be satisfied jointly with
-> X5 + X9 + X20 < 2*X14
-> X8 + X17 + X18 < 2*X20

X4 + X7 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X11 + X20 < 2*X17
-> X7 + X9 + X19 < 2*X11
-> X9 + X14 + X18 < 2*X20

X4 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X7 + X9 < 2*X8
-> X1 + X9 + X11 < 2*X10
-> X6 + X10 + X13 < 2*X11
-> X8 + X11 + X13 < 2*X12

X4 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X14 < 2*X11
-> X3 + X5 + X9 < 2*X8
-> X8 + X13 + X16 < 2*X14

X4 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X17 < 2*X12

X4 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X1 + X2 + X9 < 2*X6
-> X8 + X10 + X18 < 2*X13

X4 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X19 < 2*X14

X4 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X5 + X9 + X17 < 2*X11
-> X9 + X11 + X12 < 2*X15

X4 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X16 < 2*X11
-> X9 + X11 + X12 < 2*X16

X4 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X13 < 2*X11
-> X1 + X16 + X18 < 2*X17
-> X3 + X12 + X17 < 2*X16
-> X7 + X11 + X18 < 2*X13
-> X9 + X13 + X16 < 2*X18

X4 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X2 + X11 + X17 < 2*X15
-> X9 + X15 + X16 < 2*X17

X4 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X20 < 2*X13
-> X9 + X14 + X17 < 2*X19

X4 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X20 < 2*X14
-> X9 + X14 + X17 < 2*X20

X5 + X6 + X7 < 2*X8        cannot be satisfied jointly with
-> X2 + X3 + X8 < 2*X5
-> X3 + X5 + X8 < 2*X6

X5 + X6 + X7 < 2*X9        cannot be satisfied jointly with
-> X1 + X4 + X9 < 2*X5
-> X1 + X5 + X9 < 2*X6

X5 + X6 + X8 < 2*X7        cannot be satisfied jointly with
-> X1 + X2 + X7 < 2*X5

X5 + X6 + X8 < 2*X9        cannot be satisfied jointly with
-> X1 + X2 + X9 < 2*X5
-> X2 + X5 + X7 < 2*X6
-> X2 + X6 + X8 < 2*X7
-> X3 + X7 + X9 < 2*X8

X5 + X6 + X9 < 2*X7        cannot be satisfied jointly with
-> X1 + X3 + X7 < 2*X5

X5 + X6 + X9 < 2*X8        cannot be satisfied jointly with
-> X1 + X4 + X8 < 2*X5

X5 + X6 + X10 < 2*X7        cannot be satisfied jointly with
-> X7 + X8 + X13 < 2*X10

X5 + X6 + X10 < 2*X8        cannot be satisfied jointly with
-> X7 + X8 + X16 < 2*X10
-> X8 + X11 + X20 < 2*X16

X5 + X6 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X18 < 2*X10
-> X9 + X14 + X19 < 2*X18

X5 + X6 + X11 < 2*X7        cannot be satisfied jointly with
-> X2 + X8 + X14 < 2*X11
-> X5 + X13 + X15 < 2*X14
-> X6 + X11 + X15 < 2*X13
-> X7 + X13 + X14 < 2*X15

X5 + X6 + X11 < 2*X8        cannot be satisfied jointly with
-> X7 + X12 + X18 < 2*X14
-> X8 + X9 + X17 < 2*X11

X5 + X6 + X11 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X15 < 2*X11
-> X9 + X11 + X13 < 2*X12

X5 + X6 + X12 < 2*X7        cannot be satisfied jointly with
-> X1 + X9 + X15 < 2*X12
-> X7 + X13 + X16 < 2*X15

X5 + X6 + X12 < 2*X8        cannot be satisfied jointly with
-> X4 + X9 + X15 < 2*X11
-> X8 + X12 + X16 < 2*X13

X5 + X6 + X12 < 2*X9        cannot be satisfied jointly with
-> X3 + X4 + X9 < 2*X5

X5 + X6 + X13 < 2*X7        cannot be satisfied jointly with
-> X8 + X9 + X14 < 2*X13

X5 + X6 + X13 < 2*X8        cannot be satisfied jointly with
-> X1 + X2 + X8 < 2*X5

X5 + X6 + X13 < 2*X9        cannot be satisfied jointly with
-> X3 + X10 + X14 < 2*X13
-> X9 + X13 + X19 < 2*X14

X5 + X6 + X14 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X18 < 2*X14

X5 + X6 + X14 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X16 < 2*X11
-> X8 + X11 + X12 < 2*X14

X5 + X6 + X14 < 2*X9        cannot be satisfied jointly with
-> X6 + X17 + X20 < 2*X18
-> X9 + X10 + X19 < 2*X14

X5 + X6 + X15 < 2*X7        cannot be satisfied jointly with
-> X7 + X9 + X17 < 2*X15

X5 + X6 + X15 < 2*X8        cannot be satisfied jointly with
-> X3 + X8 + X19 < 2*X13
-> X8 + X16 + X19 < 2*X18

X5 + X6 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X13 + X16 < 2*X15

X5 + X6 + X16 < 2*X7        cannot be satisfied jointly with
-> X7 + X10 + X18 < 2*X16

X5 + X6 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X18 < 2*X15

X5 + X6 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X18 < 2*X16

X5 + X6 + X17 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X18 < 2*X17

X5 + X6 + X17 < 2*X8        cannot be satisfied jointly with
-> X4 + X8 + X17 < 2*X12
-> X8 + X12 + X15 < 2*X17

X5 + X6 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X19 < 2*X12

X5 + X6 + X18 < 2*X7        cannot be satisfied jointly with
-> X7 + X11 + X15 < 2*X14

X5 + X6 + X18 < 2*X8        cannot be satisfied jointly with
-> X6 + X9 + X19 < 2*X13
-> X8 + X13 + X16 < 2*X18

X5 + X6 + X18 < 2*X9        cannot be satisfied jointly with
-> X9 + X12 + X19 < 2*X17

X5 + X6 + X19 < 2*X7        cannot be satisfied jointly with
-> X3 + X8 + X14 < 2*X12
-> X7 + X15 + X18 < 2*X17

X5 + X6 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X15
-> X8 + X15 + X16 < 2*X17

X5 + X6 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X19 < 2*X17

X5 + X6 + X20 < 2*X7        cannot be satisfied jointly with
-> X6 + X10 + X20 < 2*X15
-> X8 + X15 + X18 < 2*X19

X5 + X6 + X20 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X20 < 2*X14
-> X8 + X16 + X17 < 2*X20

X5 + X6 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X18 < 2*X11
-> X9 + X11 + X12 < 2*X17

X5 + X7 + X8 < 2*X9        cannot be satisfied jointly with
-> X1 + X6 + X9 < 2*X7
-> X2 + X4 + X9 < 2*X5

X5 + X7 + X9 < 2*X8        cannot be satisfied jointly with
-> X1 + X6 + X8 < 2*X7
-> X2 + X3 + X7 < 2*X5

X5 + X7 + X10 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X20 < 2*X10

X5 + X7 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X3 + X9 < 2*X5

X5 + X7 + X11 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X11

X5 + X7 + X11 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X14 < 2*X11
-> X9 + X11 + X15 < 2*X13

X5 + X7 + X12 < 2*X8        cannot be satisfied jointly with
-> X1 + X4 + X8 < 2*X7
-> X7 + X8 + X19 < 2*X12

X5 + X7 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X12 + X14 < 2*X13
-> X3 + X13 + X16 < 2*X14
-> X4 + X14 + X18 < 2*X15
-> X5 + X13 + X18 < 2*X16
-> X6 + X9 + X15 < 2*X12
-> X9 + X16 + X17 < 2*X18

X5 + X7 + X13 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X16 < 2*X13
-> X8 + X14 + X19 < 2*X16

X5 + X7 + X13 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X17 < 2*X13

X5 + X7 + X14 < 2*X8        cannot be satisfied jointly with
-> X3 + X10 + X16 < 2*X11
-> X8 + X11 + X13 < 2*X14

X5 + X7 + X14 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X19 < 2*X13
-> X9 + X17 + X20 < 2*X19

X5 + X7 + X15 < 2*X8        cannot be satisfied jointly with
-> X7 + X9 + X20 < 2*X14
-> X8 + X14 + X19 < 2*X18

X5 + X7 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X18 < 2*X14

X5 + X7 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X12 + X15 < 2*X14

X5 + X7 + X16 < 2*X9        cannot be satisfied jointly with
-> X1 + X10 + X16 < 2*X12
-> X9 + X12 + X14 < 2*X16

X5 + X7 + X17 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X19 < 2*X16

X5 + X7 + X17 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X14 < 2*X10
-> X1 + X10 + X17 < 2*X13
-> X9 + X10 + X16 < 2*X17

X5 + X7 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X18 < 2*X16

X5 + X7 + X18 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X18 < 2*X13
-> X9 + X14 + X15 < 2*X18

X5 + X7 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X14 + X20 < 2*X19

X5 + X7 + X19 < 2*X9        cannot be satisfied jointly with
-> X3 + X11 + X19 < 2*X16
-> X6 + X9 + X16 < 2*X11
-> X9 + X11 + X16 < 2*X19

X5 + X7 + X20 < 2*X8        cannot be satisfied jointly with
-> X5 + X8 + X20 < 2*X15
-> X8 + X15 + X17 < 2*X19

X5 + X7 + X20 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X20 < 2*X19

X5 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X1 + X5 + X9 < 2*X7
-> X7 + X9 + X11 < 2*X10

X5 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X2 + X3 + X9 < 2*X5

X5 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X3 + X14 + X17 < 2*X15
-> X4 + X10 + X15 < 2*X12
-> X4 + X16 + X18 < 2*X17
-> X6 + X9 + X19 < 2*X10
-> X9 + X11 + X17 < 2*X18

X5 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X17 < 2*X13
-> X9 + X15 + X18 < 2*X17

X5 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X18 < 2*X14

X5 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X2 + X4 + X9 < 2*X8
-> X8 + X9 + X17 < 2*X15

X5 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X1 + X4 + X9 < 2*X8
-> X8 + X11 + X19 < 2*X15

X5 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X20 < 2*X16

X5 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X2 + X10 + X16 < 2*X13
-> X6 + X9 + X13 < 2*X10
-> X9 + X10 + X14 < 2*X15

X5 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X20 < 2*X19

X5 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X11 + X19 < 2*X14
-> X9 + X14 + X15 < 2*X19

X6 + X7 + X8 < 2*X9        cannot be satisfied jointly with
-> X2 + X4 + X9 < 2*X6
-> X2 + X6 + X9 < 2*X7

X6 + X7 + X9 < 2*X8        cannot be satisfied jointly with
-> X1 + X4 + X8 < 2*X6

X6 + X7 + X10 < 2*X8        cannot be satisfied jointly with
-> X2 + X3 + X8 < 2*X6

X6 + X7 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X11 < 2*X10
-> X4 + X10 + X16 < 2*X11
-> X9 + X15 + X18 < 2*X16

X6 + X7 + X11 < 2*X8        cannot be satisfied jointly with
-> X1 + X3 + X8 < 2*X6

X6 + X7 + X11 < 2*X9        cannot be satisfied jointly with
-> X4 + X10 + X13 < 2*X11
-> X5 + X9 + X14 < 2*X10
-> X8 + X12 + X15 < 2*X13
-> X9 + X10 + X13 < 2*X14

X6 + X7 + X12 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X19 < 2*X12

X6 + X7 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X12 < 2*X10
-> X9 + X10 + X11 < 2*X12

X6 + X7 + X13 < 2*X8        cannot be satisfied jointly with
-> X1 + X5 + X8 < 2*X6

X6 + X7 + X13 < 2*X9        cannot be satisfied jointly with
-> X5 + X11 + X15 < 2*X13
-> X9 + X13 + X16 < 2*X14

X6 + X7 + X14 < 2*X8        cannot be satisfied jointly with
-> X2 + X3 + X8 < 2*X7
-> X7 + X9 + X16 < 2*X14

X6 + X7 + X14 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X15 < 2*X14

X6 + X7 + X15 < 2*X8        cannot be satisfied jointly with
-> X8 + X9 + X16 < 2*X14

X6 + X7 + X15 < 2*X9        cannot be satisfied jointly with
-> X6 + X16 + X18 < 2*X17
-> X9 + X10 + X19 < 2*X15

X6 + X7 + X16 < 2*X8        cannot be satisfied jointly with
-> X8 + X10 + X17 < 2*X16

X6 + X7 + X16 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X13 < 2*X10
-> X9 + X10 + X12 < 2*X13

X6 + X7 + X17 < 2*X8        cannot be satisfied jointly with
-> X1 + X8 + X17 < 2*X13
-> X8 + X13 + X14 < 2*X17

X6 + X7 + X17 < 2*X9        cannot be satisfied jointly with
-> X6 + X9 + X18 < 2*X13
-> X9 + X13 + X15 < 2*X17

X6 + X7 + X18 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X18 < 2*X16

X6 + X7 + X18 < 2*X9        cannot be satisfied jointly with
-> X5 + X13 + X20 < 2*X15
-> X9 + X15 + X16 < 2*X18

X6 + X7 + X19 < 2*X8        cannot be satisfied jointly with
-> X8 + X11 + X20 < 2*X17

X6 + X7 + X19 < 2*X9        cannot be satisfied jointly with
-> X9 + X13 + X20 < 2*X19

X6 + X7 + X20 < 2*X8        cannot be satisfied jointly with
-> X8 + X17 + X20 < 2*X19

X6 + X7 + X20 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X20 < 2*X15
-> X9 + X15 + X18 < 2*X20

X6 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X3 + X9 < 2*X6

X6 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X3 + X4 + X9 < 2*X8
-> X8 + X10 + X14 < 2*X11

X6 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X4 + X9 < 2*X6

X6 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X2 + X7 + X9 < 2*X8
-> X8 + X10 + X16 < 2*X12

X6 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X16 < 2*X13
-> X9 + X14 + X18 < 2*X16

X6 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X17 < 2*X15

X6 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X9 + X10 + X19 < 2*X16

X6 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X1 + X9 + X19 < 2*X12
-> X9 + X12 + X13 < 2*X17

X6 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X2 + X15 + X19 < 2*X18
-> X9 + X10 + X15 < 2*X12

X6 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X3 + X9 + X20 < 2*X10
-> X9 + X10 + X12 < 2*X17

X6 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X2 + X9 + X15 < 2*X12
-> X5 + X13 + X19 < 2*X15
-> X9 + X12 + X17 < 2*X19

X7 + X8 + X10 < 2*X9        cannot be satisfied jointly with
-> X2 + X5 + X9 < 2*X7

X7 + X8 + X11 < 2*X9        cannot be satisfied jointly with
-> X2 + X4 + X9 < 2*X7

X7 + X8 + X12 < 2*X9        cannot be satisfied jointly with
-> X1 + X3 + X9 < 2*X7

X7 + X8 + X13 < 2*X9        cannot be satisfied jointly with
-> X3 + X6 + X9 < 2*X7

X7 + X8 + X14 < 2*X9        cannot be satisfied jointly with
-> X3 + X4 + X9 < 2*X7

X7 + X8 + X15 < 2*X9        cannot be satisfied jointly with
-> X1 + X12 + X18 < 2*X14
-> X2 + X3 + X9 < 2*X7

X7 + X8 + X16 < 2*X9        cannot be satisfied jointly with
-> X1 + X4 + X9 < 2*X7
-> X1 + X13 + X17 < 2*X16

X7 + X8 + X17 < 2*X9        cannot be satisfied jointly with
-> X9 + X11 + X18 < 2*X16

X7 + X8 + X18 < 2*X9        cannot be satisfied jointly with
-> X4 + X9 + X19 < 2*X14
-> X9 + X14 + X16 < 2*X18

X7 + X8 + X19 < 2*X9        cannot be satisfied jointly with
-> X4 + X11 + X19 < 2*X13
-> X9 + X13 + X15 < 2*X19

X7 + X8 + X20 < 2*X9        cannot be satisfied jointly with
-> X3 + X13 + X17 < 2*X14
-> X6 + X9 + X14 < 2*X12
-> X9 + X12 + X14 < 2*X17

X10 + X11 + X12 < 2*X13        cannot be satisfied jointly with
-> X1 + X7 + X13 < 2*X10
-> X2 + X10 + X13 < 2*X11

X10 + X11 + X12 < 2*X14        cannot be satisfied jointly with
-> X3 + X4 + X15 < 2*X10
-> X4 + X10 + X14 < 2*X11

X10 + X11 + X12 < 2*X15        cannot be satisfied jointly with
-> X5 + X10 + X17 < 2*X11
-> X7 + X9 + X19 < 2*X10

X10 + X11 + X12 < 2*X16        cannot be satisfied jointly with
-> X1 + X2 + X16 < 2*X10
-> X5 + X10 + X16 < 2*X11

X10 + X11 + X12 < 2*X17        cannot be satisfied jointly with
-> X2 + X8 + X18 < 2*X10
-> X5 + X10 + X18 < 2*X11

X10 + X11 + X12 < 2*X18        cannot be satisfied jointly with
-> X1 + X10 + X19 < 2*X11
-> X2 + X5 + X19 < 2*X10

X10 + X11 + X12 < 2*X19        cannot be satisfied jointly with
-> X1 + X5 + X19 < 2*X10
-> X7 + X10 + X19 < 2*X11

X10 + X11 + X12 < 2*X20        cannot be satisfied jointly with
-> X3 + X5 + X20 < 2*X10
-> X6 + X10 + X20 < 2*X11

X10 + X11 + X13 < 2*X12        cannot be satisfied jointly with
-> X2 + X5 + X12 < 2*X10

X10 + X11 + X13 < 2*X14        cannot be satisfied jointly with
-> X2 + X10 + X14 < 2*X11
-> X4 + X7 + X14 < 2*X10

X10 + X11 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X5 + X13 < 2*X10
-> X3 + X12 + X15 < 2*X13
-> X7 + X10 + X17 < 2*X11

X10 + X11 + X13 < 2*X16        cannot be satisfied jointly with
-> X4 + X5 + X16 < 2*X10
-> X4 + X10 + X17 < 2*X11

X10 + X11 + X13 < 2*X17        cannot be satisfied jointly with
-> X5 + X6 + X19 < 2*X10
-> X6 + X10 + X17 < 2*X11

X10 + X11 + X13 < 2*X18        cannot be satisfied jointly with
-> X3 + X8 + X20 < 2*X10
-> X3 + X10 + X14 < 2*X11
-> X5 + X11 + X18 < 2*X13

X10 + X11 + X13 < 2*X19        cannot be satisfied jointly with
-> X1 + X3 + X15 < 2*X10
-> X3 + X11 + X19 < 2*X13
-> X4 + X10 + X19 < 2*X11

X10 + X11 + X13 < 2*X20        cannot be satisfied jointly with
-> X4 + X6 + X20 < 2*X10
-> X4 + X10 + X20 < 2*X11

X10 + X11 + X14 < 2*X12        cannot be satisfied jointly with
-> X5 + X6 + X13 < 2*X10

X10 + X11 + X14 < 2*X13        cannot be satisfied jointly with
-> X1 + X8 + X13 < 2*X10

X10 + X11 + X14 < 2*X15        cannot be satisfied jointly with
-> X3 + X5 + X15 < 2*X10
-> X3 + X10 + X13 < 2*X11
-> X4 + X11 + X15 < 2*X13

X10 + X11 + X14 < 2*X16        cannot be satisfied jointly with
-> X1 + X10 + X16 < 2*X11
-> X1 + X11 + X15 < 2*X12
-> X2 + X4 + X19 < 2*X10

X10 + X11 + X14 < 2*X17        cannot be satisfied jointly with
-> X1 + X2 + X12 < 2*X10
-> X3 + X10 + X17 < 2*X11
-> X3 + X11 + X17 < 2*X12

X10 + X11 + X14 < 2*X18        cannot be satisfied jointly with
-> X3 + X13 + X18 < 2*X16
-> X4 + X6 + X18 < 2*X10
-> X5 + X11 + X16 < 2*X13
-> X8 + X10 + X16 < 2*X11

X10 + X11 + X14 < 2*X19        cannot be satisfied jointly with
-> X4 + X8 + X19 < 2*X10
-> X5 + X10 + X19 < 2*X11

X10 + X11 + X14 < 2*X20        cannot be satisfied jointly with
-> X1 + X13 + X18 < 2*X14
-> X1 + X15 + X20 < 2*X18
-> X4 + X10 + X18 < 2*X11
-> X5 + X7 + X20 < 2*X10

X10 + X11 + X15 < 2*X12        cannot be satisfied jointly with
-> X4 + X8 + X12 < 2*X10

X10 + X11 + X15 < 2*X13        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X10

X10 + X11 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X6 + X15 < 2*X10

X10 + X11 + X15 < 2*X16        cannot be satisfied jointly with
-> X5 + X6 + X16 < 2*X10
-> X6 + X10 + X16 < 2*X11
-> X6 + X13 + X17 < 2*X15

X10 + X11 + X15 < 2*X17        cannot be satisfied jointly with
-> X1 + X4 + X18 < 2*X10
-> X2 + X14 + X17 < 2*X15
-> X3 + X10 + X15 < 2*X11

X10 + X11 + X15 < 2*X18        cannot be satisfied jointly with
-> X2 + X7 + X20 < 2*X10
-> X8 + X10 + X19 < 2*X11

X10 + X11 + X15 < 2*X19        cannot be satisfied jointly with
-> X2 + X3 + X18 < 2*X10
-> X2 + X10 + X19 < 2*X11
-> X4 + X11 + X17 < 2*X15
-> X4 + X15 + X19 < 2*X17

X10 + X11 + X15 < 2*X20        cannot be satisfied jointly with
-> X3 + X6 + X20 < 2*X10
-> X4 + X12 + X20 < 2*X15
-> X7 + X10 + X15 < 2*X11

X10 + X11 + X16 < 2*X12        cannot be satisfied jointly with
-> X2 + X4 + X12 < 2*X10

X10 + X11 + X16 < 2*X13        cannot be satisfied jointly with
-> X4 + X5 + X13 < 2*X10

X10 + X11 + X16 < 2*X14        cannot be satisfied jointly with
-> X3 + X5 + X14 < 2*X10

X10 + X11 + X16 < 2*X15        cannot be satisfied jointly with
-> X1 + X4 + X15 < 2*X10

X10 + X11 + X16 < 2*X17        cannot be satisfied jointly with
-> X2 + X10 + X17 < 2*X11
-> X3 + X5 + X17 < 2*X10

X10 + X11 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X15 + X17 < 2*X16
-> X4 + X5 + X18 < 2*X10
-> X6 + X10 + X19 < 2*X11

X10 + X11 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X12 + X19 < 2*X15
-> X3 + X10 + X20 < 2*X11
-> X4 + X6 + X15 < 2*X10

X10 + X11 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X16 < 2*X10
-> X3 + X14 + X20 < 2*X15
-> X3 + X15 + X20 < 2*X16
-> X5 + X11 + X17 < 2*X13
-> X8 + X10 + X13 < 2*X11

X10 + X11 + X17 < 2*X12        cannot be satisfied jointly with
-> X1 + X3 + X12 < 2*X10

X10 + X11 + X17 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X18 < 2*X10

X10 + X11 + X17 < 2*X14        cannot be satisfied jointly with
-> X1 + X10 + X14 < 2*X11
-> X2 + X4 + X11 < 2*X10

X10 + X11 + X17 < 2*X15        cannot be satisfied jointly with
-> X8 + X9 + X17 < 2*X10

X10 + X11 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X7 + X18 < 2*X10

X10 + X11 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X10 + X15 < 2*X11
-> X3 + X8 + X18 < 2*X10
-> X5 + X14 + X18 < 2*X15

X10 + X11 + X17 < 2*X19        cannot be satisfied jointly with
-> X2 + X10 + X15 < 2*X11
-> X3 + X8 + X19 < 2*X10
-> X3 + X16 + X19 < 2*X17
-> X5 + X12 + X17 < 2*X15

X10 + X11 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X5 + X12 < 2*X10
-> X1 + X10 + X20 < 2*X11
-> X3 + X15 + X20 < 2*X17
-> X4 + X12 + X17 < 2*X15
-> X5 + X11 + X15 < 2*X12

X10 + X11 + X18 < 2*X12        cannot be satisfied jointly with
-> X3 + X6 + X12 < 2*X10

X10 + X11 + X18 < 2*X13        cannot be satisfied jointly with
-> X3 + X7 + X15 < 2*X10

X10 + X11 + X18 < 2*X14        cannot be satisfied jointly with
-> X6 + X7 + X16 < 2*X10

X10 + X11 + X18 < 2*X15        cannot be satisfied jointly with
-> X4 + X8 + X16 < 2*X10

X10 + X11 + X18 < 2*X16        cannot be satisfied jointly with
-> X3 + X4 + X17 < 2*X10

X10 + X11 + X18 < 2*X17        cannot be satisfied jointly with
-> X5 + X6 + X17 < 2*X10

X10 + X11 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X15 + X19 < 2*X18
-> X6 + X7 + X20 < 2*X10
-> X7 + X10 + X20 < 2*X11

X10 + X11 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X10 + X17 < 2*X11
-> X2 + X16 + X20 < 2*X17
-> X3 + X7 + X20 < 2*X10

X10 + X11 + X19 < 2*X12        cannot be satisfied jointly with
-> X3 + X5 + X13 < 2*X10

X10 + X11 + X19 < 2*X13        cannot be satisfied jointly with
-> X6 + X8 + X13 < 2*X10

X10 + X11 + X19 < 2*X14        cannot be satisfied jointly with
-> X2 + X5 + X14 < 2*X10

X10 + X11 + X19 < 2*X15        cannot be satisfied jointly with
-> X7 + X8 + X15 < 2*X10

X10 + X11 + X19 < 2*X16        cannot be satisfied jointly with
-> X2 + X6 + X17 < 2*X10

X10 + X11 + X19 < 2*X17        cannot be satisfied jointly with
-> X2 + X8 + X17 < 2*X10

X10 + X11 + X19 < 2*X18        cannot be satisfied jointly with
-> X4 + X9 + X18 < 2*X10

X10 + X11 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X10 + X12 < 2*X11
-> X5 + X9 + X20 < 2*X10
-> X5 + X13 + X19 < 2*X17
-> X6 + X11 + X20 < 2*X12

X10 + X11 + X20 < 2*X12        cannot be satisfied jointly with
-> X2 + X3 + X12 < 2*X10

X10 + X11 + X20 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X13 < 2*X10

X10 + X11 + X20 < 2*X14        cannot be satisfied jointly with
-> X5 + X7 + X14 < 2*X10

X10 + X11 + X20 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X11 < 2*X10
-> X5 + X10 + X15 < 2*X11

X10 + X11 + X20 < 2*X16        cannot be satisfied jointly with
-> X4 + X7 + X16 < 2*X10

X10 + X11 + X20 < 2*X17        cannot be satisfied jointly with
-> X6 + X9 + X17 < 2*X10

X10 + X11 + X20 < 2*X18        cannot be satisfied jointly with
-> X5 + X7 + X18 < 2*X10

X10 + X11 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X3 + X11 < 2*X10
-> X3 + X10 + X19 < 2*X11

X10 + X12 + X13 < 2*X14        cannot be satisfied jointly with
-> X2 + X3 + X14 < 2*X10
-> X6 + X11 + X14 < 2*X12

X10 + X12 + X13 < 2*X15        cannot be satisfied jointly with
-> X1 + X3 + X17 < 2*X10
-> X3 + X11 + X15 < 2*X12

X10 + X12 + X13 < 2*X16        cannot be satisfied jointly with
-> X1 + X3 + X16 < 2*X10
-> X2 + X12 + X17 < 2*X13
-> X5 + X11 + X14 < 2*X12

X10 + X12 + X13 < 2*X17        cannot be satisfied jointly with
-> X3 + X10 + X17 < 2*X12
-> X5 + X8 + X17 < 2*X10

X10 + X12 + X13 < 2*X18        cannot be satisfied jointly with
-> X2 + X4 + X18 < 2*X10
-> X2 + X11 + X18 < 2*X12

X10 + X12 + X13 < 2*X19        cannot be satisfied jointly with
-> X3 + X10 + X19 < 2*X12
-> X6 + X7 + X19 < 2*X10

X10 + X12 + X13 < 2*X20        cannot be satisfied jointly with
-> X2 + X8 + X20 < 2*X10
-> X6 + X10 + X20 < 2*X12

X10 + X12 + X14 < 2*X13        cannot be satisfied jointly with
-> X2 + X5 + X13 < 2*X10

X10 + X12 + X14 < 2*X15        cannot be satisfied jointly with
-> X3 + X10 + X15 < 2*X12
-> X4 + X9 + X15 < 2*X10

X10 + X12 + X14 < 2*X16        cannot be satisfied jointly with
-> X2 + X11 + X14 < 2*X12
-> X3 + X7 + X16 < 2*X10
-> X4 + X13 + X16 < 2*X14

X10 + X12 + X14 < 2*X17        cannot be satisfied jointly with
-> X2 + X7 + X17 < 2*X10
-> X4 + X10 + X17 < 2*X12

X10 + X12 + X14 < 2*X18        cannot be satisfied jointly with
-> X2 + X11 + X20 < 2*X12
-> X5 + X8 + X18 < 2*X10

X10 + X12 + X14 < 2*X19        cannot be satisfied jointly with
-> X1 + X8 + X19 < 2*X10
-> X1 + X10 + X20 < 2*X12

X10 + X12 + X14 < 2*X20        cannot be satisfied jointly with
-> X3 + X4 + X20 < 2*X10
-> X5 + X10 + X20 < 2*X12

X10 + X12 + X15 < 2*X13        cannot be satisfied jointly with
-> X4 + X8 + X15 < 2*X10

X10 + X12 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X3 + X15 < 2*X10

X10 + X12 + X15 < 2*X16        cannot be satisfied jointly with
-> X2 + X10 + X14 < 2*X12
-> X5 + X8 + X16 < 2*X10
-> X7 + X12 + X16 < 2*X14

X10 + X12 + X15 < 2*X17        cannot be satisfied jointly with
-> X2 + X11 + X15 < 2*X12
-> X4 + X6 + X17 < 2*X10
-> X5 + X12 + X17 < 2*X14

X10 + X12 + X15 < 2*X18        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X10
-> X7 + X10 + X18 < 2*X12

X10 + X12 + X15 < 2*X19        cannot be satisfied jointly with
-> X3 + X11 + X15 < 2*X13
-> X3 + X12 + X19 < 2*X15
-> X4 + X11 + X13 < 2*X12
-> X5 + X10 + X13 < 2*X11
-> X6 + X8 + X19 < 2*X10

X10 + X12 + X15 < 2*X20        cannot be satisfied jointly with
-> X1 + X11 + X20 < 2*X12
-> X7 + X9 + X20 < 2*X10

X10 + X12 + X16 < 2*X13        cannot be satisfied jointly with
-> X3 + X10 + X13 < 2*X12
-> X4 + X7 + X12 < 2*X10

X10 + X12 + X16 < 2*X14        cannot be satisfied jointly with
-> X2 + X7 + X16 < 2*X10

X10 + X12 + X16 < 2*X15        cannot be satisfied jointly with
-> X3 + X9 + X15 < 2*X10

X10 + X12 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X10 + X17 < 2*X12
-> X3 + X6 + X18 < 2*X10

X10 + X12 + X16 < 2*X18        cannot be satisfied jointly with
-> X2 + X11 + X16 < 2*X12
-> X2 + X14 + X18 < 2*X16
-> X4 + X5 + X15 < 2*X10
-> X7 + X13 + X19 < 2*X14

X10 + X12 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X7 + X19 < 2*X10
-> X2 + X10 + X19 < 2*X12

X10 + X12 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X3 + X20 < 2*X10
-> X3 + X10 + X18 < 2*X11
-> X4 + X12 + X20 < 2*X16

X10 + X12 + X17 < 2*X13        cannot be satisfied jointly with
-> X2 + X6 + X13 < 2*X10

X10 + X12 + X17 < 2*X14        cannot be satisfied jointly with
-> X2 + X7 + X14 < 2*X10

X10 + X12 + X17 < 2*X15        cannot be satisfied jointly with
-> X3 + X6 + X15 < 2*X10

X10 + X12 + X17 < 2*X16        cannot be satisfied jointly with
-> X1 + X4 + X17 < 2*X10

X10 + X12 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X12 + X17 < 2*X15
-> X3 + X4 + X19 < 2*X10
-> X4 + X10 + X18 < 2*X12

X10 + X12 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X10 + X19 < 2*X12
-> X4 + X9 + X16 < 2*X10
-> X5 + X12 + X19 < 2*X16

X10 + X12 + X17 < 2*X20        cannot be satisfied jointly with
-> X2 + X5 + X20 < 2*X10
-> X7 + X10 + X20 < 2*X12

X10 + X12 + X18 < 2*X13        cannot be satisfied jointly with
-> X3 + X4 + X13 < 2*X10

X10 + X12 + X18 < 2*X14        cannot be satisfied jointly with
-> X3 + X5 + X12 < 2*X10
-> X3 + X10 + X14 < 2*X12

X10 + X12 + X18 < 2*X15        cannot be satisfied jointly with
-> X3 + X7 + X12 < 2*X10
-> X7 + X10 + X15 < 2*X12

X10 + X12 + X18 < 2*X16        cannot be satisfied jointly with
-> X1 + X6 + X12 < 2*X10
-> X3 + X10 + X16 < 2*X12

X10 + X12 + X18 < 2*X17        cannot be satisfied jointly with
-> X2 + X3 + X17 < 2*X10

X10 + X12 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X7 + X18 < 2*X10
-> X3 + X12 + X20 < 2*X18
-> X4 + X10 + X19 < 2*X12

X10 + X12 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X8 + X16 < 2*X10
-> X5 + X16 + X20 < 2*X17
-> X6 + X10 + X18 < 2*X12
-> X7 + X12 + X20 < 2*X16

X10 + X12 + X19 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X14 < 2*X10

X10 + X12 + X19 < 2*X14        cannot be satisfied jointly with
-> X1 + X8 + X14 < 2*X10

X10 + X12 + X19 < 2*X15        cannot be satisfied jointly with
-> X2 + X6 + X12 < 2*X10
-> X5 + X10 + X15 < 2*X12

X10 + X12 + X19 < 2*X16        cannot be satisfied jointly with
-> X1 + X6 + X16 < 2*X10

X10 + X12 + X19 < 2*X17        cannot be satisfied jointly with
-> X4 + X8 + X17 < 2*X10

X10 + X12 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X3 + X20 < 2*X10

X10 + X12 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X15 + X20 < 2*X19
-> X3 + X6 + X19 < 2*X10
-> X5 + X11 + X20 < 2*X15
-> X6 + X10 + X15 < 2*X11

X10 + X12 + X20 < 2*X13        cannot be satisfied jointly with
-> X1 + X4 + X13 < 2*X10

X10 + X12 + X20 < 2*X14        cannot be satisfied jointly with
-> X1 + X4 + X14 < 2*X10

X10 + X12 + X20 < 2*X15        cannot be satisfied jointly with
-> X2 + X11 + X13 < 2*X12
-> X3 + X5 + X16 < 2*X10

X10 + X12 + X20 < 2*X16        cannot be satisfied jointly with
-> X3 + X6 + X16 < 2*X10

X10 + X12 + X20 < 2*X17        cannot be satisfied jointly with
-> X1 + X8 + X17 < 2*X10

X10 + X12 + X20 < 2*X18        cannot be satisfied jointly with
-> X5 + X8 + X20 < 2*X10

X10 + X12 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X4 + X12 < 2*X10
-> X3 + X10 + X20 < 2*X12

X10 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X4 + X16 < 2*X10
-> X3 + X10 + X15 < 2*X13

X10 + X13 + X14 < 2*X16        cannot be satisfied jointly with
-> X1 + X5 + X17 < 2*X10
-> X3 + X10 + X16 < 2*X13

X10 + X13 + X14 < 2*X17        cannot be satisfied jointly with
-> X3 + X11 + X17 < 2*X13
-> X6 + X7 + X17 < 2*X10

X10 + X13 + X14 < 2*X18        cannot be satisfied jointly with
-> X2 + X10 + X19 < 2*X13
-> X5 + X7 + X19 < 2*X10

X10 + X13 + X14 < 2*X19        cannot be satisfied jointly with
-> X1 + X15 + X19 < 2*X17
-> X3 + X14 + X19 < 2*X15
-> X6 + X13 + X15 < 2*X14
-> X7 + X10 + X17 < 2*X13
-> X8 + X9 + X19 < 2*X10

X10 + X13 + X14 < 2*X20        cannot be satisfied jointly with
-> X2 + X4 + X20 < 2*X10
-> X8 + X10 + X20 < 2*X13

X10 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X7 + X9 + X14 < 2*X10

X10 + X13 + X15 < 2*X16        cannot be satisfied jointly with
-> X2 + X4 + X17 < 2*X10
-> X6 + X11 + X16 < 2*X13

X10 + X13 + X15 < 2*X17        cannot be satisfied jointly with
-> X2 + X5 + X17 < 2*X10
-> X4 + X10 + X17 < 2*X13

X10 + X13 + X15 < 2*X18        cannot be satisfied jointly with
-> X2 + X10 + X18 < 2*X13
-> X3 + X9 + X14 < 2*X10
-> X5 + X13 + X18 < 2*X14

X10 + X13 + X15 < 2*X19        cannot be satisfied jointly with
-> X1 + X2 + X19 < 2*X10
-> X1 + X10 + X19 < 2*X13

X10 + X13 + X15 < 2*X20        cannot be satisfied jointly with
-> X3 + X10 + X20 < 2*X13
-> X5 + X6 + X20 < 2*X10

X10 + X13 + X16 < 2*X14        cannot be satisfied jointly with
-> X1 + X5 + X14 < 2*X10

X10 + X13 + X16 < 2*X15        cannot be satisfied jointly with
-> X2 + X8 + X16 < 2*X10

X10 + X13 + X16 < 2*X17        cannot be satisfied jointly with
-> X5 + X7 + X17 < 2*X10
-> X5 + X10 + X19 < 2*X13

X10 + X13 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X8 + X18 < 2*X10
-> X1 + X10 + X18 < 2*X13

X10 + X13 + X16 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X19 < 2*X10
-> X6 + X10 + X19 < 2*X13

X10 + X13 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X8 + X20 < 2*X10
-> X4 + X10 + X20 < 2*X12

X10 + X13 + X17 < 2*X14        cannot be satisfied jointly with
-> X1 + X6 + X14 < 2*X10

X10 + X13 + X17 < 2*X15        cannot be satisfied jointly with
-> X3 + X7 + X17 < 2*X10

X10 + X13 + X17 < 2*X16        cannot be satisfied jointly with
-> X4 + X9 + X12 < 2*X10
-> X6 + X10 + X16 < 2*X12

X10 + X13 + X17 < 2*X18        cannot be satisfied jointly with
-> X3 + X7 + X18 < 2*X10
-> X4 + X10 + X18 < 2*X13
-> X5 + X13 + X18 < 2*X17

X10 + X13 + X17 < 2*X19        cannot be satisfied jointly with
-> X2 + X6 + X19 < 2*X10
-> X4 + X13 + X19 < 2*X17
-> X5 + X10 + X17 < 2*X13

X10 + X13 + X17 < 2*X20        cannot be satisfied jointly with
-> X2 + X12 + X20 < 2*X15
-> X4 + X7 + X20 < 2*X10
-> X6 + X10 + X15 < 2*X12

X10 + X13 + X18 < 2*X14        cannot be satisfied jointly with
-> X3 + X7 + X14 < 2*X10
-> X5 + X11 + X14 < 2*X13

X10 + X13 + X18 < 2*X15        cannot be satisfied jointly with
-> X6 + X9 + X15 < 2*X10

X10 + X13 + X18 < 2*X16        cannot be satisfied jointly with
-> X1 + X5 + X16 < 2*X10

X10 + X13 + X18 < 2*X17        cannot be satisfied jointly with
-> X4 + X5 + X17 < 2*X10

X10 + X13 + X18 < 2*X19        cannot be satisfied jointly with
-> X4 + X9 + X19 < 2*X10
-> X4 + X11 + X18 < 2*X13
-> X6 + X17 + X19 < 2*X18

X10 + X13 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X5 + X20 < 2*X10
-> X7 + X10 + X20 < 2*X13

X10 + X13 + X19 < 2*X14        cannot be satisfied jointly with
-> X1 + X3 + X13 < 2*X10
-> X3 + X11 + X14 < 2*X13

X10 + X13 + X19 < 2*X15        cannot be satisfied jointly with
-> X1 + X10 + X15 < 2*X13
-> X5 + X6 + X14 < 2*X10

X10 + X13 + X19 < 2*X16        cannot be satisfied jointly with
-> X2 + X8 + X13 < 2*X10
-> X5 + X10 + X16 < 2*X13

X10 + X13 + X19 < 2*X17        cannot be satisfied jointly with
-> X2 + X7 + X13 < 2*X10
-> X6 + X11 + X17 < 2*X13

X10 + X13 + X19 < 2*X18        cannot be satisfied jointly with
-> X6 + X8 + X18 < 2*X10

X10 + X13 + X19 < 2*X20        cannot be satisfied jointly with
-> X4 + X8 + X20 < 2*X10
-> X4 + X17 + X20 < 2*X18
-> X7 + X10 + X19 < 2*X13

X10 + X13 + X20 < 2*X14        cannot be satisfied jointly with
-> X2 + X4 + X13 < 2*X10
-> X3 + X12 + X14 < 2*X13

X10 + X13 + X20 < 2*X15        cannot be satisfied jointly with
-> X2 + X8 + X19 < 2*X10

X10 + X13 + X20 < 2*X16        cannot be satisfied jointly with
-> X2 + X5 + X16 < 2*X10

X10 + X13 + X20 < 2*X17        cannot be satisfied jointly with
-> X2 + X8 + X12 < 2*X10
-> X2 + X10 + X17 < 2*X12

X10 + X13 + X20 < 2*X18        cannot be satisfied jointly with
-> X5 + X6 + X18 < 2*X10

X10 + X13 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X12 + X19 < 2*X13
-> X4 + X5 + X12 < 2*X10
-> X5 + X10 + X13 < 2*X12

X10 + X14 + X15 < 2*X16        cannot be satisfied jointly with
-> X3 + X5 + X19 < 2*X10
-> X5 + X10 + X16 < 2*X14

X10 + X14 + X15 < 2*X17        cannot be satisfied jointly with
-> X1 + X10 + X17 < 2*X14
-> X6 + X7 + X18 < 2*X10

X10 + X14 + X15 < 2*X18        cannot be satisfied jointly with
-> X1 + X5 + X18 < 2*X10
-> X5 + X11 + X18 < 2*X14

X10 + X14 + X15 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X15 < 2*X10
-> X2 + X10 + X19 < 2*X14
-> X4 + X14 + X19 < 2*X15

X10 + X14 + X15 < 2*X20        cannot be satisfied jointly with
-> X2 + X9 + X20 < 2*X10
-> X5 + X10 + X20 < 2*X14

X10 + X14 + X16 < 2*X15        cannot be satisfied jointly with
-> X2 + X10 + X17 < 2*X14
-> X4 + X5 + X14 < 2*X10

X10 + X14 + X16 < 2*X17        cannot be satisfied jointly with
-> X4 + X13 + X17 < 2*X14
-> X7 + X8 + X18 < 2*X10

X10 + X14 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X18 < 2*X10
-> X2 + X10 + X16 < 2*X14
-> X4 + X15 + X18 < 2*X16

X10 + X14 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X3 + X19 < 2*X10
-> X6 + X11 + X19 < 2*X14

X10 + X14 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X2 + X20 < 2*X10
-> X1 + X10 + X16 < 2*X13
-> X3 + X13 + X20 < 2*X15

X10 + X14 + X17 < 2*X15        cannot be satisfied jointly with
-> X2 + X4 + X15 < 2*X10

X10 + X14 + X17 < 2*X16        cannot be satisfied jointly with
-> X6 + X8 + X17 < 2*X10

X10 + X14 + X17 < 2*X18        cannot be satisfied jointly with
-> X2 + X5 + X11 < 2*X10
-> X2 + X10 + X20 < 2*X11
-> X4 + X11 + X18 < 2*X14

X10 + X14 + X17 < 2*X19        cannot be satisfied jointly with
-> X4 + X5 + X19 < 2*X10
-> X7 + X10 + X20 < 2*X14

X10 + X14 + X17 < 2*X20        cannot be satisfied jointly with
-> X3 + X10 + X20 < 2*X14
-> X7 + X8 + X20 < 2*X10

X10 + X14 + X18 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X15 < 2*X10

X10 + X14 + X18 < 2*X16        cannot be satisfied jointly with
-> X3 + X4 + X12 < 2*X10
-> X6 + X10 + X17 < 2*X12

X10 + X14 + X18 < 2*X17        cannot be satisfied jointly with
-> X6 + X9 + X14 < 2*X10
-> X6 + X10 + X17 < 2*X14

X10 + X14 + X18 < 2*X19        cannot be satisfied jointly with
-> X4 + X7 + X19 < 2*X10
-> X6 + X10 + X19 < 2*X14

X10 + X14 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X6 + X18 < 2*X10
-> X2 + X10 + X20 < 2*X14
-> X8 + X15 + X20 < 2*X18

X10 + X14 + X19 < 2*X15        cannot be satisfied jointly with
-> X1 + X10 + X15 < 2*X14
-> X2 + X8 + X14 < 2*X10

X10 + X14 + X19 < 2*X16        cannot be satisfied jointly with
-> X2 + X6 + X11 < 2*X10
-> X7 + X10 + X18 < 2*X11

X10 + X14 + X19 < 2*X17        cannot be satisfied jointly with
-> X2 + X3 + X13 < 2*X10
-> X3 + X10 + X17 < 2*X13

X10 + X14 + X19 < 2*X18        cannot be satisfied jointly with
-> X3 + X8 + X14 < 2*X10
-> X5 + X10 + X18 < 2*X14

X10 + X14 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X16 + X20 < 2*X19
-> X4 + X9 + X20 < 2*X10
-> X7 + X10 + X19 < 2*X12

X10 + X14 + X20 < 2*X15        cannot be satisfied jointly with
-> X2 + X5 + X18 < 2*X10

X10 + X14 + X20 < 2*X16        cannot be satisfied jointly with
-> X2 + X11 + X18 < 2*X13
-> X3 + X7 + X11 < 2*X10
-> X5 + X10 + X14 < 2*X11

X10 + X14 + X20 < 2*X17        cannot be satisfied jointly with
-> X2 + X4 + X14 < 2*X10
-> X4 + X10 + X17 < 2*X14

X10 + X14 + X20 < 2*X18        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X10
-> X4 + X11 + X19 < 2*X14

X10 + X14 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X5 + X15 < 2*X10
-> X5 + X11 + X19 < 2*X14

X10 + X15 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X10 + X17 < 2*X15
-> X3 + X6 + X17 < 2*X10

X10 + X15 + X16 < 2*X18        cannot be satisfied jointly with
-> X2 + X3 + X11 < 2*X10
-> X2 + X10 + X18 < 2*X11
-> X5 + X11 + X18 < 2*X15

X10 + X15 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X15 + X19 < 2*X16
-> X3 + X10 + X19 < 2*X13
-> X4 + X14 + X16 < 2*X15
-> X6 + X7 + X13 < 2*X10

X10 + X15 + X16 < 2*X20        cannot be satisfied jointly with
-> X4 + X6 + X16 < 2*X10
-> X5 + X10 + X20 < 2*X15
-> X6 + X15 + X20 < 2*X16

X10 + X15 + X17 < 2*X16        cannot be satisfied jointly with
-> X1 + X5 + X15 < 2*X10
-> X6 + X11 + X17 < 2*X15

X10 + X15 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X10 + X18 < 2*X15
-> X3 + X4 + X18 < 2*X10

X10 + X15 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X2 + X17 < 2*X10
-> X1 + X11 + X19 < 2*X14
-> X2 + X14 + X19 < 2*X17

X10 + X15 + X17 < 2*X20        cannot be satisfied jointly with
-> X3 + X14 + X20 < 2*X17
-> X4 + X5 + X20 < 2*X10
-> X4 + X11 + X17 < 2*X14

X10 + X15 + X18 < 2*X16        cannot be satisfied jointly with
-> X2 + X3 + X16 < 2*X10

X10 + X15 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X4 + X11 < 2*X10
-> X1 + X12 + X17 < 2*X14
-> X4 + X14 + X17 < 2*X15
-> X5 + X10 + X20 < 2*X11

X10 + X15 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X7 + X19 < 2*X10
-> X4 + X10 + X19 < 2*X15

X10 + X15 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X10 + X20 < 2*X15
-> X6 + X8 + X20 < 2*X10

X10 + X15 + X19 < 2*X16        cannot be satisfied jointly with
-> X2 + X9 + X16 < 2*X10

X10 + X15 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X11 + X17 < 2*X15
-> X3 + X4 + X16 < 2*X10

X10 + X15 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X12 + X18 < 2*X13
-> X5 + X9 + X16 < 2*X10

X10 + X15 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X4 + X19 < 2*X10
-> X6 + X11 + X20 < 2*X15
-> X7 + X16 + X20 < 2*X18

X10 + X15 + X20 < 2*X16        cannot be satisfied jointly with
-> X2 + X7 + X15 < 2*X10
-> X5 + X10 + X12 < 2*X11
-> X7 + X14 + X16 < 2*X15

X10 + X15 + X20 < 2*X17        cannot be satisfied jointly with
-> X1 + X7 + X15 < 2*X10
-> X3 + X10 + X18 < 2*X15

X10 + X15 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X7 + X17 < 2*X10
-> X1 + X10 + X19 < 2*X14

X10 + X15 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X8 + X16 < 2*X10
-> X5 + X12 + X19 < 2*X15

X10 + X16 + X17 < 2*X18        cannot be satisfied jointly with
-> X4 + X6 + X19 < 2*X10
-> X5 + X14 + X19 < 2*X16

X10 + X16 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X13 < 2*X10
-> X1 + X12 + X19 < 2*X13
-> X7 + X13 + X20 < 2*X16

X10 + X16 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X10 + X20 < 2*X13
-> X5 + X8 + X13 < 2*X10
-> X8 + X13 + X20 < 2*X16

X10 + X16 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X10 + X18 < 2*X12
-> X4 + X6 + X12 < 2*X10

X10 + X16 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X16 + X19 < 2*X18
-> X3 + X15 + X18 < 2*X16
-> X4 + X11 + X19 < 2*X15
-> X6 + X7 + X15 < 2*X10

X10 + X16 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X20 < 2*X10
-> X6 + X10 + X20 < 2*X14

X10 + X16 + X19 < 2*X17        cannot be satisfied jointly with
-> X2 + X6 + X16 < 2*X10
-> X8 + X14 + X17 < 2*X16

X10 + X16 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X10 + X15 < 2*X12
-> X3 + X6 + X13 < 2*X10
-> X6 + X12 + X19 < 2*X15

X10 + X16 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X13 + X20 < 2*X16
-> X4 + X16 + X20 < 2*X17
-> X5 + X7 + X13 < 2*X10
-> X7 + X12 + X18 < 2*X13

X10 + X16 + X20 < 2*X17        cannot be satisfied jointly with
-> X2 + X4 + X16 < 2*X10
-> X5 + X10 + X19 < 2*X16

X10 + X16 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X10 + X19 < 2*X14
-> X7 + X9 + X15 < 2*X10

X10 + X16 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X7 + X19 < 2*X10

X10 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X10 + X20 < 2*X15
-> X3 + X8 + X15 < 2*X10
-> X4 + X15 + X20 < 2*X16

X10 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X3 + X11 + X20 < 2*X12
-> X4 + X7 + X13 < 2*X10
-> X5 + X12 + X20 < 2*X17

X10 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X8 + X15 < 2*X10
-> X5 + X10 + X19 < 2*X15

X10 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X6 + X17 < 2*X10
-> X4 + X10 + X20 < 2*X14
-> X6 + X14 + X20 < 2*X18
-> X7 + X16 + X19 < 2*X17

X10 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X2 + X6 + X14 < 2*X10
-> X4 + X10 + X18 < 2*X14

X10 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X4 + X14 < 2*X10
-> X5 + X12 + X19 < 2*X14

X10 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X17 + X20 < 2*X18
-> X3 + X9 + X18 < 2*X10
-> X3 + X13 + X20 < 2*X17

X10 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X5 + X18 < 2*X10
-> X3 + X14 + X19 < 2*X18

X11 + X12 + X13 < 2*X14        cannot be satisfied jointly with
-> X3 + X5 + X14 < 2*X11
-> X5 + X11 + X16 < 2*X12

X11 + X12 + X13 < 2*X15        cannot be satisfied jointly with
-> X3 + X4 + X19 < 2*X11
-> X7 + X11 + X17 < 2*X12

X11 + X12 + X13 < 2*X16        cannot be satisfied jointly with
-> X2 + X11 + X17 < 2*X12
-> X3 + X6 + X17 < 2*X11

X11 + X12 + X13 < 2*X17        cannot be satisfied jointly with
-> X4 + X7 + X17 < 2*X10
-> X5 + X10 + X17 < 2*X12

X11 + X12 + X13 < 2*X18        cannot be satisfied jointly with
-> X4 + X7 + X20 < 2*X11
-> X4 + X11 + X19 < 2*X12

X11 + X12 + X13 < 2*X19        cannot be satisfied jointly with
-> X3 + X9 + X20 < 2*X11
-> X5 + X11 + X19 < 2*X12

X11 + X12 + X13 < 2*X20        cannot be satisfied jointly with
-> X3 + X6 + X14 < 2*X10
-> X4 + X10 + X13 < 2*X12
-> X4 + X12 + X18 < 2*X14
-> X5 + X11 + X19 < 2*X13
-> X5 + X15 + X20 < 2*X17
-> X8 + X10 + X20 < 2*X11

X11 + X12 + X14 < 2*X13        cannot be satisfied jointly with
-> X2 + X6 + X13 < 2*X11

X11 + X12 + X14 < 2*X15        cannot be satisfied jointly with
-> X1 + X11 + X17 < 2*X12
-> X2 + X5 + X15 < 2*X11

X11 + X12 + X14 < 2*X16        cannot be satisfied jointly with
-> X1 + X6 + X17 < 2*X11
-> X1 + X11 + X13 < 2*X12
-> X5 + X12 + X16 < 2*X13

X11 + X12 + X14 < 2*X17        cannot be satisfied jointly with
-> X1 + X3 + X17 < 2*X11
-> X7 + X11 + X18 < 2*X12

X11 + X12 + X14 < 2*X18        cannot be satisfied jointly with
-> X1 + X11 + X18 < 2*X12
-> X2 + X4 + X13 < 2*X11
-> X4 + X12 + X19 < 2*X13

X11 + X12 + X14 < 2*X19        cannot be satisfied jointly with
-> X4 + X11 + X18 < 2*X12
-> X4 + X15 + X19 < 2*X16
-> X6 + X7 + X17 < 2*X11
-> X7 + X14 + X18 < 2*X15
-> X8 + X12 + X20 < 2*X14

X11 + X12 + X14 < 2*X20        cannot be satisfied jointly with
-> X1 + X4 + X20 < 2*X10
-> X2 + X10 + X20 < 2*X12

X11 + X12 + X15 < 2*X13        cannot be satisfied jointly with
-> X1 + X2 + X13 < 2*X11

X11 + X12 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X5 + X15 < 2*X11

X11 + X12 + X15 < 2*X16        cannot be satisfied jointly with
-> X4 + X11 + X16 < 2*X12
-> X6 + X7 + X16 < 2*X11

X11 + X12 + X15 < 2*X17        cannot be satisfied jointly with
-> X1 + X10 + X15 < 2*X12
-> X2 + X6 + X18 < 2*X10
-> X3 + X12 + X17 < 2*X15

X11 + X12 + X15 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X14 < 2*X10
-> X1 + X13 + X15 < 2*X14
-> X2 + X10 + X18 < 2*X12
-> X6 + X14 + X18 < 2*X15

X11 + X12 + X15 < 2*X19        cannot be satisfied jointly with
-> X2 + X6 + X20 < 2*X10
-> X6 + X10 + X19 < 2*X12

X11 + X12 + X15 < 2*X20        cannot be satisfied jointly with
-> X2 + X3 + X20 < 2*X11
-> X2 + X12 + X17 < 2*X15
-> X3 + X11 + X19 < 2*X12
-> X3 + X17 + X20 < 2*X19
-> X7 + X15 + X19 < 2*X16

X11 + X12 + X16 < 2*X13        cannot be satisfied jointly with
-> X3 + X8 + X13 < 2*X11

X11 + X12 + X16 < 2*X14        cannot be satisfied jointly with
-> X4 + X5 + X14 < 2*X11

X11 + X12 + X16 < 2*X15        cannot be satisfied jointly with
-> X2 + X8 + X15 < 2*X11

X11 + X12 + X16 < 2*X17        cannot be satisfied jointly with
-> X5 + X8 + X15 < 2*X11
-> X5 + X11 + X17 < 2*X12
-> X5 + X13 + X17 < 2*X15

X11 + X12 + X16 < 2*X18        cannot be satisfied jointly with
-> X2 + X5 + X17 < 2*X11
-> X3 + X11 + X18 < 2*X12
-> X5 + X12 + X18 < 2*X16

X11 + X12 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X3 + X14 < 2*X11
-> X2 + X11 + X19 < 2*X12
-> X6 + X12 + X19 < 2*X14

X11 + X12 + X16 < 2*X20        cannot be satisfied jointly with
-> X2 + X5 + X20 < 2*X11
-> X4 + X11 + X20 < 2*X12

X11 + X12 + X17 < 2*X13        cannot be satisfied jointly with
-> X1 + X4 + X14 < 2*X11

X11 + X12 + X17 < 2*X14        cannot be satisfied jointly with
-> X1 + X2 + X15 < 2*X11

X11 + X12 + X17 < 2*X15        cannot be satisfied jointly with
-> X2 + X3 + X15 < 2*X11

X11 + X12 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X3 + X16 < 2*X11

X11 + X12 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X18 < 2*X11
-> X6 + X11 + X18 < 2*X12

X11 + X12 + X17 < 2*X19        cannot be satisfied jointly with
-> X2 + X4 + X19 < 2*X11
-> X2 + X14 + X19 < 2*X15
-> X4 + X11 + X17 < 2*X12

X11 + X12 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X11 + X19 < 2*X12
-> X2 + X17 + X20 < 2*X19
-> X4 + X6 + X19 < 2*X11
-> X4 + X15 + X20 < 2*X17

X11 + X12 + X18 < 2*X13        cannot be satisfied jointly with
-> X1 + X3 + X14 < 2*X11

X11 + X12 + X18 < 2*X14        cannot be satisfied jointly with
-> X3 + X4 + X14 < 2*X11

X11 + X12 + X18 < 2*X15        cannot be satisfied jointly with
-> X2 + X4 + X15 < 2*X11

X11 + X12 + X18 < 2*X16        cannot be satisfied jointly with
-> X4 + X7 + X16 < 2*X11

X11 + X12 + X18 < 2*X17        cannot be satisfied jointly with
-> X4 + X5 + X19 < 2*X11

X11 + X12 + X18 < 2*X19        cannot be satisfied jointly with
-> X5 + X8 + X19 < 2*X11
-> X6 + X11 + X19 < 2*X12

X11 + X12 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X11 + X16 < 2*X12
-> X5 + X12 + X20 < 2*X16
-> X7 + X8 + X20 < 2*X11

X11 + X12 + X19 < 2*X13        cannot be satisfied jointly with
-> X3 + X5 + X15 < 2*X11

X11 + X12 + X19 < 2*X14        cannot be satisfied jointly with
-> X2 + X5 + X14 < 2*X11

X11 + X12 + X19 < 2*X15        cannot be satisfied jointly with
-> X1 + X8 + X15 < 2*X11

X11 + X12 + X19 < 2*X16        cannot be satisfied jointly with
-> X3 + X5 + X20 < 2*X11

X11 + X12 + X19 < 2*X17        cannot be satisfied jointly with
-> X5 + X8 + X19 < 2*X10

X11 + X12 + X19 < 2*X18        cannot be satisfied jointly with
-> X5 + X6 + X18 < 2*X11

X11 + X12 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X6 + X20 < 2*X10
-> X8 + X11 + X20 < 2*X12

X11 + X12 + X20 < 2*X13        cannot be satisfied jointly with
-> X3 + X8 + X15 < 2*X11

X11 + X12 + X20 < 2*X14        cannot be satisfied jointly with
-> X2 + X6 + X14 < 2*X11

X11 + X12 + X20 < 2*X15        cannot be satisfied jointly with
-> X4 + X6 + X15 < 2*X11

X11 + X12 + X20 < 2*X16        cannot be satisfied jointly with
-> X4 + X5 + X16 < 2*X11

X11 + X12 + X20 < 2*X17        cannot be satisfied jointly with
-> X5 + X7 + X17 < 2*X11

X11 + X12 + X20 < 2*X18        cannot be satisfied jointly with
-> X2 + X4 + X20 < 2*X11

X11 + X12 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X5 + X19 < 2*X11

X11 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X2 + X11 + X16 < 2*X13
-> X5 + X8 + X16 < 2*X11

X11 + X13 + X14 < 2*X16        cannot be satisfied jointly with
-> X1 + X11 + X16 < 2*X13
-> X3 + X4 + X17 < 2*X11

X11 + X13 + X14 < 2*X17        cannot be satisfied jointly with
-> X1 + X8 + X18 < 2*X11
-> X7 + X11 + X17 < 2*X13

X11 + X13 + X14 < 2*X18        cannot be satisfied jointly with
-> X1 + X11 + X15 < 2*X13
-> X1 + X13 + X19 < 2*X14
-> X4 + X8 + X18 < 2*X11

X11 + X13 + X14 < 2*X19        cannot be satisfied jointly with
-> X1 + X5 + X20 < 2*X11
-> X8 + X11 + X19 < 2*X13

X11 + X13 + X14 < 2*X20        cannot be satisfied jointly with
-> X3 + X12 + X20 < 2*X13
-> X5 + X7 + X20 < 2*X11

X11 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X1 + X8 + X14 < 2*X11

X11 + X13 + X15 < 2*X16        cannot be satisfied jointly with
-> X3 + X4 + X16 < 2*X11
-> X3 + X11 + X16 < 2*X13

X11 + X13 + X15 < 2*X17        cannot be satisfied jointly with
-> X1 + X11 + X17 < 2*X13
-> X8 + X10 + X18 < 2*X11

X11 + X13 + X15 < 2*X18        cannot be satisfied jointly with
-> X1 + X11 + X18 < 2*X13
-> X3 + X7 + X19 < 2*X11

X11 + X13 + X15 < 2*X19        cannot be satisfied jointly with
-> X1 + X3 + X19 < 2*X10
-> X4 + X10 + X19 < 2*X13

X11 + X13 + X15 < 2*X20        cannot be satisfied jointly with
-> X1 + X12 + X20 < 2*X13
-> X1 + X12 + X20 < 2*X14
-> X5 + X8 + X17 < 2*X11
-> X6 + X11 + X16 < 2*X12

X11 + X13 + X16 < 2*X14        cannot be satisfied jointly with
-> X2 + X3 + X13 < 2*X11
-> X2 + X11 + X14 < 2*X13

X11 + X13 + X16 < 2*X15        cannot be satisfied jointly with
-> X2 + X6 + X16 < 2*X11

X11 + X13 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X8 + X19 < 2*X11
-> X2 + X11 + X17 < 2*X13

X11 + X13 + X16 < 2*X18        cannot be satisfied jointly with
-> X2 + X12 + X18 < 2*X13
-> X3 + X7 + X16 < 2*X11
-> X3 + X13 + X18 < 2*X15

X11 + X13 + X16 < 2*X19        cannot be satisfied jointly with
-> X1 + X8 + X17 < 2*X11
-> X1 + X11 + X19 < 2*X13
-> X3 + X13 + X19 < 2*X15

X11 + X13 + X16 < 2*X20        cannot be satisfied jointly with
-> X3 + X6 + X20 < 2*X11
-> X6 + X11 + X13 < 2*X12
-> X6 + X12 + X15 < 2*X13
-> X7 + X13 + X20 < 2*X14

X11 + X13 + X17 < 2*X14        cannot be satisfied jointly with
-> X1 + X7 + X14 < 2*X11

X11 + X13 + X17 < 2*X15        cannot be satisfied jointly with
-> X1 + X6 + X15 < 2*X11

X11 + X13 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X8 + X16 < 2*X11

X11 + X13 + X17 < 2*X18        cannot be satisfied jointly with
-> X4 + X8 + X19 < 2*X11
-> X8 + X11 + X20 < 2*X13

X11 + X13 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X2 + X17 < 2*X11
-> X1 + X13 + X19 < 2*X17
-> X2 + X11 + X19 < 2*X13

X11 + X13 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X8 + X20 < 2*X11
-> X1 + X12 + X20 < 2*X16
-> X3 + X11 + X16 < 2*X12

X11 + X13 + X18 < 2*X14        cannot be satisfied jointly with
-> X2 + X4 + X14 < 2*X11

X11 + X13 + X18 < 2*X15        cannot be satisfied jointly with
-> X2 + X7 + X15 < 2*X11

X11 + X13 + X18 < 2*X16        cannot be satisfied jointly with
-> X4 + X12 + X20 < 2*X13
-> X6 + X8 + X13 < 2*X11

X11 + X13 + X18 < 2*X17        cannot be satisfied jointly with
-> X4 + X5 + X17 < 2*X11

X11 + X13 + X18 < 2*X19        cannot be satisfied jointly with
-> X3 + X5 + X19 < 2*X11
-> X4 + X11 + X16 < 2*X13
-> X6 + X14 + X19 < 2*X16

X11 + X13 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X17 < 2*X11
-> X1 + X13 + X20 < 2*X17
-> X6 + X11 + X20 < 2*X13

X11 + X13 + X19 < 2*X14        cannot be satisfied jointly with
-> X1 + X11 + X14 < 2*X13
-> X3 + X7 + X13 < 2*X11

X11 + X13 + X19 < 2*X15        cannot be satisfied jointly with
-> X1 + X6 + X18 < 2*X11

X11 + X13 + X19 < 2*X16        cannot be satisfied jointly with
-> X1 + X2 + X16 < 2*X11

X11 + X13 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X12 + X17 < 2*X13
-> X4 + X8 + X13 < 2*X11

X11 + X13 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X4 + X18 < 2*X11

X11 + X13 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X6 + X20 < 2*X11
-> X5 + X12 + X20 < 2*X13

X11 + X13 + X20 < 2*X14        cannot be satisfied jointly with
-> X3 + X6 + X15 < 2*X11

X11 + X13 + X20 < 2*X15        cannot be satisfied jointly with
-> X3 + X4 + X15 < 2*X11

X11 + X13 + X20 < 2*X16        cannot be satisfied jointly with
-> X4 + X6 + X16 < 2*X11

X11 + X13 + X20 < 2*X17        cannot be satisfied jointly with
-> X3 + X4 + X13 < 2*X11
-> X4 + X11 + X17 < 2*X13

X11 + X13 + X20 < 2*X18        cannot be satisfied jointly with
-> X4 + X7 + X19 < 2*X11

X11 + X13 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X7 + X19 < 2*X11

X11 + X14 + X15 < 2*X16        cannot be satisfied jointly with
-> X2 + X6 + X19 < 2*X11
-> X2 + X11 + X16 < 2*X14

X11 + X14 + X15 < 2*X17        cannot be satisfied jointly with
-> X2 + X6 + X17 < 2*X11
-> X2 + X12 + X17 < 2*X14

X11 + X14 + X15 < 2*X18        cannot be satisfied jointly with
-> X1 + X5 + X18 < 2*X11
-> X7 + X11 + X18 < 2*X14

X11 + X14 + X15 < 2*X19        cannot be satisfied jointly with
-> X1 + X12 + X19 < 2*X14
-> X2 + X3 + X19 < 2*X11

X11 + X14 + X15 < 2*X20        cannot be satisfied jointly with
-> X1 + X4 + X20 < 2*X11
-> X4 + X12 + X20 < 2*X14

X11 + X14 + X16 < 2*X15        cannot be satisfied jointly with
-> X1 + X7 + X15 < 2*X11

X11 + X14 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X6 + X14 < 2*X11
-> X4 + X11 + X20 < 2*X13
-> X7 + X13 + X18 < 2*X14

X11 + X14 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X2 + X18 < 2*X11
-> X2 + X11 + X17 < 2*X14
-> X2 + X15 + X18 < 2*X16

X11 + X14 + X16 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X16 < 2*X11
-> X2 + X11 + X20 < 2*X13
-> X7 + X13 + X19 < 2*X16

X11 + X14 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X12 < 2*X11
-> X5 + X11 + X20 < 2*X12
-> X6 + X12 + X16 < 2*X14
-> X6 + X14 + X20 < 2*X15

X11 + X14 + X17 < 2*X15        cannot be satisfied jointly with
-> X1 + X9 + X14 < 2*X11
-> X2 + X13 + X15 < 2*X14

X11 + X14 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X7 + X16 < 2*X11

X11 + X14 + X17 < 2*X18        cannot be satisfied jointly with
-> X2 + X15 + X18 < 2*X17
-> X3 + X8 + X19 < 2*X11
-> X3 + X12 + X17 < 2*X14

X11 + X14 + X17 < 2*X19        cannot be satisfied jointly with
-> X2 + X12 + X19 < 2*X14
-> X5 + X7 + X19 < 2*X11

X11 + X14 + X17 < 2*X20        cannot be satisfied jointly with
-> X6 + X9 + X20 < 2*X11
-> X6 + X11 + X20 < 2*X14

X11 + X14 + X18 < 2*X15        cannot be satisfied jointly with
-> X5 + X6 + X14 < 2*X11
-> X5 + X11 + X15 < 2*X14

X11 + X14 + X18 < 2*X16        cannot be satisfied jointly with
-> X7 + X8 + X19 < 2*X11

X11 + X14 + X18 < 2*X17        cannot be satisfied jointly with
-> X2 + X3 + X18 < 2*X11

X11 + X14 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X19 < 2*X11
-> X7 + X11 + X20 < 2*X13

X11 + X14 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X7 + X18 < 2*X11
-> X4 + X14 + X20 < 2*X18
-> X5 + X11 + X20 < 2*X14

X11 + X14 + X19 < 2*X15        cannot be satisfied jointly with
-> X5 + X9 + X15 < 2*X11

X11 + X14 + X19 < 2*X16        cannot be satisfied jointly with
-> X1 + X5 + X16 < 2*X11

X11 + X14 + X19 < 2*X17        cannot be satisfied jointly with
-> X4 + X6 + X17 < 2*X11

X11 + X14 + X19 < 2*X18        cannot be satisfied jointly with
-> X3 + X4 + X18 < 2*X11

X11 + X14 + X19 < 2*X20        cannot be satisfied jointly with
-> X3 + X6 + X18 < 2*X11
-> X4 + X11 + X20 < 2*X14
-> X5 + X16 + X20 < 2*X18

X11 + X14 + X20 < 2*X15        cannot be satisfied jointly with
-> X6 + X7 + X15 < 2*X11

X11 + X14 + X20 < 2*X16        cannot be satisfied jointly with
-> X5 + X6 + X17 < 2*X11

X11 + X14 + X20 < 2*X17        cannot be satisfied jointly with
-> X1 + X5 + X19 < 2*X11

X11 + X14 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X7 + X19 < 2*X11

X11 + X14 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X3 + X20 < 2*X11

X11 + X15 + X16 < 2*X17        cannot be satisfied jointly with
-> X2 + X4 + X17 < 2*X11
-> X6 + X11 + X17 < 2*X14

X11 + X15 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X19 < 2*X11
-> X1 + X11 + X18 < 2*X15

X11 + X15 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X13 + X20 < 2*X15
-> X3 + X4 + X20 < 2*X11

X11 + X15 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X14 + X20 < 2*X15
-> X4 + X6 + X20 < 2*X11

X11 + X15 + X17 < 2*X16        cannot be satisfied jointly with
-> X1 + X5 + X14 < 2*X11
-> X3 + X12 + X18 < 2*X14

X11 + X15 + X17 < 2*X18        cannot be satisfied jointly with
-> X4 + X5 + X18 < 2*X11
-> X4 + X13 + X18 < 2*X15

X11 + X15 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X2 + X19 < 2*X11
-> X2 + X11 + X20 < 2*X14

X11 + X15 + X17 < 2*X20        cannot be satisfied jointly with
-> X2 + X8 + X20 < 2*X11
-> X3 + X13 + X20 < 2*X14

X11 + X15 + X18 < 2*X16        cannot be satisfied jointly with
-> X1 + X8 + X16 < 2*X11

X11 + X15 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X4 + X19 < 2*X11

X11 + X15 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X7 + X18 < 2*X11
-> X2 + X13 + X19 < 2*X15
-> X5 + X16 + X19 < 2*X18

X11 + X15 + X18 < 2*X20        cannot be satisfied jointly with
-> X3 + X12 + X20 < 2*X15
-> X6 + X8 + X20 < 2*X11

X11 + X15 + X19 < 2*X16        cannot be satisfied jointly with
-> X3 + X7 + X17 < 2*X11

X11 + X15 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X4 + X15 < 2*X11
-> X6 + X12 + X18 < 2*X15

X11 + X15 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X4 + X18 < 2*X11

X11 + X15 + X19 < 2*X20        cannot be satisfied jointly with
-> X3 + X6 + X19 < 2*X11
-> X6 + X12 + X20 < 2*X15
-> X6 + X15 + X20 < 2*X19

X11 + X15 + X20 < 2*X16        cannot be satisfied jointly with
-> X3 + X5 + X16 < 2*X11

X11 + X15 + X20 < 2*X17        cannot be satisfied jointly with
-> X3 + X5 + X18 < 2*X11

X11 + X15 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X7 + X18 < 2*X11

X11 + X15 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X3 + X15 < 2*X11
-> X7 + X11 + X19 < 2*X15

X11 + X16 + X17 < 2*X18        cannot be satisfied jointly with
-> X2 + X8 + X18 < 2*X11
-> X3 + X14 + X18 < 2*X16

X11 + X16 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X15 + X20 < 2*X16
-> X3 + X6 + X14 < 2*X11
-> X3 + X11 + X19 < 2*X14

X11 + X16 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X2 + X20 < 2*X11
-> X3 + X11 + X20 < 2*X16

X11 + X16 + X18 < 2*X17        cannot be satisfied jointly with
-> X2 + X3 + X17 < 2*X11

X11 + X16 + X18 < 2*X19        cannot be satisfied jointly with
-> X2 + X8 + X19 < 2*X11
-> X6 + X11 + X19 < 2*X15

X11 + X16 + X18 < 2*X20        cannot be satisfied jointly with
-> X4 + X8 + X20 < 2*X11
-> X7 + X11 + X20 < 2*X16

X11 + X16 + X19 < 2*X17        cannot be satisfied jointly with
-> X2 + X7 + X17 < 2*X11

X11 + X16 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X12 + X19 < 2*X15
-> X4 + X5 + X15 < 2*X11

X11 + X16 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X9 + X19 < 2*X11
-> X4 + X14 + X20 < 2*X16
-> X5 + X17 + X20 < 2*X19

X11 + X16 + X20 < 2*X17        cannot be satisfied jointly with
-> X1 + X3 + X16 < 2*X11
-> X4 + X13 + X17 < 2*X16

X11 + X16 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X7 + X15 < 2*X11
-> X4 + X11 + X18 < 2*X15

X11 + X16 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X7 + X20 < 2*X11

X11 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X17 + X19 < 2*X18
-> X3 + X7 + X20 < 2*X11
-> X3 + X14 + X19 < 2*X17

X11 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X4 + X12 + X20 < 2*X17
-> X5 + X9 + X20 < 2*X11

X11 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X4 + X7 + X18 < 2*X11
-> X4 + X11 + X18 < 2*X16

X11 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X11 + X19 < 2*X16
-> X4 + X5 + X20 < 2*X11
-> X4 + X17 + X20 < 2*X19

X11 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X2 + X6 + X18 < 2*X11

X11 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X4 + X8 + X16 < 2*X11
-> X6 + X11 + X19 < 2*X16

X11 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X16 < 2*X11
-> X2 + X11 + X20 < 2*X15
-> X2 + X18 + X20 < 2*X19
-> X5 + X15 + X19 < 2*X18

X11 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X11

X12 + X13 + X14 < 2*X15        cannot be satisfied jointly with
-> X2 + X8 + X16 < 2*X12
-> X7 + X12 + X16 < 2*X13

X12 + X13 + X14 < 2*X16        cannot be satisfied jointly with
-> X1 + X9 + X16 < 2*X12
-> X6 + X12 + X18 < 2*X13

X12 + X13 + X14 < 2*X17        cannot be satisfied jointly with
-> X1 + X7 + X18 < 2*X12
-> X4 + X12 + X17 < 2*X13

X12 + X13 + X14 < 2*X18        cannot be satisfied jointly with
-> X3 + X11 + X18 < 2*X13
-> X5 + X7 + X18 < 2*X11

X12 + X13 + X14 < 2*X19        cannot be satisfied jointly with
-> X5 + X10 + X19 < 2*X12
-> X6 + X12 + X20 < 2*X13

X12 + X13 + X14 < 2*X20        cannot be satisfied jointly with
-> X1 + X13 + X17 < 2*X14
-> X1 + X15 + X20 < 2*X17
-> X5 + X12 + X17 < 2*X13
-> X7 + X9 + X20 < 2*X11

X12 + X13 + X15 < 2*X14        cannot be satisfied jointly with
-> X2 + X5 + X16 < 2*X12

X12 + X13 + X15 < 2*X16        cannot be satisfied jointly with
-> X1 + X12 + X16 < 2*X13
-> X3 + X4 + X16 < 2*X12

X12 + X13 + X15 < 2*X17        cannot be satisfied jointly with
-> X1 + X5 + X17 < 2*X11
-> X3 + X12 + X18 < 2*X13

X12 + X13 + X15 < 2*X18        cannot be satisfied jointly with
-> X3 + X5 + X17 < 2*X11
-> X4 + X13 + X20 < 2*X15
-> X6 + X11 + X18 < 2*X13

X12 + X13 + X15 < 2*X19        cannot be satisfied jointly with
-> X3 + X12 + X19 < 2*X13
-> X4 + X6 + X19 < 2*X12

X12 + X13 + X15 < 2*X20        cannot be satisfied jointly with
-> X5 + X7 + X16 < 2*X10
-> X5 + X13 + X20 < 2*X14
-> X6 + X10 + X20 < 2*X13

X12 + X13 + X16 < 2*X14        cannot be satisfied jointly with
-> X1 + X4 + X16 < 2*X12

X12 + X13 + X16 < 2*X15        cannot be satisfied jointly with
-> X4 + X5 + X16 < 2*X12

X12 + X13 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X9 + X17 < 2*X11
-> X3 + X13 + X17 < 2*X15
-> X7 + X11 + X16 < 2*X12

X12 + X13 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X5 + X18 < 2*X12
-> X2 + X13 + X18 < 2*X14
-> X4 + X12 + X14 < 2*X13

X12 + X13 + X16 < 2*X19        cannot be satisfied jointly with
-> X3 + X6 + X19 < 2*X12
-> X5 + X12 + X19 < 2*X13

X12 + X13 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X20 < 2*X11
-> X1 + X11 + X20 < 2*X13

X12 + X13 + X17 < 2*X14        cannot be satisfied jointly with
-> X1 + X7 + X15 < 2*X12

X12 + X13 + X17 < 2*X15        cannot be satisfied jointly with
-> X5 + X6 + X15 < 2*X12

X12 + X13 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X6 + X17 < 2*X12

X12 + X13 + X17 < 2*X18        cannot be satisfied jointly with
-> X2 + X4 + X18 < 2*X12
-> X2 + X12 + X16 < 2*X13
-> X5 + X15 + X17 < 2*X16
-> X5 + X16 + X18 < 2*X17

X12 + X13 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X4 + X19 < 2*X12
-> X6 + X12 + X19 < 2*X13

X12 + X13 + X17 < 2*X20        cannot be satisfied jointly with
-> X2 + X12 + X20 < 2*X13
-> X3 + X4 + X18 < 2*X12
-> X5 + X14 + X20 < 2*X17

X12 + X13 + X18 < 2*X14        cannot be satisfied jointly with
-> X2 + X4 + X14 < 2*X12

X12 + X13 + X18 < 2*X15        cannot be satisfied jointly with
-> X3 + X4 + X17 < 2*X12

X12 + X13 + X18 < 2*X16        cannot be satisfied jointly with
-> X2 + X4 + X16 < 2*X12

X12 + X13 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X7 + X17 < 2*X12

X12 + X13 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X19 < 2*X12
-> X5 + X12 + X15 < 2*X13
-> X6 + X14 + X19 < 2*X15

X12 + X13 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X7 + X20 < 2*X12
-> X7 + X12 + X20 < 2*X13

X12 + X13 + X19 < 2*X14        cannot be satisfied jointly with
-> X2 + X5 + X14 < 2*X12

X12 + X13 + X19 < 2*X15        cannot be satisfied jointly with
-> X2 + X5 + X18 < 2*X12

X12 + X13 + X19 < 2*X16        cannot be satisfied jointly with
-> X3 + X8 + X16 < 2*X12

X12 + X13 + X19 < 2*X17        cannot be satisfied jointly with
-> X4 + X5 + X17 < 2*X12

X12 + X13 + X19 < 2*X18        cannot be satisfied jointly with
-> X6 + X7 + X18 < 2*X12

X12 + X13 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X8 + X20 < 2*X12
-> X1 + X16 + X20 < 2*X18
-> X5 + X13 + X19 < 2*X16
-> X6 + X12 + X16 < 2*X13

X12 + X13 + X20 < 2*X14        cannot be satisfied jointly with
-> X1 + X3 + X14 < 2*X12

X12 + X13 + X20 < 2*X15        cannot be satisfied jointly with
-> X4 + X7 + X15 < 2*X12

X12 + X13 + X20 < 2*X16        cannot be satisfied jointly with
-> X6 + X9 + X17 < 2*X12

X12 + X13 + X20 < 2*X17        cannot be satisfied jointly with
-> X3 + X6 + X18 < 2*X12

X12 + X13 + X20 < 2*X18        cannot be satisfied jointly with
-> X5 + X6 + X19 < 2*X11

X12 + X13 + X20 < 2*X19        cannot be satisfied jointly with
-> X4 + X7 + X19 < 2*X12

X12 + X14 + X15 < 2*X16        cannot be satisfied jointly with
-> X1 + X11 + X16 < 2*X14
-> X2 + X5 + X16 < 2*X11

X12 + X14 + X15 < 2*X17        cannot be satisfied jointly with
-> X4 + X5 + X18 < 2*X12
-> X6 + X12 + X17 < 2*X14

X12 + X14 + X15 < 2*X18        cannot be satisfied jointly with
-> X4 + X5 + X20 < 2*X12
-> X8 + X13 + X18 < 2*X14

X12 + X14 + X15 < 2*X19        cannot be satisfied jointly with
-> X2 + X4 + X20 < 2*X12
-> X4 + X12 + X19 < 2*X14

X12 + X14 + X15 < 2*X20        cannot be satisfied jointly with
-> X1 + X5 + X20 < 2*X12
-> X4 + X12 + X16 < 2*X14
-> X5 + X14 + X20 < 2*X15

X12 + X14 + X16 < 2*X15        cannot be satisfied jointly with
-> X1 + X2 + X17 < 2*X12

X12 + X14 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X12 + X16 < 2*X14
-> X3 + X7 + X17 < 2*X12
-> X3 + X15 + X17 < 2*X16

X12 + X14 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X14 + X19 < 2*X16
-> X3 + X11 + X18 < 2*X14
-> X6 + X8 + X16 < 2*X11

X12 + X14 + X16 < 2*X19        cannot be satisfied jointly with
-> X2 + X5 + X20 < 2*X12
-> X7 + X12 + X19 < 2*X13

X12 + X14 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X4 + X16 < 2*X11
-> X1 + X11 + X20 < 2*X14
-> X3 + X14 + X20 < 2*X16

X12 + X14 + X17 < 2*X15        cannot be satisfied jointly with
-> X3 + X7 + X15 < 2*X12

X12 + X14 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X6 + X16 < 2*X12

X12 + X14 + X17 < 2*X18        cannot be satisfied jointly with
-> X4 + X6 + X20 < 2*X12
-> X5 + X12 + X18 < 2*X13

X12 + X14 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X5 + X19 < 2*X12
-> X4 + X14 + X19 < 2*X17
-> X5 + X12 + X18 < 2*X14

X12 + X14 + X17 < 2*X20        cannot be satisfied jointly with
-> X4 + X14 + X20 < 2*X17
-> X6 + X8 + X20 < 2*X12
-> X7 + X12 + X17 < 2*X14

X12 + X14 + X18 < 2*X15        cannot be satisfied jointly with
-> X5 + X7 + X15 < 2*X12

X12 + X14 + X18 < 2*X16        cannot be satisfied jointly with
-> X4 + X6 + X16 < 2*X12

X12 + X14 + X18 < 2*X17        cannot be satisfied jointly with
-> X2 + X6 + X19 < 2*X12

X12 + X14 + X18 < 2*X19        cannot be satisfied jointly with
-> X2 + X7 + X19 < 2*X12
-> X4 + X13 + X19 < 2*X14

X12 + X14 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X16 + X20 < 2*X18
-> X3 + X6 + X20 < 2*X12
-> X6 + X12 + X18 < 2*X14

X12 + X14 + X19 < 2*X15        cannot be satisfied jointly with
-> X1 + X3 + X17 < 2*X12

X12 + X14 + X19 < 2*X16        cannot be satisfied jointly with
-> X6 + X7 + X17 < 2*X12

X12 + X14 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X5 + X17 < 2*X12

X12 + X14 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X2 + X18 < 2*X12

X12 + X14 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X6 + X20 < 2*X12
-> X2 + X12 + X20 < 2*X14

X12 + X14 + X20 < 2*X15        cannot be satisfied jointly with
-> X1 + X5 + X15 < 2*X12

X12 + X14 + X20 < 2*X16        cannot be satisfied jointly with
-> X1 + X5 + X16 < 2*X12

X12 + X14 + X20 < 2*X17        cannot be satisfied jointly with
-> X5 + X7 + X17 < 2*X12

X12 + X14 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X7 + X19 < 2*X12

X12 + X14 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X8 + X20 < 2*X12

X12 + X15 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X11 + X17 < 2*X14
-> X4 + X6 + X18 < 2*X11

X12 + X15 + X16 < 2*X18        cannot be satisfied jointly with
-> X2 + X4 + X19 < 2*X12
-> X4 + X13 + X20 < 2*X14

X12 + X15 + X16 < 2*X19        cannot be satisfied jointly with
-> X5 + X6 + X19 < 2*X12
-> X6 + X13 + X19 < 2*X15

X12 + X15 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X13 + X20 < 2*X15
-> X5 + X9 + X20 < 2*X12

X12 + X15 + X17 < 2*X16        cannot be satisfied jointly with
-> X1 + X6 + X17 < 2*X12

X12 + X15 + X17 < 2*X18        cannot be satisfied jointly with
-> X2 + X3 + X18 < 2*X12
-> X4 + X13 + X17 < 2*X15
-> X6 + X16 + X19 < 2*X17

X12 + X15 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X12 + X20 < 2*X15
-> X6 + X9 + X20 < 2*X12

X12 + X15 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X2 + X20 < 2*X12
-> X7 + X12 + X20 < 2*X14

X12 + X15 + X18 < 2*X16        cannot be satisfied jointly with
-> X2 + X5 + X17 < 2*X12

X12 + X15 + X18 < 2*X17        cannot be satisfied jointly with
-> X3 + X6 + X17 < 2*X12

X12 + X15 + X18 < 2*X19        cannot be satisfied jointly with
-> X2 + X15 + X19 < 2*X17
-> X3 + X5 + X17 < 2*X12
-> X4 + X12 + X18 < 2*X15
-> X4 + X17 + X19 < 2*X18

X12 + X15 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X14 + X20 < 2*X15
-> X2 + X17 + X20 < 2*X18
-> X5 + X8 + X20 < 2*X12

X12 + X15 + X19 < 2*X16        cannot be satisfied jointly with
-> X1 + X6 + X16 < 2*X12

X12 + X15 + X19 < 2*X17        cannot be satisfied jointly with
-> X3 + X6 + X15 < 2*X12
-> X6 + X12 + X17 < 2*X15

X12 + X15 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X18 < 2*X12

X12 + X15 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X13 + X16 < 2*X14
-> X4 + X7 + X20 < 2*X12
-> X5 + X15 + X20 < 2*X16

X12 + X15 + X20 < 2*X16        cannot be satisfied jointly with
-> X2 + X9 + X17 < 2*X12

X12 + X15 + X20 < 2*X17        cannot be satisfied jointly with
-> X2 + X7 + X17 < 2*X12

X12 + X15 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X7 + X16 < 2*X12
-> X3 + X12 + X18 < 2*X15

X12 + X15 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X4 + X19 < 2*X12

X12 + X16 + X17 < 2*X18        cannot be satisfied jointly with
-> X3 + X7 + X18 < 2*X12
-> X3 + X12 + X18 < 2*X16

X12 + X16 + X17 < 2*X19        cannot be satisfied jointly with
-> X4 + X12 + X19 < 2*X16
-> X5 + X7 + X19 < 2*X12

X12 + X16 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X4 + X20 < 2*X12
-> X1 + X14 + X17 < 2*X16
-> X2 + X15 + X20 < 2*X17
-> X5 + X12 + X16 < 2*X14

X12 + X16 + X18 < 2*X17        cannot be satisfied jointly with
-> X2 + X4 + X17 < 2*X12

X12 + X16 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X12 + X19 < 2*X16
-> X2 + X3 + X20 < 2*X12

X12 + X16 + X18 < 2*X20        cannot be satisfied jointly with
-> X4 + X13 + X20 < 2*X16
-> X7 + X8 + X20 < 2*X12

X12 + X16 + X19 < 2*X17        cannot be satisfied jointly with
-> X5 + X6 + X17 < 2*X12

X12 + X16 + X19 < 2*X18        cannot be satisfied jointly with
-> X3 + X5 + X18 < 2*X12

X12 + X16 + X19 < 2*X20        cannot be satisfied jointly with
-> X5 + X7 + X20 < 2*X12
-> X5 + X12 + X20 < 2*X15

X12 + X16 + X20 < 2*X17        cannot be satisfied jointly with
-> X5 + X6 + X18 < 2*X12

X12 + X16 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X8 + X16 < 2*X12
-> X2 + X12 + X18 < 2*X16

X12 + X16 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X7 + X20 < 2*X12

X12 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X2 + X5 + X19 < 2*X12
-> X2 + X12 + X19 < 2*X17

X12 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X3 + X20 < 2*X12
-> X6 + X13 + X20 < 2*X17

X12 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X4 + X18 < 2*X12

X12 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X4 + X8 + X20 < 2*X12
-> X5 + X12 + X20 < 2*X14

X12 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X5 + X8 + X17 < 2*X12
-> X6 + X12 + X20 < 2*X16

X12 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X6 + X8 + X19 < 2*X12

X12 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X3 + X4 + X20 < 2*X12
-> X3 + X12 + X20 < 2*X17

X12 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X3 + X17 < 2*X12
-> X2 + X13 + X19 < 2*X17

X13 + X14 + X15 < 2*X16        cannot be satisfied jointly with
-> X2 + X4 + X16 < 2*X11
-> X6 + X11 + X18 < 2*X14

X13 + X14 + X15 < 2*X17        cannot be satisfied jointly with
-> X2 + X3 + X19 < 2*X12
-> X2 + X14 + X18 < 2*X15
-> X5 + X13 + X16 < 2*X14

X13 + X14 + X15 < 2*X18        cannot be satisfied jointly with
-> X1 + X11 + X18 < 2*X14
-> X6 + X7 + X18 < 2*X11

X13 + X14 + X15 < 2*X19        cannot be satisfied jointly with
-> X2 + X8 + X19 < 2*X13
-> X3 + X13 + X19 < 2*X14

X13 + X14 + X15 < 2*X20        cannot be satisfied jointly with
-> X2 + X6 + X20 < 2*X13
-> X8 + X13 + X20 < 2*X14

X13 + X14 + X16 < 2*X15        cannot be satisfied jointly with
-> X1 + X4 + X16 < 2*X13

X13 + X14 + X16 < 2*X17        cannot be satisfied jointly with
-> X1 + X6 + X17 < 2*X13
-> X5 + X13 + X17 < 2*X14

X13 + X14 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X6 + X19 < 2*X13
-> X4 + X13 + X18 < 2*X14

X13 + X14 + X16 < 2*X19        cannot be satisfied jointly with
-> X1 + X4 + X20 < 2*X13
-> X5 + X13 + X19 < 2*X14

X13 + X14 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X7 + X20 < 2*X12
-> X4 + X14 + X20 < 2*X15
-> X6 + X12 + X20 < 2*X14

X13 + X14 + X17 < 2*X15        cannot be satisfied jointly with
-> X3 + X9 + X15 < 2*X13

X13 + X14 + X17 < 2*X16        cannot be satisfied jointly with
-> X5 + X7 + X16 < 2*X13

X13 + X14 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X14 + X18 < 2*X17
-> X3 + X4 + X18 < 2*X13
-> X6 + X13 + X17 < 2*X14

X13 + X14 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X3 + X20 < 2*X13
-> X6 + X13 + X19 < 2*X14

X13 + X14 + X17 < 2*X20        cannot be satisfied jointly with
-> X2 + X8 + X20 < 2*X12
-> X6 + X13 + X20 < 2*X14

X13 + X14 + X18 < 2*X15        cannot be satisfied jointly with
-> X4 + X6 + X15 < 2*X13

X13 + X14 + X18 < 2*X16        cannot be satisfied jointly with
-> X5 + X7 + X16 < 2*X12

X13 + X14 + X18 < 2*X17        cannot be satisfied jointly with
-> X2 + X8 + X17 < 2*X13

X13 + X14 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X2 + X19 < 2*X12
-> X2 + X12 + X18 < 2*X14
-> X5 + X14 + X20 < 2*X18

X13 + X14 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X15 + X20 < 2*X18
-> X3 + X12 + X20 < 2*X14
-> X4 + X8 + X18 < 2*X12

X13 + X14 + X19 < 2*X15        cannot be satisfied jointly with
-> X4 + X8 + X17 < 2*X13

X13 + X14 + X19 < 2*X16        cannot be satisfied jointly with
-> X1 + X2 + X18 < 2*X13

X13 + X14 + X19 < 2*X17        cannot be satisfied jointly with
-> X3 + X6 + X17 < 2*X13

X13 + X14 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X7 + X19 < 2*X13

X13 + X14 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X16 + X20 < 2*X19
-> X3 + X12 + X16 < 2*X13
-> X3 + X13 + X19 < 2*X16
-> X6 + X7 + X20 < 2*X11

X13 + X14 + X20 < 2*X15        cannot be satisfied jointly with
-> X2 + X3 + X15 < 2*X13

X13 + X14 + X20 < 2*X16        cannot be satisfied jointly with
-> X4 + X7 + X17 < 2*X13

X13 + X14 + X20 < 2*X17        cannot be satisfied jointly with
-> X4 + X6 + X17 < 2*X13

X13 + X14 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X5 + X18 < 2*X13

X13 + X14 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X6 + X19 < 2*X13

X13 + X15 + X16 < 2*X17        cannot be satisfied jointly with
-> X2 + X6 + X18 < 2*X12
-> X3 + X14 + X18 < 2*X15

X13 + X15 + X16 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X19 < 2*X12
-> X5 + X12 + X18 < 2*X15

X13 + X15 + X16 < 2*X19        cannot be satisfied jointly with
-> X1 + X14 + X19 < 2*X15
-> X4 + X8 + X19 < 2*X13

X13 + X15 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X15 + X19 < 2*X16
-> X4 + X12 + X19 < 2*X15
-> X5 + X6 + X20 < 2*X11
-> X5 + X18 + X20 < 2*X19

X13 + X15 + X17 < 2*X16        cannot be satisfied jointly with
-> X2 + X5 + X16 < 2*X13

X13 + X15 + X17 < 2*X18        cannot be satisfied jointly with
-> X2 + X13 + X16 < 2*X15
-> X4 + X8 + X18 < 2*X13
-> X7 + X15 + X18 < 2*X16

X13 + X15 + X17 < 2*X19        cannot be satisfied jointly with
-> X2 + X13 + X18 < 2*X15
-> X4 + X5 + X20 < 2*X13
-> X4 + X16 + X19 < 2*X17

X13 + X15 + X17 < 2*X20        cannot be satisfied jointly with
-> X3 + X8 + X20 < 2*X11
-> X3 + X11 + X20 < 2*X15

X13 + X15 + X18 < 2*X16        cannot be satisfied jointly with
-> X4 + X5 + X17 < 2*X13

X13 + X15 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X7 + X17 < 2*X13

X13 + X15 + X18 < 2*X19        cannot be satisfied jointly with
-> X3 + X6 + X18 < 2*X13
-> X6 + X16 + X19 < 2*X18
-> X7 + X13 + X19 < 2*X15

X13 + X15 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X14 + X20 < 2*X18
-> X3 + X5 + X20 < 2*X13
-> X6 + X13 + X18 < 2*X14

X13 + X15 + X19 < 2*X16        cannot be satisfied jointly with
-> X2 + X3 + X16 < 2*X13

X13 + X15 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X6 + X20 < 2*X13

X13 + X15 + X19 < 2*X18        cannot be satisfied jointly with
-> X4 + X7 + X19 < 2*X13

X13 + X15 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X5 + X20 < 2*X13
-> X7 + X14 + X20 < 2*X15

X13 + X15 + X20 < 2*X16        cannot be satisfied jointly with
-> X4 + X5 + X16 < 2*X13

X13 + X15 + X20 < 2*X17        cannot be satisfied jointly with
-> X4 + X8 + X20 < 2*X13

X13 + X15 + X20 < 2*X18        cannot be satisfied jointly with
-> X2 + X5 + X19 < 2*X13

X13 + X15 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X3 + X19 < 2*X13

X13 + X16 + X17 < 2*X18        cannot be satisfied jointly with
-> X4 + X5 + X19 < 2*X13
-> X6 + X15 + X18 < 2*X16

X13 + X16 + X17 < 2*X19        cannot be satisfied jointly with
-> X1 + X13 + X19 < 2*X16
-> X2 + X4 + X20 < 2*X13

X13 + X16 + X17 < 2*X20        cannot be satisfied jointly with
-> X2 + X13 + X20 < 2*X14
-> X7 + X9 + X20 < 2*X12

X13 + X16 + X18 < 2*X17        cannot be satisfied jointly with
-> X4 + X6 + X18 < 2*X12

X13 + X16 + X18 < 2*X19        cannot be satisfied jointly with
-> X2 + X13 + X19 < 2*X16
-> X3 + X5 + X19 < 2*X12

X13 + X16 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X13 + X20 < 2*X16
-> X3 + X5 + X20 < 2*X12

X13 + X16 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X3 + X17 < 2*X13

X13 + X16 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X7 + X18 < 2*X12

X13 + X16 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X5 + X20 < 2*X13
-> X7 + X15 + X20 < 2*X16

X13 + X16 + X20 < 2*X17        cannot be satisfied jointly with
-> X2 + X6 + X17 < 2*X13

X13 + X16 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X7 + X19 < 2*X12

X13 + X16 + X20 < 2*X19        cannot be satisfied jointly with
-> X4 + X7 + X20 < 2*X13

X13 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X7 + X20 < 2*X13
-> X5 + X14 + X19 < 2*X17

X13 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X14 + X20 < 2*X16
-> X6 + X7 + X20 < 2*X13

X13 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X4 + X18 < 2*X13

X13 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X17 + X20 < 2*X19
-> X3 + X7 + X20 < 2*X13
-> X3 + X13 + X19 < 2*X17

X13 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X2 + X19 < 2*X13

X13 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X7 + X19 < 2*X13

X13 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X4 + X13 + X20 < 2*X18
-> X6 + X8 + X20 < 2*X13

X13 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X4 + X19 < 2*X13

X14 + X15 + X16 < 2*X17        cannot be satisfied jointly with
-> X6 + X10 + X18 < 2*X14
-> X6 + X14 + X17 < 2*X15

X14 + X15 + X16 < 2*X18        cannot be satisfied jointly with
-> X4 + X14 + X18 < 2*X16
-> X5 + X6 + X18 < 2*X13
-> X6 + X13 + X16 < 2*X14

X14 + X15 + X16 < 2*X19        cannot be satisfied jointly with
-> X1 + X7 + X20 < 2*X14
-> X2 + X14 + X16 < 2*X15
-> X3 + X15 + X19 < 2*X16

X14 + X15 + X16 < 2*X20        cannot be satisfied jointly with
-> X1 + X13 + X20 < 2*X14
-> X3 + X6 + X20 < 2*X13

X14 + X15 + X17 < 2*X16        cannot be satisfied jointly with
-> X3 + X5 + X16 < 2*X14

X14 + X15 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X3 + X18 < 2*X13
-> X1 + X16 + X19 < 2*X17
-> X3 + X13 + X16 < 2*X15
-> X6 + X15 + X17 < 2*X16

X14 + X15 + X17 < 2*X19        cannot be satisfied jointly with
-> X4 + X6 + X20 < 2*X14
-> X5 + X14 + X16 < 2*X15
-> X6 + X15 + X19 < 2*X16

X14 + X15 + X17 < 2*X20        cannot be satisfied jointly with
-> X4 + X6 + X20 < 2*X13
-> X7 + X13 + X20 < 2*X15

X14 + X15 + X18 < 2*X16        cannot be satisfied jointly with
-> X1 + X2 + X17 < 2*X13

X14 + X15 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X6 + X17 < 2*X14

X14 + X15 + X18 < 2*X19        cannot be satisfied jointly with
-> X3 + X12 + X19 < 2*X14
-> X4 + X5 + X19 < 2*X12

X14 + X15 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X14 + X18 < 2*X15
-> X2 + X6 + X20 < 2*X14
-> X7 + X15 + X20 < 2*X18

X14 + X15 + X19 < 2*X16        cannot be satisfied jointly with
-> X2 + X4 + X19 < 2*X14

X14 + X15 + X19 < 2*X17        cannot be satisfied jointly with
-> X2 + X7 + X18 < 2*X13

X14 + X15 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X6 + X18 < 2*X12

X14 + X15 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X16 + X20 < 2*X17
-> X2 + X5 + X18 < 2*X11
-> X7 + X12 + X20 < 2*X15

X14 + X15 + X20 < 2*X16        cannot be satisfied jointly with
-> X1 + X4 + X16 < 2*X14

X14 + X15 + X20 < 2*X17        cannot be satisfied jointly with
-> X2 + X3 + X20 < 2*X13

X14 + X15 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X9 + X19 < 2*X14

X14 + X15 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X6 + X20 < 2*X14

X14 + X16 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X5 + X18 < 2*X14
-> X2 + X16 + X19 < 2*X17
-> X5 + X14 + X17 < 2*X15

X14 + X16 + X17 < 2*X19        cannot be satisfied jointly with
-> X2 + X7 + X19 < 2*X14
-> X7 + X14 + X19 < 2*X16

X14 + X16 + X17 < 2*X20        cannot be satisfied jointly with
-> X1 + X14 + X20 < 2*X16
-> X3 + X5 + X20 < 2*X14

X14 + X16 + X18 < 2*X17        cannot be satisfied jointly with
-> X1 + X5 + X17 < 2*X13

X14 + X16 + X18 < 2*X19        cannot be satisfied jointly with
-> X5 + X6 + X19 < 2*X13
-> X6 + X13 + X19 < 2*X16

X14 + X16 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X2 + X20 < 2*X13
-> X1 + X14 + X16 < 2*X15
-> X1 + X15 + X18 < 2*X16
-> X3 + X15 + X20 < 2*X18

X14 + X16 + X19 < 2*X17        cannot be satisfied jointly with
-> X1 + X9 + X17 < 2*X14

X14 + X16 + X19 < 2*X18        cannot be satisfied jointly with
-> X1 + X5 + X20 < 2*X14

X14 + X16 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X4 + X19 < 2*X13
-> X3 + X18 + X20 < 2*X19
-> X5 + X14 + X20 < 2*X16

X14 + X16 + X20 < 2*X17        cannot be satisfied jointly with
-> X3 + X5 + X17 < 2*X14

X14 + X16 + X20 < 2*X18        cannot be satisfied jointly with
-> X3 + X6 + X18 < 2*X14

X14 + X16 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X6 + X19 < 2*X14

X14 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X4 + X13 + X20 < 2*X17
-> X5 + X8 + X19 < 2*X13

X14 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X7 + X20 < 2*X13
-> X2 + X14 + X20 < 2*X17

X14 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X2 + X7 + X20 < 2*X14

X14 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X18 + X20 < 2*X19
-> X2 + X12 + X20 < 2*X16
-> X4 + X6 + X17 < 2*X12
-> X5 + X16 + X19 < 2*X17

X14 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X7 + X18 < 2*X13

X14 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X8 + X19 < 2*X14

X14 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X2 + X8 + X20 < 2*X14
-> X6 + X15 + X20 < 2*X18

X14 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X1 + X8 + X19 < 2*X14

X15 + X16 + X17 < 2*X18        cannot be satisfied jointly with
-> X1 + X5 + X19 < 2*X14
-> X1 + X14 + X18 < 2*X16

X15 + X16 + X17 < 2*X19        cannot be satisfied jointly with
-> X3 + X7 + X19 < 2*X13
-> X4 + X13 + X19 < 2*X16

X15 + X16 + X17 < 2*X20        cannot be satisfied jointly with
-> X3 + X4 + X20 < 2*X14
-> X3 + X14 + X19 < 2*X16
-> X6 + X16 + X20 < 2*X17

X15 + X16 + X18 < 2*X17        cannot be satisfied jointly with
-> X5 + X8 + X18 < 2*X14

X15 + X16 + X18 < 2*X19        cannot be satisfied jointly with
-> X4 + X13 + X19 < 2*X15
-> X5 + X6 + X20 < 2*X13

X15 + X16 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X13 + X18 < 2*X15
-> X5 + X7 + X20 < 2*X13
-> X6 + X15 + X20 < 2*X17

X15 + X16 + X19 < 2*X17        cannot be satisfied jointly with
-> X4 + X8 + X19 < 2*X15

X15 + X16 + X19 < 2*X18        cannot be satisfied jointly with
-> X5 + X11 + X19 < 2*X15

X15 + X16 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X2 + X14 < 2*X11
-> X3 + X11 + X19 < 2*X15
-> X7 + X11 + X20 < 2*X14
-> X7 + X17 + X20 < 2*X19

X15 + X16 + X20 < 2*X17        cannot be satisfied jointly with
-> X5 + X9 + X18 < 2*X14

X15 + X16 + X20 < 2*X18        cannot be satisfied jointly with
-> X2 + X6 + X18 < 2*X13

X15 + X16 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X8 + X19 < 2*X15

X15 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X1 + X2 + X20 < 2*X14
-> X2 + X14 + X17 < 2*X16
-> X3 + X16 + X18 < 2*X17
-> X3 + X16 + X19 < 2*X18

X15 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X2 + X13 + X20 < 2*X17
-> X3 + X4 + X20 < 2*X13

X15 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X3 + X4 + X18 < 2*X15

X15 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X5 + X6 + X20 < 2*X12
-> X6 + X12 + X20 < 2*X17

X15 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X5 + X7 + X20 < 2*X15

X15 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X12

X15 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X9 + X20 < 2*X13
-> X4 + X15 + X20 < 2*X18

X15 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X8 + X20 < 2*X14

X16 + X17 + X18 < 2*X19        cannot be satisfied jointly with
-> X4 + X5 + X19 < 2*X15
-> X6 + X15 + X19 < 2*X17

X16 + X17 + X18 < 2*X20        cannot be satisfied jointly with
-> X1 + X8 + X20 < 2*X13
-> X6 + X14 + X20 < 2*X17

X16 + X17 + X19 < 2*X18        cannot be satisfied jointly with
-> X4 + X6 + X18 < 2*X14

X16 + X17 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X10 + X20 < 2*X16
-> X2 + X16 + X18 < 2*X17
-> X5 + X17 + X20 < 2*X18

X16 + X17 + X20 < 2*X18        cannot be satisfied jointly with
-> X1 + X4 + X20 < 2*X15

X16 + X17 + X20 < 2*X19        cannot be satisfied jointly with
-> X6 + X7 + X19 < 2*X15

X16 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X3 + X11 + X20 < 2*X14
-> X3 + X14 + X20 < 2*X18

X16 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X2 + X5 + X19 < 2*X16

X17 + X18 + X19 < 2*X20        cannot be satisfied jointly with
-> X1 + X11 + X20 < 2*X16
-> X3 + X6 + X16 < 2*X11
-> X5 + X11 + X20 < 2*X18

X17 + X18 + X20 < 2*X19        cannot be satisfied jointly with
-> X3 + X10 + X20 < 2*X17


==> anc/verify_witness.py <==
### This Python script takes the sets of inequalities produced by milp2.py and verifies that:
### 1. They are disjoint
### 2. Adding the inequalities in each system results in an inequality contradicting the order constrains 0 <= X1 <= ... <= Xm

import argparse
import re
from collections import defaultdict
import numpy as np


### Determine the value of m from the command line
parser = argparse.ArgumentParser()
parser.add_argument('--m', type=int)
args = parser.parse_args()
m = args.m


### Extract the inequalities from the file
with open(f'optimality_witness_m_is_{m}.log', 'r') as file:
    data = file.read()
disjoint_groups = data.split('\n\n')[1:]
groups = defaultdict(list)
pattern = r"X(\d+) \+ X(\d+) \+ X(\d+) < 2\*X(\d+)"

values = set()

for i, g in enumerate(disjoint_groups):
    for line in g.strip().split('\n') :
        t = tuple(map(int, re.search(pattern, line).groups()))
        groups[i].append(t)
        values.update(t)

values = sorted(list(values))
assert len(values) == m
T = [
        (values[i],values[j],values[k],values[l])
        for i in range(m) for j in range(m) for k in range(m) for l in range(m)
        if i < j and j < k and l not in [i,j,k] and j < l
    ]



### Then check the conditions
for i, g in groups.items():

    # Ensure that each group is a set of inequalities with variable indices in increasing order
    assert len(set(g)) == len(g)
    for t in g:
        assert t[0] < t[1] < t[2] and t[1] < t[3] and t[3] != t[2]

    # Ensure that the groups are disjoint
    for ii, gg in groups.items():
        if i != ii:
            assert set(g).isdisjoint(set(gg))

    # Compute coefficients of Delta_k := X_k - X_{k-1} after summing
    # the inequalities in the group, and ensure that they are nonnegative
    v = np.zeros(m)
    idx = np.arange(m)
    for t in g:
        v[idx <= t[0]] += 1
        v[idx <= t[1]] += 1
        v[idx <= t[2]] += 1
        v[idx <= t[3]] -= 2
    assert v.sum() > 0
    assert np.all(v >= 0), v

print("All checks passed! The systems of inequalities are disjoint and each system is infeasible.")
print(len(groups), "disjoint subsystems infeasible found")
print("Probability:", len(T)-len(groups), "/", (2*len(T)), "=", (len(T)-len(groups))/(2*len(T)))

